Transforming differential equations of multi-loop Feynman integrals into canonical form

The method of differential equations has been proven to be a powerful tool for the computation of multi-loop Feynman integrals appearing in quantum field theory. It has been observed that in many instances a canonical basis can be chosen, which drastically simplifies the solution of the differential equation. In this paper, an algorithm is presented that computes the transformation to a canonical basis, starting from some basis that is, for instance, obtained by the usual integration-by-parts reduction techniques. The algorithm requires the existence of a rational transformation to a canonical basis, but is otherwise completely agnostic about the differential equation. In particular, it is applicable to problems involving multiple scales and allows for a rational dependence on the dimensional regulator. It is demonstrated that the algorithm is suitable for current multi-loop calculations by presenting its successful application to a number of non-trivial examples.

==> anc/VVT1.m <==
(*XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX*)
(*X                                                                       X*)
(*X  This file contains three symbols:                                    X*)
(*X  - DEqT1                                                              X*)
(*X  - DEqEpsFormT1                                                       X*)
(*X  - TrafoT1                                                            X*)
(*X  which represent the differential equation in the original basis,     X*)
(*X  the differential equation in epsilon-form and the transformation     X*)
(*X  relating the two. The differential equations are given as a list     X*)
(*X  of the NxN matrices a_i with i running through the dimensionless     X*)
(*X  variables.                                                           x*)
(*x                                                                       X*)
(*XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX*)

DEqT1 = {{{(-2*eps*(1 + y + 2*x*y))/((1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, -((eps*(1 + y + 2*x*y))/((1 + x)*(1 + x*y))), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((eps*(2 + 4*x^2*y + 3*x*(1 + y)))/(x*(1 + x)*(1 + x*y))), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, (-1 + 2*eps)/(x*(1 + x)*(1 + x*y)), 
       (1 - 2*eps)/((x + x^2)*(1 + x*y)), 
       -((1 + (1 + 2*eps)*x*(1 + y) + x^2*(y + 4*eps*y))/
         (x*(1 + x)*(1 + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       ((1 - 2*eps)*(1 + y + 2*x*y))/((1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (1 - eps)/x, 0, (1 - 3*eps)/x, 
       (-1 + eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2 + 3*eps)/(x*(1 + x)*(1 + x*y)), 
       (2 - 3*eps)/((x + x^2)*(1 + x*y)), 
       -((2 + x + x*y + eps*(-1 + x + x*y + 3*x^2*y))/(x*(1 + x)*(1 + x*y))), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, (2 - 4*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-1 + eps)/x, 0, 0, 
       0, 0, (1 - eps)/x, -((-1 + eps)*x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       (2 - 3*eps)/((x + x^2)*(1 + x*y)), (-2 + 3*eps)/(x*(1 + x)*(1 + x*y)), 
       (x*(1 + y + 2*x*y) - eps*(1 + 5*x^2*y + 3*x*(1 + y)))/
        (x*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-1 + 2*eps)/(2*x*(1 + x)*(1 + x*y)), 
       0, 0, ((1 - 2*eps)*(3 + x + x*y))/(2*x*(1 + x)*(1 + x*y)), 0, 0, 
       ((1 + x)*(1 + x*y) - eps*(1 + 3*x^2*y + 2*x*(1 + y)))/
        (x*(1 + x)*(1 + x*y)), -1/(2*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-2 + 3*eps)/(x*(1 + x)*(1 + x*y)), 
       0, 0, (2 - 3*eps)/((x + x^2)*(1 + x*y)), 0, 0, 0, 
       -((eps*(1 + 3*x^2*y + 2*x*(1 + y)))/(x*(1 + x)*(1 + x*y))), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, (1 - 2*eps)^2/(eps*x*(1 + x)*(1 + x*y)), 0, 0, 0, 
       (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 
       (-1 + 5*eps - 6*eps^2)/(eps*x*(1 + x)*(1 + x*y)), 
       (2*(2 - 7*eps + 6*eps^2))/(eps*x*(1 + x)*(1 + x*y)), 
       -(((1 - 2*eps)^2*(3 + x + x*y))/(eps*x*(1 + x)*(1 + x*y))), 
       (-((1 + x)*(1 + x*y)) + eps*(2 - 2*x^2*y))/(x*(1 + x)*(1 + x*y)), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((1 - 2*eps)^2/(eps*x*(1 + x)*(1 + x*y))), 0, 0, 
       (-2 + 7*eps - 6*eps^2)/(eps*x^3*(1 + x)*y*(1 + x*y)), 0, 
       (1 - 5*eps + 6*eps^2)/(eps*x*(1 + x)*(1 + x*y)), 0, 0, 0, 
       (-2*(2 - 7*eps + 6*eps^2))/(eps*x^3*(1 + x)*y*(1 + x*y)), 
       ((-1 + 2*eps)*(-2 - x^2*y - x*(1 + y) + eps*(3 + 3*x^2*y + 
            2*x*(1 + y))))/(eps*x^3*(1 + x)*y*(1 + x*y)), 0, 
       -(((1 + x)*(1 + x*y) + eps*(2 + 6*x^2*y + 4*x*(1 + y)))/
         (x*(1 + x)*(1 + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps*(1 + y + 2*x*y))/((1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (1 - 2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (2 - 3*eps)/(x + x^2*z), -((eps*z)/(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2 + 3*eps)/(x^2*(x*y + z)), 0, -((eps*(4*x*y + 3*z))/(x*(x*y + z))), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, (-2 + 3*eps)/(2*x^2*(x*y + z)), 
       ((-1 + 2*eps)*(1 + x*z))/(2*x*(1 + x)*(1 + x*y)), 
       (-2*eps*x^3*y^2 + z - 3*eps*z + x^2*y*(z - eps*(2 + 2*y + 3*z)) + 
         x*(-(y*(-1 + eps*(4 + z))) + z*(z - eps*(1 + 2*z))))/
        (2*x*(1 + x)*(1 + x*y)*(x*y + z)), 
       (-1 + x^2*y - 2*eps*x*(1 + y + 2*x*y))/(x*(1 + x)*(1 + x*y)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, (-1 + 3*eps)/(x*(1 + x)*(1 + x*y)), 
       (1 - 3*eps)/((x + x^2)*(1 + x*y)), 0, 
       -((1 + (1 + 2*eps)*x*(1 + y) + x^2*(y + 4*eps*y))/
         (x*(1 + x)*(1 + x*y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, ((2 - 5*eps + 3*eps^2)*z)/(2*eps*x*(1 + y + x*y - z)*
         (1 + x*z)), -((2 - 5*eps + 3*eps^2)*z)/(2*eps*x*(1 + y + x*y - z)*
         (1 + x*z)), ((2 - 7*eps + 6*eps^2)*(1 + y + 2*x*y - z + x^2*y*z))/
        (eps*x*(1 + x)*(1 + x*y)*(1 + y + x*y - z)*(1 + x*z)), 
       -((1 - 3*eps + 2*eps^2)*(2 + (-2 + x)*z + y*(2 + x*z)))/
        (2*eps*x*(1 + y + x*y - z)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       (-(eps*(14*(1 + y - z) + 5*x^4*y^2*z + x*(14 + 14*y^2 - 
              14*y*(-3 + z) - 14*z + 5*z^2) + x^3*y*((33 - 23*z)*z + 
              y*(-14 + 33*z)) + x^2*((14 - 9*z)*z + 14*y^2*(1 + z) + 
              y*(14 + 19*z - 9*z^2)))) + 3*eps^2*
          (x*(4*y^2 - 4*y*(-3 + z) + (-2 + z)^2) + 4*(1 + y - z) + 
           x^4*y^2*z + x^3*y*((9 - 7*z)*z + y*(-4 + 9*z)) + 
           x^2*((4 - 3*z)*z + 4*y^2*(1 + z) + y*(4 + 5*z - 3*z^2))) + 
         2*(2*(1 + y - z) + x^4*y^2*z + x*(2 + 2*y^2 - 2*y*(-3 + z) - 2*z + 
             z^2) + x^3*y*((5 - 3*z)*z + y*(-2 + 5*z)) + 
           x^2*(-((-2 + z)*z) + 2*y^2*(1 + z) + y*(2 + 3*z - z^2))))/
        (2*eps*x^2*(1 + x)*(1 + x*y)*(1 + y + x*y - z)*(x*y + z)*(1 + x*z)), 
       0, -((-1 + 2*eps)*x^4*y^2*(-1 - y + eps*(5 + 5*y - 4*z))*z + 
          2*(1 - 5*eps + 6*eps^2)*(1 + y - z)*z + (-1 + 2*eps)*x*
           (z*(eps*(2 - 3*z) + z) + 2*y^2*(-1 + eps*(4 + z)) + 
            y*(-2 - 6*z + z^2 + eps*(8 + 10*z - 3*z^2))) + 
          (-1 + 2*eps)*x^3*y*(-((1 + eps)*(-1 + z)*z) + 
            y^2*(-2 + z + eps*(8 + z)) - y*(2 + 4*z + z^2 + eps*(-8 - 8*z + 
                z^2))) + (-1 + 2*eps)*x^2*(z^2 - y*z*(1 + 4*z) + 
            y^2*(-8 - z + z^2) + eps*(4*y^3 - z^2 + y^2*(24 + z - z^2) + 
              y*(4 + z + 4*z^2))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + y + x*y - z)*(x*y + z)*(1 + x*z)), 0, 0, 
       -(2 - 2*z + x*z - x^2*z - x*z^2 + x^2*z^2 + x^2*(1 + x)*y^2*
           (4 + (-1 + 3*x)*z) + y*(2 + x*(8 + z) + x^3*z*(2 + 3*z) + 
            x^2*(4 + 7*z + z^2)) + eps*x*(4 + 4*y^2 - z - y*z + 3*x^3*y^2*z + 
            x^2*y*(10 + 10*y - 11*z)*z - 3*z^2 + x*(-7*(-1 + z)*z + 
              y^2*(4 + 7*z) + y*(4 + z - 7*z^2))))/(2*x*(1 + x)*(1 + x*y)*
         (1 + y + x*y - z)*(1 + x*z)), -((-1 + eps)*(1 + x)*(1 + x*y)*z^2)/
        (2*(1 + y + x*y - z)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (-2 + 5*eps - 3*eps^2)/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)), (-6 + 23*eps - 21*eps^2)/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)), (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)), -((1 - 3*eps + 2*eps^2)*(2 + x + x*y))/
        (2*eps*x*(1 + x)*(1 + x*y)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       (2 - 9*eps + 9*eps^2)/(2*eps*x*(1 + x)*(1 + x*y)*(1 + x*z)), 0, 
       -((1 - 5*eps + 6*eps^2)*(2 + x + x*y))/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)), 0, 0, ((-1 + 3*eps)*(1 + y + x*y - z))/
        (2*(1 + x)*(1 + x*y)*(1 + x*z)), 
       -(2 + (3 + 7*eps)*x^3*y*z + x*(2 + 2*y + eps*(4 + 4*y - z) + 3*z) + 
          x^2*(3*(1 + eps)*z + y*(2 + 8*eps + 3*z + 3*eps*z)))/
        (2*x*(1 + x)*(1 + x*y)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, -((2 - 5*eps + 3*eps^2)*z)/(2*eps*x*(1 + x*(1 + y - z))*
         (x*y + z)), 0, 0, 0, ((2 - 5*eps + 3*eps^2)*z)/
        (2*eps*x*(1 + x*(1 + y - z))*(x*y + z)), 
       -(((2 - 7*eps + 6*eps^2)*(2*x*y + x^2*y*(1 + y - z) + z))/
         (eps*x*(1 + x)*(1 + x*y)*(1 + x*(1 + y - z))*(x*y + z))), 
       ((1 - 3*eps + 2*eps^2)*(2*x*y*(1 + y - z) + (1 + y)*z))/
        (2*eps*(1 + x*(1 + y - z))*(x*y + z)), 0, 0, 0, 0, 0, 
       -(2*(2 - 7*eps + 6*eps^2)*x^4*y^2*(1 + y - z) + (2 - 5*eps + 3*eps^2)*
           z + (-2 + 3*eps)*x^2*(-2 - 2*y + eps*(4 + 4*y - 3*z) + z)*
           (y + z + y*z) + x^3*y*(3*eps^2*(4*y^2 - 4*y*(-3 + z) + 
              (-2 + z)^2) + 2*(2 + 2*y^2 - 2*y*(-3 + z) - 2*z + z^2) - 
            eps*(14 + 14*y^2 - 14*y*(-3 + z) - 14*z + 5*z^2)) + 
          (-2 + 3*eps)*x*(z*(-5 + eps*(9 - 7*z) + 3*z) + 
            y*(2 - 5*z + eps*(-4 + 9*z))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + x*(1 + y - z))*(x*y + z)*(1 + x*z)), 
       ((-1 + 2*eps)*(-1 - y + eps*(5 + 5*y - 4*z))*z + 
         2*(1 - 5*eps + 6*eps^2)*x^4*y^2*(1 + y - z)*z + 
         (-1 + 2*eps)*x^3*y*(z*(eps*(2 - 3*z) + z) + 
           2*y^2*(-1 + eps*(4 + z)) + y*(-2 - 6*z + z^2 + 
             eps*(8 + 10*z - 3*z^2))) + (-1 + 2*eps)*x*
          (-((1 + eps)*(-1 + z)*z) + y^2*(-2 + z + eps*(8 + z)) - 
           y*(2 + 4*z + z^2 + eps*(-8 - 8*z + z^2))) + (-1 + 2*eps)*x^2*
          (z^2 - y*z*(1 + 4*z) + y^2*(-8 - z + z^2) + 
           eps*(4*y^3 - z^2 + y^2*(24 + z - z^2) + y*(4 + z + 4*z^2))))/
        (2*eps*(1 + x)*(1 + x*y)*(1 + x*(1 + y - z))*(x*y + z)*(1 + x*z)), 0, 
       0, 0, 0, 0, (-2*(-1 + 4*eps)*x^4*y^2*(1 + y - z) + (3 - 5*eps)*z + 
         x*(y*(4 - 8*eps + 2*z - 6*eps*z) + z*(2 + 3*z - 3*eps*(2 + z))) - 
         x^3*y*((-1 + z)*z - y*(8 + z) + eps*(4 + 4*y^2 + z - 5*z^2 + 
             y*(24 + z))) + x^2*((1 + eps)*(-1 + z)*z - 
           y^2*(-4 + z + eps*(12 + z)) + y*(4 + 7*z + z^2 + 
             eps*(-12 - 15*z + z^2))))/(2*x*(1 + x)*(1 + x*y)*
         (1 + x*(1 + y - z))*(x*y + z)), ((-1 + eps)*(1 + x)*(1 + x*y)*z^2)/
        (2*(1 + x*(1 + y - z))*(x*y + z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (2 - 5*eps + 3*eps^2)/(2*eps*x^2*(1 + x)*(1 + x*y)*
         (x*y + z)), 0, 0, 0, (6 - 23*eps + 21*eps^2)/(2*eps*x^2*(1 + x)*
         (1 + x*y)*(x*y + z)), (-2 + 7*eps - 6*eps^2)/(eps*x^2*(1 + x)*
         (1 + x*y)*(x*y + z)), ((1 - 3*eps + 2*eps^2)*(1 + y + 2*x*y))/
        (2*eps*x*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0, 0, 0, 
       (-2 + 9*eps - 9*eps^2)/(2*eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)), 
       ((1 - 5*eps + 6*eps^2)*(1 + y + 2*x*y))/(2*eps*x*(1 + x)*(1 + x*y)*
         (x*y + z)), 0, 0, 0, 0, 0, ((1 - 3*eps)*(1 + x*(1 + y - z)))/
        (2*x^2*(1 + x)*(1 + x*y)*(x*y + z)), 
       -(2*(1 + 4*eps)*x^3*y^2 + (1 + eps)*z + x^2*y*(2 + 2*y + z + 
            eps*(4 + 4*y + 9*z)) + x*(z + 5*eps*z + y*(2 + z + 5*eps*z)))/
        (2*x*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, (-2 + 9*eps - 9*eps^2)/(eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)), 0, 0, (2 - 9*eps + 9*eps^2)/(eps*x^2*(1 + x)*(1 + x*y)*
         (x*y + z)), 0, 0, 0, 0, 0, 0, 0, ((2 - 9*eps + 9*eps^2)*
         (-1 + x^2*y))/(eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)*(1 + x*z)), 0, 0, 
       0, 0, 0, 0, 0, 0, -((x*(1 + y + 2*x*y) + 
          eps*(1 + 3*x^2*y + 2*x*(1 + y)))/(x*(1 + x)*(1 + x*y))), 0, 0, 0, 
       0, 0}, {0, -(((1 - 2*eps)^2*(2 + x + x*y))/(eps*x*(1 + x)^2*
          (1 + x*y)^2*(1 + x*z))), 0, 0, 
       ((-2 + 3*eps)*(-2*x*(1 + x)*(1 + x*y)*z + 
          eps^2*(-2 + x*(3 + 3*y - 10*z) + 12*x^3*y*(1 + y - 2*z) + 
            x^2*(9 + 14*y + 9*y^2 - 17*z - 17*y*z)) + 
          eps*(2 - 2*x^3*y*(2 + 2*y - 7*z) + x*(1 + y + 8*z) + 
            x^2*(-3 - 2*y - 3*y^2 + 11*z + 11*y*z))))/(2*eps^2*x^2*(1 + x)^3*
         (1 + x*y)^3*z*(1 + x*z)), 
       -((2 - 7*eps + 6*eps^2)*(-(x*(1 + y + 2*x*y)) + 
           eps*(4 + 6*x^2*y + 5*x*(1 + y))))/(2*eps^2*x*(1 + x)^2*(1 + x*y)^2*
         (1 + x*z)), 0, 0, -((-2 + 3*eps)*(-6 - 4*x^3*y*(1 + y - z) + 
           x*(-11 - 11*y + 6*z) + x^2*(-3 - 18*y - 3*y^2 + 5*z + 5*y*z) + 
           eps*(14 + x*(27 + 27*y - 14*z) + 12*x^3*y*(1 + y - z) + 
             x^2*(9 + 46*y + 9*y^2 - 13*z - 13*y*z))))/(2*eps*x^2*(1 + x)^3*
         (1 + x*y)^3*z*(1 + x*z)), 
       -(((2 - 7*eps + 6*eps^2)*(-2 + x^2*(y*(-4 + z) + z) + 
           x*(-3 - 3*y + 2*z)))/(eps*x^2*(1 + x)^3*(1 + x*y)^3*z*(1 + x*z))), 
       ((-1 + 2*eps)*(2*(1 + y) + x*(1 + y^2 - 2*y*(-7 + z) - 2*z) - 
          2*x^3*y*(2 + 2*y^2 + y*(-8 + z) + z) - 
          x^2*(3 + 3*y^3 + y^2*(-13 + z) + z + y*(-13 + 6*z)) + 
          eps*(-2*(1 + y) + 2*x^3*y*(6 + 6*y^2 + y*(-16 + z) + z) + 
            x*(3 + 3*y^2 + 2*y*(-11 + z) + 2*z) + 
            x^2*(9 + 9*y^3 + y^2*(-19 + z) + z + y*(-19 + 6*z)))))/
        (2*eps*x*(1 + x)^3*(1 + x*y)^3*z*(1 + x*z)), 
       (-2*(2 - 7*eps + 6*eps^2)*(2 + x + x*y))/(eps*x*(1 + x)^2*(1 + x*y)^2*
         (1 + x*z)), ((-1 + 2*eps)*(-4 - 3*x*(1 + y) - x^2*(1 + y^2) + 
          2*eps*(3 + 2*x*(1 + y) + x^2*(1 - y + y^2))))/
        (eps*x*(1 + x)^2*(1 + x*y)^2*(1 + x*z)), 
       -((eps*x*(-1 + y)^2)/((1 + x)^2*(1 + x*y)^2*(1 + x*z))), 0, 0, 
       ((2 - 9*eps + 9*eps^2)*(2 + 4*x^2*y + 3*x*(1 + y))*
         (-((1 + x)*(1 + x*y)) + eps*(3 + 2*x^2*y + x*(3 + 3*y - z))))/
        (2*eps^2*x^2*(1 + x)^3*(1 + x*y)^3*z*(1 + x*z)), 
       ((1 - 5*eps + 6*eps^2)*(-2*(1 + y - z) + 2*x^4*y^2*z + 
          x*(-5 - 5*y^2 + 6*y*(-1 + z) + 6*z) + 2*x^3*y*(-2 - 2*y^2 + 3*z + 
            3*y*z) + x^2*(-3*y^3 + 3*(-1 + z) + 7*y*(-1 + 2*z) + 
            y^2*(-7 + 3*z))))/(2*eps*x*(1 + x)^3*(1 + x*y)^3*z*(1 + x*z)), 0, 
       0, 0, 0, 0, ((-1 + 3*eps)*(2 + 4*x^2*y + 3*x*(1 + y))*
         (1 + x*(1 + y - z))^2)/(2*x^2*(1 + x)^3*(1 + x*y)^3*z*(1 + x*z)), 
       (2*(1 - 7*eps)*z + 4*(-1 + 4*eps)*x^3*y*(y*(-2 + z) - (-1 + z)*z) + 
         x*(y*(4 - 16*eps + z - 13*eps*z) + z*(1 - 13*eps + 2*z - 2*eps*z)) + 
         x^2*(3*z*(-1 - 3*eps*(-1 + z) + z) + 
           3*y^2*(2 - z + eps*(-8 + 3*z)) + y*(6 - 2*z + 3*z^2 + 
             eps*(-24 + 2*z - 9*z^2))))/(2*x*(1 + x)^2*(1 + x*y)^2*z*
         (1 + x*z)), (3 - 6*eps)/(x + x^2*z), 
       (eps*(2 + x*(1 + y) - 2*x^3*y*z - x^2*(1 + y)*z) - 
         x*(1 + z + 2*x*z + y*(1 + 3*x^2*z + 2*x*(1 + z))))/
        (x*(1 + x)*(1 + x*y)*(1 + x*z)), 0, 0, 0, 0}, 
      {0, 0, ((1 - 2*eps)^2*(1 + y + 2*x*y))/(eps*x*(1 + x)^2*(1 + x*y)^2*
         (x*y + z)), 0, ((-2 + 3*eps)*(2*(1 + x)*(1 + x*y)*z - 
          eps*(-4 - 4*y + 2*x^3*y^2 + 14*z + x^2*y*(1 + y + 8*z) + 
            x*(-3 - 2*y - 3*y^2 + 11*z + 11*y*z)) + 
          eps^2*(2*x^3*y^2 - 12*(1 + y - 2*z) + x^2*y*(-3 - 3*y + 10*z) + 
            x*(-9 - 14*y - 9*y^2 + 17*z + 17*y*z))))/(2*eps^2*x^2*(1 + x)^3*
         (1 + x*y)^3*z*(x*y + z)), ((-2 + 3*eps)*(2*(-3 + 7*eps)*x^4*y^3 + 
          2*(-1 + 2*eps)*(1 + y)*z + x^3*y^2*(-11 - 11*y + 
            3*eps*(9 + 9*y - 2*z) + 2*z) + x^2*y*(-3 - 3*y^2 + 
            eps*(9 + 9*y^2 - y*(-46 + z) - z) - z - y*(18 + z)) + 
          2*x*((-1 + 2*eps)*z + 2*y*(-1 - z + eps*(3 + z)) + 
            y^2*(-2 - z + 2*eps*(3 + z)))))/(2*eps*x^3*(1 + x)^3*y*
         (1 + x*y)^3*z*(x*y + z)), 
       -(((2 - 7*eps + 6*eps^2)*(x*(3 + 2*x)*y^2 - z - 
           y*(-4 + z + x*(-3 + 2*z))))/(eps*x*(1 + x)^3*(1 + x*y)^3*z*
          (x*y + z))), ((-1 + 2*eps)*(-2*x^3*y^2*(1 + y) - 
          x^2*y*(1 + y^2 - 2*y*(-7 + z) - 2*z) + 2*(2 + 2*y^2 + y*(-8 + z) + 
            z) + x*(3 + 3*y^3 + y^2*(-13 + z) + z + y*(-13 + 6*z)) + 
          eps*(2*x^3*y^2*(1 + y) - 2*(6 + 6*y^2 + y*(-16 + z) + z) - 
            x^2*y*(3 + 3*y^2 + 2*y*(-11 + z) + 2*z) - 
            x*(9 + 9*y^3 + y^2*(-19 + z) + z + y*(-19 + 6*z)))))/
        (2*eps*x*(1 + x)^3*(1 + x*y)^3*z*(x*y + z)), 
       ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(2 + x + x*y))/
        (2*eps^2*x^4*(1 + x)^2*y*(1 + x*y)^2*(x*y + z)), 0, 0, 
       (2*(2 - 7*eps + 6*eps^2)*(1 + y + 2*x*y))/(eps*x^3*(1 + x)^2*y*
         (1 + x*y)^2*(x*y + z)), -((2*(1 + y) + x^2*y*(1 + y) + 
          x*(1 + 4*y + y^2) + 2*eps^2*(1 + y)*(3 + x^2*y + 2*x*(1 + y)) - 
          eps*(7*(1 + y) + 3*x^2*y*(1 + y) + 4*x*(1 + 3*y + y^2)))/
         (eps*x^3*(1 + x)^2*y*(1 + x*y)^2*(x*y + z))), 0, 
       (eps*(-1 + y)^2)/((1 + x)^2*(1 + x*y)^2*(x*y + z)), 0, 
       -((2 - 9*eps + 9*eps^2)*(4 + 2*x^2*y + 3*x*(1 + y))*
          (-((1 + x)*(1 + x*y)) + eps*(2 + 3*x^2*y + x*(3 + 3*y - z))))/
        (2*eps^2*x^3*(1 + x)^3*(1 + x*y)^3*z*(x*y + z)), 0, 
       ((1 - 5*eps + 6*eps^2)*(x^3*y*(5 + 5*y^2 - 6*y*(-1 + z) - 6*z) + 
          x^2*(3 + 3*y^3 + y*(7 - 14*z) + y^2*(7 - 3*z) - 3*z) + 
          2*x^4*y^2*(1 + y - z) - 2*z + x*(4 + 4*y^2 - 6*z - 6*y*z)))/
        (2*eps*x^2*(1 + x)^3*(1 + x*y)^3*z*(x*y + z)), 0, 0, 
       ((1 - 3*eps)*(4 + 2*x^2*y + 3*x*(1 + y))*(1 + y + x*y - z)^2)/
        (2*x*(1 + x)^3*(1 + x*y)^3*z*(x*y + z)), 
       ((-4 - 3*x + eps*(16 + 9*x))*(-1 + z)*z + 
         x*y^2*(-((3 + 2*x)*(2 + (-1 + x)*z)) + eps*(24 - 9*z + 14*x^2*z + 
             x*(16 + 13*z))) + y*(4*(-2 + z) - x^2*z*(1 + 2*z) + 
           x*(-6 + 2*z - 3*z^2) + eps*(-16*(-2 + z) + x^2*z*(13 + 2*z) + 
             x*(24 - 2*z + 9*z^2))))/(2*x*(1 + x)^2*(1 + x*y)^2*z*(x*y + z)), 
       0, 0, (-3 + 6*eps)/(x^2*(x*y + z)), 0, 
       -((2*(2 + 3*eps)*x^3*y^2 + z + 2*eps*z + x^2*y*(3*(1 + y + z) + 
            eps*(5 + 5*y + 4*z)) + x*((2 + 3*eps)*z + 
            y*(2 + 4*eps + 2*z + 3*eps*z)))/(x*(1 + x)*(1 + x*y)*(x*y + z))), 
       0, 0, 0}, {0, (-2*(1 - 2*eps)^2)/(eps*x*(1 + x)^2*(1 + x*y)^2), 
       (2*(1 - 2*eps)^2)/(eps*x*(1 + x)^2*(1 + x*y)^2), 0, 
       ((-2 + 3*eps)*(-1 + x^2*y)*(eps*(2 + 2*y - 7*z) + z + eps^3*z + 
          eps^2*(-6 - 6*y + 11*z)))/(2*eps^3*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((-2 + 3*eps)*((1 + x)*(1 + x*y)*z + eps^3*x*z*(3 + (3 + 7*x)*y + z) + 
          eps*(2 - 7*(1 + x)*z + y*(2 + x*(6 - 7*z) - 5*x^2*z)) + 
          eps^2*(-6 + 3*(4 + 3*x)*z - x*z^2 + y*(-6 + 3*x^2*z + 
              x*(-14 + 9*z)))))/(2*eps^3*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       -(((2 - 7*eps + 6*eps^2)*(z*(1 + eps*z) + y*(-2 + z + eps*x*z)))/
         (eps^2*x*(1 + x)^3*(1 + x*y)^3*z^2)), 
       ((-1 + 2*eps)*(-2*(1 + y^2*(1 + x*(-1 + z)) + z + x*z + 
            y*(-4 - x + z)) + eps^2*z*(x^2*y*(1 + y) + 2*z + 
            x*(-3 - 3*y^2 + z + y*(8 + z))) - eps*(-6 - (2 + 5*x)*z + 
            (2 + x)*z^2 + y^2*(-6 + x*(2 - 5*z) + x^2*z) + 
            y*(-2*(-8 + z) + x^2*z + x*(2 + 8*z + z^2)))))/
        (2*eps^2*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       -((-2 + 3*eps)*((1 + x)*(1 + x*y)*z + eps^3*z*(7 + x*(3 + 3*y + z)) + 
           eps*(x^2*y*(2 + 2*y - 7*z) - 5*z + x*(6*y - 7*z - 7*y*z)) + 
           eps^2*(-6*x^2*y*(1 + y - 2*z) + 3*z + x*(-((-9 + z)*z) + y*
                (-14 + 9*z)))))/(2*eps^3*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((2 - 7*eps + 6*eps^2)*(eps*z + x*(y*(-2 + z) + z*(1 + eps*z))))/
        (eps^2*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       -((-1 + 2*eps)*((-1 + eps)*eps*(1 + y)*z + 
           2*x^2*y*(-1 - y^2 - y*(-4 + z) - z + eps^2*z^2 + 
             eps*(3 + 3*y^2 + y*(-8 + z) + z - z^2)) - (-1 + eps)*x*
            (-((2 + eps*(-3 + z))*z) + y^2*(2 + (-2 + 3*eps)*z) - 
             y*(-2 + eps*z*(8 + z)))))/(2*eps^2*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       0, 0, 0, 0, -((1 - 5*eps + 6*eps^2)*(-1 + x^2*y)*(2 + 2*y - 3*z))/
        (2*eps^2*x^2*(1 + x)^2*(1 + x*y)^2*z^2), 
       -((2 - 9*eps + 9*eps^2)*(-1 + x^2*y)*(2 + 2*y + (-2 + eps)*z))/
        (2*eps^2*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       -((1 - 5*eps + 6*eps^2)*(2 - 2*x^3*y^3 + (-3 + (-1 + eps)*x + eps*x^2)*
            z - eps*x*z^2 + x^2*y^2*(-4 + 4*x*(-1 + z) + eps*z) + 
           y*(2 + x^2*(-4 + 9*z) + x*(4 + (-1 + eps)*z) + 
             x^3*(-2 + 4*z + eps*z^2))))/(2*eps^2*x^2*(1 + x)^3*(1 + x*y)^3*
         z^2), ((1 - 5*eps + 6*eps^2)*(-4 - 4*y^2 + x^3*y^2*(2 + 2*y - 3*z) + 
          4*z + 4*y*z + eps*z^2 + x^2*y*(2 + 2*y^2 + (-1 + eps)*z + 
            (-1 + eps)*y*z - eps*z^2) + x*(eps*z + y*(-4 + 9*z) + 
            y^2*(-4 + eps*z))))/(2*eps^2*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       (-2*(1 - 5*eps + 6*eps^2)*(-1 + y)^2*(-1 + x^2*y))/
        (eps^2*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((1 - 6*eps + 8*eps^2)*(-1 + x^2*y)*(y*(-2 + z) + z))/
        (eps^2*x*(1 + x)^2*(1 + x*y)^2*z^2), 
       -((-1 + 3*eps)*(1 + y + x*y - z)^2*(-2 + eps*x*z))/
        (2*eps*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((-1 + z)*z*(2 + eps^2*x*z - eps*(8 + x*z)) + 
         y*(4 + 2*(-1 + x)*z + eps^2*x*z*(8 + (-1 + 7*x)*z) + 
           eps*(-16 + (8 - 10*x)*z - (-1 + x)*x*z^2)))/
        (2*eps*x*(1 + x)^2*(1 + x*y)^2*z^2), 
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(-2*x*y + eps*z))/
        (2*eps*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((1 - 7*eps)*eps*z^2 - 2*(-1 + 4*eps)*x^2*y*(y*(-2 + z) - 
           (-1 + z)*z) + (-1 + eps)*x*z*(y*(2 + eps*(-8 + z)) - 
           eps*(-1 + z)*z))/(2*eps*x*(1 + x)^2*(1 + x*y)^2*z^2), 0, 
       (2*eps)/((x + x^2)*(1 + x*y)), (-2*eps*x*y)/((1 + x)*(1 + x*y)), 
       (-2*(1 + eps)*(1 + y + 2*x*y))/((1 + x)*(1 + x*y)), 0, 0}, 
      {0, -((1 - 2*eps)^2/(eps*x*(1 + x)^2*(1 + x*y)^2)), 
       (1 - 2*eps)^2/(eps*x*(1 + x)^2*(1 + x*y)^2), 0, 
       ((-2 + 3*eps)*(-1 + x^2*y)*(4*(-1 + 2*eps)*z + 4*(-1 + 2*eps)*x^2*y*
           z + x*(y - eps*y - 4*z + 8*eps*z - 4*y*z + 8*eps*y*z)))/
        (2*eps*x^3*(1 + x)^3*y*(1 + x*y)^3*z), 
       ((-2 + 3*eps)*(x^2*(1 + x)*y*(1 + x*y)*z - 
          eps*(-(x^2*y*(1 + y - 8*z)) + 2*z + 7*x^4*y^2*z + 2*x*(1 + y)*z + 
            x^3*y*(-3*y + 7*z + 7*y*z)) + eps^2*(4*z + 10*x^4*y^2*z + 
            4*x*(1 + y)*z + x^2*y*(-3 - 3*y + 13*z) + 
            x^3*y*(-7*y + 10*z + 10*y*z))))/(2*eps^2*x^3*(1 + x)^3*y*
         (1 + x*y)^3*z), -(((2 - 7*eps + 6*eps^2)*(z + 2*x^2*y*z + 
           x*(2*z + y*(-1 + 2*z))))/(eps*x*(1 + x)^3*(1 + x*y)^3*z)), 
       ((-1 + 2*eps)*(2*(-1 + eps)*z + 4*(-1 + 2*eps)*x^3*y*(1 + y)*z + 
          x^2*(4*(-1 + 2*eps)*z + y^2*(1 - eps - 4*z + 8*eps*z) + 
            y*(1 - eps - 12*z + 20*eps*z)) + x*(-1 + 4*y - y^2 - 7*z - 
            7*y*z + eps*(3 - 8*y + 3*y^2 + 11*z + 11*y*z))))/
        (2*eps*x*(1 + x)^3*(1 + x*y)^3*z), 
       ((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*z) + 
          eps^2*(x^2*y*(3 + 3*y - 13*z) - 14*z - 7*x*(-y + 2*z + 2*y*z)) + 
          eps*(-(x^2*y*(1 + y - 8*z)) + 9*z + x*(-3*y + 9*z + 9*y*z))))/
        (2*eps^2*x^3*(1 + x)^3*y*(1 + x*y)^3*z), 
       ((2 - 7*eps + 6*eps^2)*(2*z + x^2*y*z + x*(2*z + y*(-1 + 2*z))))/
        (eps*x^3*(1 + x)^3*y*(1 + x*y)^3*z), 
       -((-1 + 2*eps)*(2*(-1 + eps)*x^3*y^2*z + 4*(-1 + 2*eps)*(1 + y)*z + 
           x*(4*(-1 + 2*eps)*z + y^2*(1 - eps - 4*z + 8*eps*z) + 
             y*(1 - eps - 12*z + 20*eps*z)) + x^2*y*(-1 + 4*y - y^2 - 7*z - 
             7*y*z + eps*(3 - 8*y + 3*y^2 + 11*z + 11*y*z))))/
        (2*eps*x^2*(1 + x)^3*y*(1 + x*y)^3*z), 
       (-2*(2 - 7*eps + 6*eps^2)*(-1 + x^2*y))/(eps*x^3*(1 + x)^2*y*
         (1 + x*y)^2), ((-1 + 2*eps)*(-1 + x^2*y)*(-2 - x*(1 + y) + 
          eps*(3 + 2*x*(1 + y))))/(eps*x^3*(1 + x)^2*y*(1 + x*y)^2), 
       -((eps*(2 + x + x*y))/(x*(1 + x)^2*(1 + x*y)^2)), 
       (eps*(1 + y + 2*x*y))/((1 + x)^2*(1 + x*y)^2), 0, 
       ((2 - 9*eps + 9*eps^2)*(-1 + x^2*y))/(2*eps*x^2*(1 + x)^3*(1 + x*y)^3*
         z), ((1 - 5*eps + 6*eps^2)*(1 + y - 4*z - 2*x^2*y*z + 
          x*(1 + y^2 - 3*z - 3*y*z)))/(2*eps*x*(1 + x)^3*(1 + x*y)^3*z), 
       -((1 - 5*eps + 6*eps^2)*(x^2*y*(1 + y - 4*z) - 2*z + 
           x*(1 + y^2 - 3*z - 3*y*z)))/(2*eps*x*(1 + x)^3*(1 + x*y)^3*z), 0, 
       0, ((-1 + 3*eps)*(1 + y + x*y - z)^2)/(2*(1 + x)^3*(1 + x*y)^3*z), 
       (z*(-1 - 7*eps*(-1 + z) + z) - y*(-2 + z - x*z + 
           eps*(8 + (-7 + x)*z)))/(2*(1 + x)^2*(1 + x*y)^2*z), 
       ((1 - 3*eps)*(1 + x*(1 + y - z))^2)/(2*x^2*(1 + x)^3*(1 + x*y)^3*z), 
       ((-1 + eps)*z + x*((-1 + 7*eps)*(-1 + z)*z + 
           y*(-2 + 8*eps + z - 7*eps*z)))/(2*x*(1 + x)^2*(1 + x*y)^2*z), 0, 
       -((eps + eps*x*z)/(x + x^2 + x^2*y + x^3*y)), 
       (eps*(x*y + z))/((1 + x)*(1 + x*y)), 0, 
       -((1 + (3 + 4*eps)*x^2*y + 2*(1 + eps)*x*(1 + y))/
         (x*(1 + x)*(1 + x*y))), 0}, {0, 0, 0, 0, 
       (-2*(-2 + 3*eps)*(-1 + x^2*y)*((-1 + 2*eps)*z + 
          y*(1 - z + eps*(-1 + 2*z))))/(eps*x^3*(1 + x)^3*y*(1 + x*y)^3*z^2), 
       -(((-2 + 3*eps)*((1 + x)*(1 + x*y)*z + eps*(2 - 7*(1 + x)*z + 
             y*(2 + x*(6 - 7*z) - 5*x^2*z)) + 2*eps^2*(-3 + (6 + 5*x)*z + 
             y*(-3 + 3*x^2*z + x*(-7 + 5*z)))))/(eps^2*x^2*(1 + x)^3*
          (1 + x*y)^3*z^2)), (2*(2 - 7*eps + 6*eps^2)*(y*(-2 + z) + z))/
        (eps*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       (-2*(-1 + 2*eps)*(-1 + y*(4 + x - z) - z - x*z + y^2*(-1 + x - x*z) + 
          eps*(3 + z + 2*x*z + y^2*(3 - x + 2*x*z) - y*(8 + x - z + 2*x*z))))/
        (eps*x*(1 + x)^3*(1 + x*y)^3*z^2), 
       -(((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*z) + 2*eps^2*
            (3*x^2*y*(1 + y - 2*z) - 3*z + x*(7*y - 5*z - 5*y*z)) + 
           eps*(5*z + x^2*y*(-2 - 2*y + 7*z) + x*(-6*y + 7*z + 7*y*z))))/
         (eps^2*x^4*(1 + x)^3*y*(1 + x*y)^3*z^2)), 
       (-2*(2 - 7*eps + 6*eps^2)*(y*(-2 + z) + z))/(eps*x^3*(1 + x)^3*y*
         (1 + x*y)^3*z^2), (2*(-1 + 2*eps)*((-1 + 3*eps)*x*y^3 + 
          (-1 + 2*eps)*z + y^2*(1 - x*(-4 + z) - z + 
            eps*(-1 + x*(-8 + z) + 2*z)) + y*(1 - x*(1 + z) + 
            eps*(-1 - 2*z + x*(3 + z)))))/(eps*x^2*(1 + x)^3*y*(1 + x*y)^3*
         z^2), 0, 0, 0, 0, 0, (-2*(2 - 9*eps + 9*eps^2)*(-1 + x^2*y))/
        (eps*x^3*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((1 - 5*eps + 6*eps^2)*(-2 - 2*y + 5*z + x^2*y*z + 
          x*(-2 - 2*y^2 + 3*z + 3*y*z)))/(eps*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       ((1 - 5*eps + 6*eps^2)*(x^2*y*(2 + 2*y - 5*z) - z + 
          x*(2 + 2*y^2 - 3*z - 3*y*z)))/(eps*x^2*(1 + x)^3*(1 + x*y)^3*z^2), 
       0, 0, (-2*(-1 + 3*eps)*(1 + y + x*y - z)^2)/(x*(1 + x)^3*(1 + x*y)^3*
         z^2), (2*(-1 + 4*eps)*((-1 + z)*z + y*(2 + (-1 + x)*z)))/
        (x*(1 + x)^2*(1 + x*y)^2*z^2), (2*(-1 + 3*eps)*(1 + x*(1 + y - z))^2)/
        (x^3*(1 + x)^3*(1 + x*y)^3*z^2), 
       (2*(-1 + 4*eps)*(-z + x*(y*(-2 + z) - (-1 + z)*z)))/
        (x^2*(1 + x)^2*(1 + x*y)^2*z^2), 0, (2*eps)/((x + x^2)*(1 + x*y)), 
       (-2*eps)/((x + x^2)*(1 + x*y)), 0, 0, 
       -((1 + (5 + 4*eps)*x^2*y + (3 + 2*eps)*x*(1 + y))/
         (x*(1 + x)*(1 + x*y)))}}, {{(-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, -((eps*x)/(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((eps + 2*eps*x*y)/(y + x*y^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {(1 - 2*eps)/(x*y - x*y^2), (1 - 2*eps)/(x*(-1 + y)*y*(1 + x*y)), 
       (1 - 2*eps)/((-1 + y)*(1 + x*y)), 
       (-(y*(1 + x*y)) + eps*(1 + y + 3*x*y - x*y^2))/((-1 + y)*y*(1 + x*y)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, (x - 2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-1 + eps)*(1 + x))/
        (x*(-1 + y)*y), (1 - eps)/(x*(-1 + y)*y), (eps + y - 2*eps*y)/
        ((-1 + y)*y), ((-1 + eps)*(1 + x))/(-1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (2 - 3*eps)/(x*y - x*y^2), (2 - 3*eps)/
        (x*(-1 + y)*y*(1 + x*y)), (2 - 3*eps)/((-1 + y)*(1 + x*y)), 
       (-(y*(2 + x + x*y)) + eps*(1 + (2 + 3*x)*y))/((-1 + y)*y*(1 + x*y)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, (1 - 2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       ((-1 + eps)*(1 + x))/(-1 + y), 0, 0, 0, (x - eps*x)/(-1 + y), 
       (1 - eps)/(-1 + y), ((-1 + eps)*x*(1 + x))/(-1 + y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (2 - 3*eps)/(x*y - x*y^2), 0, 0, 0, 
       (2 - 3*eps)/((-1 + y)*(1 + x*y)), (2 - 3*eps)/
        (x*(-1 + y)*y*(1 + x*y)), (-1 - (1 + 2*x)*y + 
         eps*(2 + y + 4*x*y - x*y^2))/((-1 + y)*y*(1 + x*y)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, (2 + x*y - eps*(3 + x*y))/(2*x*(-1 + y)*y*(1 + x*y)), 
       0, 0, -(2 + x + eps*(-3 + x*(-2 + y)))/(2*x*(-1 + y)*y*(1 + x*y)), 0, 
       0, (2 + 3*x*y + x^2*y^2 + eps*(-3 - 4*x*y + x^2*(y - 2*y^2)))/
        (x*(-1 + y)*y*(1 + x*y)), (-((2 + x)*(1 + x*y)) + 
         eps*(3 + x^2*y + 2*x*(1 + y)))/(2*x*(-1 + y)*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
       (2 - 3*eps)/(x*(-1 + y)*y*(1 + x*y)), 0, 0, 
       (-2 + 3*eps)/(x*(-1 + y)*y*(1 + x*y)), 0, 0, 
       (4 - 6*eps)/(x*(-1 + y)*y), -((2 + x + 3*x*y + x^2*y*(1 + y) - 
          eps*(3 + 3*x^2*y + x*(2 + 4*y)))/(x*(-1 + y)*y*(1 + x*y))), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, (1 - 2*eps)^2/(eps*(-1 + y)*(1 + x*y)), 0, 0, 
       (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       (-2 + 7*eps - 6*eps^2)/(eps*x*(-1 + y)*y*(1 + x*y)), 0, 0, 
       (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       (-2 + 7*eps - 6*eps^2)/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       ((-1 + 2*eps)*(-1 - x*y + eps*(2 + (-1 + x)*y)))/
        (eps*(1 + x)*(-1 + y)*y*(1 + x*y)), (-2*(2 - 7*eps + 6*eps^2))/
        (eps*x*(-1 + y)*y*(1 + x*y)), 
       -(((-1 + 2*eps)*(2 + x + eps*(-3 + x*(-2 + y))))/
         (eps*x*(-1 + y)*y*(1 + x*y))), (-1 + 2*eps*(1 + x) - x*y)/
        ((-1 + y)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, (1 - 2*eps)^2/(eps*x*(-1 + y)*y*(1 + x*y)), 0, 
       (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       (-2 + 7*eps - 6*eps^2)/(eps*x^2*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       (-2 + 7*eps - 6*eps^2)/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 
       ((-1 + 2*eps)*(-1 + eps - eps*x - x*y + 2*eps*x*y))/
        (eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)), 0, 0, 0, 
       (-2*(2 - 7*eps + 6*eps^2))/(eps*x^2*(-1 + y)*y*(1 + x*y)), 
       ((-1 + 2*eps)*(-2 - x*y + eps*(3 + x*(-1 + 2*y))))/
        (eps*x^2*(-1 + y)*y*(1 + x*y)), 0, 
       (-(y*(1 + x*y)) + eps*(2 - 2*x*(-2 + y)*y))/((-1 + y)*y*(1 + x*y)), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2 + 3*eps)/(x*y*(x*y + z)), 0, -((eps*(2*x*y + z))/(y*(x*y + z))), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, ((1 + x)*(1 + x*y)*((-2 + 4*eps)*y + z - 3*eps*z))/
        (4*x*(-1 + y)*y*(y - z)), ((-2 + 3*eps)*(-1 + y + x*y + z))/
        (2*x*(-1 + y)*y*(x*y + z)), 
       -((1 + x*z)*(z - 3*eps*z + y*(-2 - x*z + eps*(4 + x*z))))/
        (4*x*(-1 + y)*y*(1 + x*y)*(y - z)), 
       (-(x^3*y^3*((-2 + 4*eps)*y + z - 3*eps*z)) + 
         x^2*y^2*((2 - 4*eps)*y^2 + y*(4 - 4*eps + z - 3*eps*z) + 
           2*z*(-1 + eps - z + 3*eps*z)) + z*((4 - 6*eps)*y^2 + 
           z*(-1 + eps + z - eps*z) + y*(2 - 2*eps - 5*z + 7*eps*z)) - 
         x*y*(z*(1 + eps + z - 3*eps*z + z^2 - 3*eps*z^2) + 
           y*(-2 + z - 3*eps*z + (1 + eps)*z^2) + 
           2*y^2*(-2 - z + eps*(4 + z))))/(4*(-1 + y)*y*(1 + x*y)*(y - z)*
         (x*y + z)), (-2*x*y^3 + z - 3*eps*z + 
         y*(-2 + 5*z + 3*x*z + eps*(4 - 5*z - 7*x*z)) + 
         y^2*(-4 - 4*x + 3*x*z + eps*(4 + 8*x - x*z)))/
        (2*(-1 + y)*y*(1 + x*y)*(y - z)), ((-1 + eps)*(1 + x)*(1 + x*y)*z^2)/
        (4*(-1 + y)*y*(y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-1 + 3*eps)/(2*x*y^2 - 2*x*y*z), 0, ((1 - 3*eps)*(1 + x*z))/
        (2*x*(1 + x)*y*(1 + x*y)*(y - z)), ((1 - 3*eps)*(1 + y + x*y - z))/
        (2*(1 + x)*y*(1 + x*y)*(y - z)), (-1 - 3*eps*(-1 + y) + y)/
        ((1 + x)*y*(1 + x*y)*(y - z)), (-2*x*y^2 + z - eps*z + 
         y*(-2 + x*z + eps*(4 + 3*x*z)))/(2*y*(1 + x*y)*(y - z)), 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -((2 - 5*eps + 3*eps^2)*z)/
        (2*eps*x*y*(y - z)*(1 + y + x*y - z)), ((2 - 5*eps + 3*eps^2)*z)/
        (2*eps*x*y*(y - z)*(1 + y + x*y - z)), (2 - 7*eps + 6*eps^2)/
        (eps*(1 + x*y)*(1 + y + x*y - z)), 
       ((1 - 3*eps + 2*eps^2)*(y*(-2 + z) + z))/(2*eps*y*(y - z)*
         (1 + y + x*y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       (2*(2 - 7*eps + 6*eps^2)*x*y^3 + (-2 + 3*eps)*z*
          (2 - z + eps*(-4 + 3*z)) - (-2 + 3*eps)*y^2*(2 + 4*x - 6*x*z - 
           x^2*z + eps*(-4 - 8*x + 12*x*z + x^2*z)) + (-2 + 3*eps)*y*
          (-2 + 4*z + 5*x*z - 3*x*z^2 + eps*(4 - 8*z - 9*x*z + 7*x*z^2)))/
        (2*eps*x*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(x*y + z)), 0, 
       -((-1 + 2*eps)*(z*((-4 + 6*eps)*y^2 + (-1 + eps)*z + 
             y*(2 - 2*eps + 3*z - 5*eps*z)) + x*y*((1 + eps)*(-1 + z)*z + 
             y*(2 + (3 - 9*eps)*z - (-1 + eps)*z^2) + 
             2*y^2*(-2 - z + eps*(4 + z))) + x^2*y^2*(-2*y^2 + z + y*z + 
             eps*(4*y^2 + y*(4 - 7*z) + z*(-5 + 4*z)))))/
        (2*eps*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(x*y + z)), 0, 0, 
       (-2*x*(1 + x)*y^3 + z*(-1 - 3*eps*(-1 + z) + z) - 
         y^2*(4 + x*z - 3*x^2*z + eps*(-4 + 4*x - 7*x*z + x^2*z)) + 
         y*((2 + 3*z)*(1 + x*z) - eps*(4 + z - 2*x*z + 7*x*z^2)))/
        (2*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)), 
       ((-1 + eps)*(1 + x)*(1 + x*y)*z^2)/(2*y*(y - z)*(1 + y + x*y - z)), 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-2 + 9*eps - 9*eps^2)/
        (2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)), (2 - 9*eps + 9*eps^2)/
        (2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)), 0, 
       ((1 - 5*eps + 6*eps^2)*(-1 + y))/(2*eps*(1 + x)*y*(1 + x*y)*(y - z)), 
       0, 0, 0, 0, 0, 0, 0, 0, (-2 + 9*eps - 9*eps^2)/(2*eps*x*(1 + x)*y*
         (1 + x*y)*(y - z)), 0, -((1 - 5*eps + 6*eps^2)*(-1 + y))/
        (2*eps*(1 + x)*y*(1 + x*y)*(y - z)), 0, 0, 
       ((1 - 3*eps)*(1 + y + x*y - z))/(2*(1 + x)*y*(1 + x*y)*(y - z)), 
       (-2*x*y^2 + z - eps*z + y*(-2 + x*z + eps*(4 + 3*x*z)))/
        (2*y*(1 + x*y)*(y - z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, -((2 - 5*eps + 3*eps^2)*(1 + x)*z)/
        (2*eps*(1 + x*(1 + y - z))*(y - z)*(x*y + z)), 0, 0, 0, 
       ((2 - 5*eps + 3*eps^2)*(1 + x)*z)/(2*eps*(1 + x*(1 + y - z))*(y - z)*
         (x*y + z)), ((2 - 7*eps + 6*eps^2)*x*(-1 + z))/
        (eps*(1 + x*y)*(1 + x*(1 + y - z))*(x*y + z)), 
       ((1 - 3*eps + 2*eps^2)*x*((-1 + y)*z + x*(2*y^2 - 3*y*z + 
            z*(-1 + 2*z))))/(2*eps*(1 + x*(1 + y - z))*(y - z)*(x*y + z)), 0, 
       0, 0, 0, 0, -((-2 + 3*eps)*((-1 + eps)*z + (-1 + eps)*x^2*y*z + 
           x*(z*(-3 + 5*eps + 2*z - 4*eps*z) + y*(2 - 4*eps - 3*z + 5*eps*
                z))))/(2*eps*(1 + x*y)*(1 + x*(1 + y - z))*(y - z)*
         (x*y + z)), ((-1 + 2*eps)*x*((-1 + y + eps*(1 + y - 2*z))*z + 
          x^2*y*(2*y^2 + y*(-4 + 8*eps + z - 7*eps*z) + 
            z*(3 - 7*eps - 2*z + 6*eps*z)) + x*(y^2*(eps*(4 - 3*z) + 3*z) + 
            z*(1 + eps*(-3 + 2*z)) + 2*y*(-1 - z^2 + eps*(2 - 3*z + z^2)))))/
        (2*eps*(1 + x*y)*(1 + x*(1 + y - z))*(y - z)*(x*y + z)), 0, 0, 0, 0, 
       0, (z - eps*z + x*(2*y*(1 + eps*(-2 + z) - z) + 
           z*(eps*(2 - 3*z) + 3*z)) - x^3*y*(2*y^2 + (-3 + 7*eps)*(-1 + z)*
            z + y*(-4 + 8*eps + z - 7*eps*z)) + 
         x^2*(y^2*(-3*z + eps*(-4 + 3*z)) - (-1 + z)*z*(-1 - 2*z + 
             eps*(3 + 4*z)) + y*(2 + 3*z + z^2 + eps*(-4 + z + z^2))))/
        (2*(1 + x*y)*(1 + x*(1 + y - z))*(y - z)*(x*y + z)), 
       ((-1 + eps)*x*(1 + x)^2*(1 + x*y)*z^2)/(2*(1 + x*(1 + y - z))*(y - z)*
         (x*y + z)), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       -((-2 + 3*eps)*(y - eps*y - x*y + 3*eps*x*y - 2*z + 4*eps*z))/
        (2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0, 
       ((-2 + 3*eps)*((-3 - x + eps*(7 + 3*x))*y + (2 - 4*eps)*z))/
        (2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(x*y + z)), 
       (-2 + 7*eps - 6*eps^2)/(eps*x*(1 + x)*y*(1 + x*y)*(x*y + z)), 
       ((-1 + 2*eps)*((-1 + eps - 3*x + 5*eps*x)*y^2 + (2 - 4*eps)*z + 
          y*(-1 + x + 2*x*z + eps*(1 - 3*x + 2*z - 2*x*z))))/
        (2*eps*(1 + x)*y*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0, 0, 0, 
       (-2 + 9*eps - 9*eps^2)/(2*eps*x*(1 + x*y)*(y - z)*(x*y + z)), 
       ((1 - 5*eps + 6*eps^2)*(1 + y - 2*z))/(2*eps*(1 + x*y)*(y - z)*
         (x*y + z)), 0, 0, 0, 0, 0, ((1 - 3*eps)*(1 + x*(1 + y - z)))/
        (2*x*(1 + x*y)*(y - z)*(x*y + z)), 
       ((-1 + 3*eps)*z + x^2*y*(-2*y + z + 3*eps*z) - 
         x*(y*(2 + eps*(-4 + z) + z) + z*(-1 + eps - 4*eps*z)))/
        (2*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, (-2 + 3*eps)/(x*(1 + x)*y*(1 + x*y)*(y - z)), 0, 0, 
       (2 - 9*eps + 9*eps^2)/(eps*x*(1 + x)*y*(1 + x*y)*(x*y + z)), 0, 0, 
       (-4 + 6*eps)/(x*(1 + x)*y*(1 + x*y)*(y - z)), 
       (2 + x + eps*(-3 + x*(-2 + y)))/(x*(1 + x)*y*(1 + x*y)*(y - z)), 0, 0, 
       0, (-2 + 9*eps - 9*eps^2)/(eps*x*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 
       0, 0, 0, 0, 0, 0, (eps + eps*x*z + x*(-y + z))/((1 + x*y)*(y - z)), 0, 
       0, 0, 0, 0}, {0, -((1 - 2*eps)^2/(eps*(1 + x)*(1 + x*y)^2*(y - z))), 
       0, 0, -((-2 + 3*eps)*((-1 + 3*eps)*x*y^2 + 4*(-1 + 2*eps)*z + 
           y*(1 - x*(1 + z) + eps*(-1 + x*(3 + z)))))/(2*eps*x*(1 + x)^2*y*
         (1 + x*y)^3*(y - z)*z), ((2 - 7*eps + 6*eps^2)*
         (-(x*y) + eps*(2 + 3*x*y)))/(2*x*(1 + x)*y*(eps + eps*x*y)^2*
         (y - z)), 0, 0, ((-2 + 3*eps)*((-1 + 3*eps)*x*y^2 + (4 - 8*eps)*z - 
          y*(3 + x - 3*x*z + eps*(-7 - 3*x + 7*x*z))))/(2*eps*x*(1 + x)^2*y*
         (1 + x*y)^3*(y - z)*z), ((2 - 7*eps + 6*eps^2)*(2*z + y*(-1 + x*z)))/
        (eps*x*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z), 
       -((-1 + 2*eps)*((-1 + 3*eps)*x*y^3 + 4*(-1 + 2*eps)*z + 
           y^2*(1 - 2*x^2*z + x*(4 + z) + eps*(-1 + 2*x^2*z - x*(8 + 5*z))) + 
           y*(1 - x*(1 + 7*z) + eps*(-1 - 4*z + x*(3 + 11*z)))))/
        (2*eps*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z), (2*(2 - 7*eps + 6*eps^2))/
        (eps*x*(1 + x)*y*(1 + x*y)^2*(y - z)), 
       ((-1 + 2*eps)*(2 + x + eps*(-3 + x*(-2 + y))))/(eps*x*(1 + x)*y*
         (1 + x*y)^2*(y - z)), (eps*x*(-1 + y))/((1 + x)*(1 + x*y)^2*
         (y - z)), 0, 0, -((2 - 9*eps + 9*eps^2)*(-((1 + x)*(1 + x*y)) + 
           eps*(3 + 2*x^2*y + x*(3 + 3*y - z))))/(2*eps^2*x*(1 + x)^2*
         (1 + x*y)^3*(y - z)*z), ((1 - 5*eps + 6*eps^2)*
         (1 + y - 4*z - 2*x^2*y*z + x*(1 + y^2 - 3*z - 3*y*z)))/
        (2*eps*(1 + x)^2*(1 + x*y)^3*(y - z)*z), 0, 0, 0, 0, 0, 
       ((1 - 3*eps)*(1 + x*(1 + y - z))^2)/(2*x*(1 + x)^2*(1 + x*y)^3*(y - z)*
         z), ((-1 + eps)*z + x*((-1 + 7*eps)*(-1 + z)*z + 
           y*(-2 + 8*eps + z - 7*eps*z)))/(2*(1 + x)*(1 + x*y)^2*(y - z)*z), 
       0, (eps + eps*x*z + x*(-y + z))/((1 + x*y)*(y - z)), 0, 0, 0, 0}, 
      {0, 0, ((1 - 2*eps)^2*(x*y*(y - 2*z) - z))/(eps*x*(1 + x)*y*(1 + x*y)^2*
         (y - z)*(x*y + z)), 0, ((-2 + 3*eps)*(2*(1 + x*y)*(y - z)*z + 
          eps*(-3*(-1 + x)*x*y^3 + 3*z*(-1 + 5*z) + 
            y^2*(4 - x - 13*x*z + 6*x^2*z) + y*(4 - 17*z + 5*x*z + 
              12*x*z^2)) + eps^2*(3*(-3 + x)*x*y^3 + (9 - 25*z)*z - 
            y^2*(12 + 5*x - 23*x*z + 10*x^2*z) - y*(12 - 33*z + 5*x*z + 
              18*x*z^2))))/(2*eps^2*x*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z*
         (x*y + z)), (2*(2 - 7*eps + 6*eps^2)*(1 + y - z)*z + 
         (-2 + 3*eps)*x^3*y^2*(3*(-3 + 7*eps)*y + 2*(4 - 9*eps)*z) + 
         (-2 + 3*eps)*x^2*y*((-3 + 9*eps)*y^2 + y*(eps*(37 - 11*z) + 
             3*(-5 + z)) + z*(11 + eps*(-27 + 2*z))) + 
         (-2 + 3*eps)*x*(z*(1 + eps*(-5 + z) + z) + 
           2*y^2*(-2 - z + 2*eps*(3 + z)) + y*(-4 + z + 2*z^2 + 
             eps*(12 - 9*z - 4*z^2))))/(2*eps*x^2*(1 + x)^2*y*(1 + x*y)^3*
         (y - z)*z*(x*y + z)), -(((2 - 7*eps + 6*eps^2)*
          (x^2*y^2*(3*y - 4*z) - z^2 - x*y*(y*(-4 + z) + 5*z)))/
         (eps*x*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z*(x*y + z))), 
       (-2*(1 - 3*eps + 2*eps^2)*z^2 + (-1 + 2*eps)*x^3*y^2*
          (3*(-1 + eps)*y^2 + 2*(3 - 5*eps)*z + 
           y*(-3 + 2*z + eps*(3 + 2*z))) + x*(-4*(1 - 5*eps + 6*eps^2)*y^3 - 
           (-1 + 2*eps)*z*(3 - 3*z + eps*(-9 + 7*z)) + (-1 + 2*eps)*y^2*
            (-16 - z + eps*(32 + 7*z)) + (-1 + 2*eps)*y*(4 + 16*z - z^2 + 
             eps*(-12 - 28*z + 5*z^2))) + 
         x^2*y*(-3*(1 - 5*eps + 6*eps^2)*y^3 + (-1 + 2*eps)*y^2*
            (-16 - z + eps*(28 + 5*z)) - (-1 + 2*eps)*z*(-5 - 2*z + 
             eps*(5 + 6*z)) + (-1 + 2*eps)*y*(-1 + 16*z - 2*z^2 + 
             eps*(-5 - 20*z + 6*z^2))))/(2*eps*x*(1 + x)^2*y*(1 + x*y)^3*
         (y - z)*z*(x*y + z)), ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
         (2*y + x*y^2 - z))/(2*eps^2*x^3*(1 + x)*y^2*(1 + x*y)^2*(y - z)*
         (x*y + z)), 0, 0, (2*(2 - 7*eps + 6*eps^2)*(1 + y + x*y - z))/
        (eps*x^2*(1 + x)*y*(1 + x*y)^2*(y - z)*(x*y + z)), 
       ((-1 + 2*eps)*(x^2*y + 2*(1 + y - z) + x*(1 + 2*y + y^2 - y*z) + 
          eps*(x^2*(-2 + y)*y - 3*(1 + y - z) - x*(2 + y + 2*y^2 + z - 
              2*y*z))))/(eps*x^2*(1 + x)*y*(1 + x*y)^2*(y - z)*(x*y + z)), 0, 
       (eps*(-1 + y)*(x*y^2 + z))/((1 + x)*y*(1 + x*y)^2*(y - z)*(x*y + z)), 
       0, -((2 - 9*eps + 9*eps^2)*(-((1 + x)*(1 + x*y)) + 
           eps*(2 + 3*x^2*y + x*(3 + 3*y - z)))*(3*x*y^2 - 3*z + 
           y*(4 - 2*x*z)))/(2*eps^2*x^2*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z*
         (x*y + z)), 0, ((1 - 5*eps + 6*eps^2)*(-2*y*z + 
          x^3*y^2*(3*y^2 + y*(3 - 8*z) + 2*(-1 + z)*z) + 
          x^2*y*(3*y^3 + y*(7 - 16*z) + y^2*(4 - 5*z) + z*(-5 + 6*z)) + 
          x*(4*y^3 - 9*y^2*z + 3*(-1 + z)*z + y*(4 - 6*z + z^2))))/
        (2*eps*x*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z*(x*y + z)), 0, 0, 
       ((1 - 3*eps)*(1 + y + x*y - z)^2*(3*x*y^2 - 3*z + y*(4 - 2*x*z)))/
        (2*(1 + x)^2*y*(1 + x*y)^3*(y - z)*z*(x*y + z)), 
       (3*z^2*(-1 - 3*eps*(-1 + z) + z) + 3*x*y^3*(-2 + z - x*z + 
           eps*(8 + (-3 + 5*x)*z)) + y*z*(10 + (-7 + x)*z + 2*x*z^2 - 
           eps*(40 + (-25 + 13*x)*z + 2*x*z^2)) + 
         y^2*(-8 + (4 + 3*x)*z + x*(-5 + 2*x)*z^2 + 
           eps*(32 - (16 + 9*x)*z + (11 - 14*x)*x*z^2)))/
        (2*(1 + x)*y*(1 + x*y)^2*(y - z)*z*(x*y + z)), 0, 0, 
       (-3 + 6*eps)/(x*y*(x*y + z)), 0, 
       (eps*z^2 + x^2*y^2*(-2*y - 3*eps*y + 2*z + 4*eps*z) - 
         x*y*(y*(1 + z + eps*(2 + z)) - z*(1 + z + eps*(3 + 2*z))))/
        (y*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0}, 
      {-(((1 - 2*eps)^2*z)/(eps*(1 + x)^2*y*(1 + x*y)^2*(y - z))), 
       -((1 - 2*eps)^2/(eps*(1 + x)^2*y*(1 + x*y)^2)), 
       (1 - 2*eps)^2/(eps*(1 + x)^2*y*(1 + x*y)^2), 
       (x*(-1 - 2*eps*(-1 + y) + y))/((1 + x)^2*y*(1 + x*y)^2), 
       -((-2 + 3*eps)*(x^2*y*z*(-y + z) + eps^2*(2*x^2*y^3 + 
             z*(1 - (17 + 7*x)*z + 7*x*z^2) - y*(4 + (-18 + 11*x + 5*x^2)*
                z + 2*x*(-17 + 3*x)*z^2) + y^2*(-4 + x*(6 - 11*z) + x^2*
                (2 + z))) - eps*(2*(y - z)*z + 2*x*(y^2*(-1 + z) + (-1 + z)*
                z^2 + y*z*(2 + z)) + x^2*y*(2*y^2 + y*(2 - 7*z) + z*
                (-2 + 5*z))) + eps^3*(12*x^2*y^3 + z*(-3 + (27 + 5*x)*z - 5*x*
                z^2) + y*(12 - 3*(10 - 13*x + x^2)*z + 4*x*(-17 + 7*x)*z^2) + 
             y^2*(12 + x^2*(12 - 31*z) + x*(-8 + 37*z)))))/
        (2*eps^3*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((-2 + 3*eps)*(-2*(1 + x)*(1 + x*y)*(y - z)*z + 
          eps^2*(4*y^2*(3 + x*(7 - 2*z) + 4*x^2*z) + 
            z*(-3 + 5*(3 + x)*z - x*z^2) + y*(12 - 3*(9 + 5*x)*z + 
              (9 - 7*x)*x*z^2)) + eps*(-2*y^2*(2 + x*(6 - 5*z) + x^2*z) + 
            z*(1 - (11 + 7*x)*z + x*z^2) - y*(4 - (15 + 13*x)*z + 
              x*(11 + x)*z^2))))/(2*eps^2*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*
         z^2), -(((2 - 7*eps + 6*eps^2)*(z*(1 + z) + y*(4 + (-2 + 4*x)*z)))/
         (eps*(1 + x)^3*y*(1 + x*y)^3*z^2)), 
       ((-1 + 2*eps)*(4*y^3*(1 - x^2*z + x*(-1 + 2*z) + 
            eps*(-3 + x - 5*x*z + x^2*z)) + z*(-1 + (5 + x)*z + (2 + x)*z^2 - 
            eps*(-3 + (11 + x)*z + (2 + x)*z^2)) + 
          y*(4 + (8 + 9*x)*z + (-9 + 12*x + 7*x^2)*z^2 + x*z^3 - 
            eps*(12 + 3*(4 + 7*x)*z + (-15 + 24*x + 13*x^2)*z^2 + x*z^3)) + 
          y^2*(-16 + 3*z + x^2*(-4 + z)*z - x*(4 + 15*z + 9*z^2) + 
            eps*(32 - z + x^2*z*(4 + 5*z) + x*(4 + 39*z + 21*z^2)))))/
        (2*eps*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((-2 + 3*eps)*(-(eps*(x^2*y*(2 + 2*y - 5*z) + x*(y*(6 - 5*z) - 5*z) - 
             3*z)*(y - z)) - (1 + x)*(1 + x*y)*(y - z)*z + 
          eps^2*(z*(-5*y + 2*z) + x^2*y*(2*y^2 + y*(2 - 3*z) + (-5 + z)*z) + 
            x*(2*z^2 + y^2*(2 + z) - y*z*(10 + z))) + 
          eps^3*(9*y*z + 3*x^2*y*(4*y^2 + y*(4 - 9*z) + z*(-1 + 5*z)) + 
            x*(y^2*(28 - 11*z) + 8*z^2 + y*z*(-18 + 11*z)))))/
        (2*eps^3*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((2 - 7*eps + 6*eps^2)*(-3*eps*z + x*((1 + 2*eps)*y*(-2 + z) + z - 
            eps*z)))/(eps^2*x*(1 + x)^3*y*(1 + x*y)^3*z^2), 
       -((-1 + 2*eps)*(-3*eps*z*((-1 + eps)*y^2 + 2*z - 4*eps*z + 
             y*(-1 + eps + 2*eps*z)) + x^2*y*(2*(-1 + eps + 6*eps^2)*y^3 + 
             y^2*(8 + eps^2*(-32 + z) - 7*eps*z) + z*(2*(1 + z) - eps*
                (5 + 7*z) + eps^2*(-3 + 11*z)) + y*(eps^2*(12 + 12*z - 
                 13*z^2) + 2*(-1 - 5*z + z^2) + eps*(2 + 10*z + 5*z^2))) + 
           x*(2*(1 - 3*eps + 2*eps^2)*z^2 + y^3*(2 + eps*(2 - 3*z) - 2*z + 
               eps^2*(-4 + 17*z)) + y*z*(-4 - eps*(2 + 5*z) + eps^2*
                (18 + 17*z)) + y^2*(2*(1 - z + z^2) + eps*(2 + 9*z + 3*z^2) - 
               eps^2*(4 + 31*z + 17*z^2)))))/(2*eps^2*(1 + x)^3*y*(1 + x*y)^3*
         (y - z)*z^2), 0, 0, 0, 0, 
       -((1 - 5*eps + 6*eps^2)*(x^2*y*(2*y^2 + y*(2 - 5*z) + z*(-2 + 3*z)) + 
           eps*(4*x^2*y^3 - z + y^2*(4 + x^2*(4 - 7*z) + 6*x*z) - 
             y*(-4 + (7 - 6*x + x^2)*z + 9*x*z^2))))/(2*eps^2*x*(1 + x)^2*y*
         (1 + x*y)^2*(y - z)*z^2), 
       -((2 - 9*eps + 9*eps^2)*((y - z)*(x^2*y*(2 + 2*y - 3*z) - z - 
             x*(y*(-2 + z) + z)) + eps*(4*x^2*y^3 + z*(-1 - (1 + 3*x)*z + x*
                z^2) + y^2*(4 + x^2*(4 + z) + x*(8 + 9*z)) - 
             y*(-4 + x^2*z*(1 + 2*z) + x*z*(-7 + 10*z)))))/
        (2*eps^2*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((1 - 5*eps + 6*eps^2)*(2*x^2*y*(2 + x + x*y)*(y + y^2 - 3*y*z + 
            z*(-1 + 2*z)) + eps*(4*x^3*y^4 + x^2*y^3*(8 + x*(8 - 9*z) + 
              3*z) - z*(1 + x*z) + y*(4 + (-7 + 5*x + x^2 - x^3)*z + 
              x*(-19 - 7*x + 2*x^2)*z^2) + y^2*(4 + x*(8 + 7*z) + 
              x^2*(8 - 4*z - 9*z^2) + 2*x^3*(2 - 5*z + z^2)))))/
        (2*eps^2*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((1 - 5*eps + 6*eps^2)*(x*y*(y - z)*(x^2*y*(2 + 2*y - 3*z) + z + 
            x*(2 + 2*y^2 - z - y*z)) + eps*(4*x^2*(1 + x)*y^4 - 
            z*(2 + (-2 + x)*z + z^2) + y*(8 - (8 - 8*x + x^2)*z + 
              (3 - 7*x - 2*x^2)*z^2 + x^2*z^3) + y^3*(8 + x^3*(4 - 7*z) + 
              7*x^2*z + 2*x*(4 + 5*z)) - y^2*(10*z + x^3*z + 2*x*(-4 + 8*z + 
                5*z^2) + x^2*(-4 - 8*z + 21*z^2)))))/(2*eps^2*(1 + x)^3*y*
         (1 + x*y)^3*(y - z)*z^2), -(((1 - 5*eps + 6*eps^2)*(-1 + y)^2*
          (2*x^2*y*(y - z) + eps*(4*x^2*y^2 - z + y*(4 + 6*x*z - x^2*z))))/
         (eps^2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2)), 
       ((-1 + 2*eps)*(2*x^2*y*(-(y^2*(-2 + z)) + y*(-3 + z)*z + z^2) + 
          eps*(y*(-2 + z) + z)*(4*x^2*y^2 + z - y*(4 + 6*x*z + 7*x^2*z)) + 
          eps^2*(16*x^2*y^3*(-2 + z) - z^2 + y*z*(24 - (7 - 30*x + x^2)*z) + 
            y^2*(-32 + 8*(2 - 6*x + 3*x^2)*z + (18 - 7*x)*x*z^2))))/
        (2*eps^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2), 
       ((1 - 3*eps)*(4*y - z)*(1 + y + x*y - z)^2*(1 + x*z))/
        (2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((1 + x*z)*(z^2*(-1 + eps + z - eps*z) + 4*(-1 + 4*eps)*y^2*
           (2 + (-1 + x)*z) + y*z*(6 + (-5 + x)*z + 
            eps*(-24 + (17 - 7*x)*z))))/(2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*
         z^2), -((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(3*eps*z + 
           x*((2 + 4*eps)*y - (2 + eps)*z)))/(2*eps*x*(1 + x)^3*(1 + x*y)^3*
         (y - z)*z^2), (3*eps*(-1 + 3*eps)*z^2 - 
         x*z*(y*(2 + eps*(2 - 3*z) + 5*eps^2*(-8 + 3*z)) + 
           z*(-2 + eps^2*(22 - 15*z) + eps*(4 + 3*z))) + 
         x^2*(-2*(-1 + 2*eps + 8*eps^2)*y^2*(-2 + z) - (-2 + 7*eps + eps^2)*
            (-1 + z)*z^2 + y*z*(6 - 4*z + eps*(-18 + 11*z) + 
             eps^2*(-24 + 17*z))))/(2*eps*(1 + x)^2*(1 + x*y)^2*(y - z)*z^2), 
       0, (eps + eps*x*z)/((1 + x)*(1 + x*y)*(y - z)), 
       (eps*x*(-(x*y) + z + 2*x*z))/((1 + x)*(1 + x*y)*(y - z)), 
       (-2*(1 + eps)*x)/(1 + x*y), -((eps*x*(-1 + y))/((1 + x)*(1 + x*y)*
          (y - z))), (eps*x*z)/(-y + z)}, 
      {-((1 - 2*eps)^2/(eps*x*(1 + x)*(-1 + y)*y*(1 + x*y))), 
       -(((1 - 2*eps)^2*(1 + 2*x*y - x*z))/(eps*x*(1 + x)*(-1 + y)*
          (1 + x*y)^2*(y - z))), -(((1 - 2*eps)^2*(2*y + x*y^2 - z))/
         (eps*x*(1 + x)*(-1 + y)*y*(1 + x*y)^2*(y - z))), 
       ((1 - 2*eps)*(2*y^2 + y*(2 - 3*z) - z))/((1 + x)*(-1 + y)*y*(1 + x*y)*
         (y - z)), -(2*y*(1 + x*y)*z*(2*x^2*y^2 - z*(1 + 4*x*z) + 
            y*(2 + 6*x*z - x^2*z)) + 3*eps^3*(12*x^3*y^5 + 8*z^3 + 
            y*z*(-6 + (10 + x)*z + 11*x*z^2) + 
            y^2*(12 + (-31 + 23*x - 6*x^2)*z + (8 - 13*x + 20*x^2)*z^2 + 
              11*x^2*z^3) + x*y^4*(12 + x^2*(12 - 31*z) + x*(4 + 25*z)) + 
            y^3*(12 + 2*x^3*z*(-3 + 9*z + 4*z^2) + x*(4 - 7*z + 8*z^2) - 
              3*x^2*(-4 + z + 8*z^2))) + eps*(8*x^3*y^5 + 8*z^3 + 
            y*z*(-4 + (13 - 2*x)*z + 42*x*z^2) + 
            y^2*(8 + (-40 + 26*x - 4*x^2)*z + (8 - 51*x + 21*x^2)*z^2 + 
              42*x^2*z^3) + 2*x*y^4*(4 + x^2*(4 - 20*z) + x*(-4 + 11*z)) + 
            y^3*(8 + 4*x*(-2 - 5*z + 2*z^2) + x^3*z*(-4 + 21*z + 8*z^2) - 
              2*x^2*(-4 + 6*z + 33*z^2))) - eps^2*(36*x^3*y^5 + 28*z^3 + 
            y*z*(-18 - (-35 + x)*z + 67*x*z^2) + 
            y^2*(36 + (-113 + 85*x - 18*x^2)*z + (28 - 80*x + 67*x^2)*z^2 + 
              67*x^2*z^3) + x*y^4*(36 + x^2*(36 - 113*z) + x*(-4 + 83*z)) + 
            y^3*(36 + x*(-4 - 35*z + 28*z^2) + x^3*z*(-18 + 63*z + 28*z^2) - 
              3*x^2*(-12 + 5*z + 40*z^2))))/(2*eps^2*x^2*(1 + x)^2*(-1 + y)*
         y^2*(1 + x*y)^3*(y - z)*z^2), 
       (2*(1 + x)*y*(1 + x*y)*z*(2*y + 2*x*y^2 - z*(1 + x*z)) + 
         eps*(4*(1 + x)*z^3 + y*z*(-4 + (17 + 19*x)*z + x*(19 + 17*x)*z^2) + 
           y^2*(8 - 2*(19 + 23*x)*z + (4 + 19*x + 23*x^2)*z^2 + 
             x*(4 + 13*x + 13*x^2)*z^3) - 4*x*y^4*(-2 + 5*x^2*z + 
             x*(-6 + 8*z)) + y^3*(8 - 4*x^3*(-2 + z)*z^2 + 
             4*x*(8 - 17*z + z^2) + 2*x^2*z*(-29 + z + 2*z^2))) + 
         3*eps^3*(4*(1 + x)*z^3 + x*y^4*(12 + x*(28 - 17*z) - 5*x^2*z) + 
           y*z*(-6 + (12 + 13*x)*z + x*(11 + 10*x)*z^2) + 
           y^2*(12 - 2*(15 + 17*x)*z + (4 + 13*x + 19*x^2)*z^2 + 
             2*x*(2 + 2*x + 3*x^2)*z^3) + y^3*(12 + 2*x^3*(5 - 2*z)*z^2 + 
             4*x*(10 - 11*z + z^2) + x^2*z*(-29 + 3*z + 4*z^2))) + 
         eps^2*(-14*(1 + x)*z^3 - y*z*(-18 + 5*(9 + 10*x)*z + 
             x*(46 + 41*x)*z^2) - y^2*(36 - 4*(27 + 32*x)*z + 
             2*(7 + 25*x + 34*x^2)*z^2 + x*(14 + 23*x + 27*x^2)*z^3) + 
           x*y^4*(-36 + 31*x^2*z + x*(-92 + 73*z)) + 
           y^3*(-36 + 2*x^3*z^2*(-16 + 7*z) + x^2*z*(127 - 9*z - 14*z^2) - 
             2*x*(64 - 86*z + 7*z^2))))/(2*eps^2*x^2*(1 + x)^2*(-1 + y)*y^2*
         (1 + x*y)^3*(y - z)*z^2), 
       -(((2 - 7*eps + 6*eps^2)*(z^2*(1 + z) - y*z*(4 + z) + 
           x*y^3*(4 + (-2 + x)*z) - 2*y^2*(-2 + z + x*z + x*z^2 + x^2*z^3)))/
         (eps*x*(1 + x)^2*(-1 + y)*y*(1 + x*y)^3*(y - z)*z^2)), 
       ((-1 + 2*eps)*x*y^4*(4 - x^2*z + x*(-4 + 5*z) + 
           eps*(-12 + x*(4 - 11*z) + x^2*z)) + (-1 + 2*eps)*z*
          (-2 - (2 + x)*z - (2 + x)*z^2 + eps*(6 + (2 + x)*z + 
             (2 + x)*z^2)) + (-1 + 2*eps)*y*(4 + 6*(2 + x)*z + 
           (2 + 3*x^2)*z^2 - x*(1 + 2*x)*z^3 + eps*(-12 - 10*(2 + x)*z - 
             (2 + 9*x^2)*z^2 + x*(1 + 6*x)*z^3)) + 
         y^3*(-4 + x*(20 - 8*z) + x^2*(4 + 4*z - 3*z^2) + 
           x^3*(z + 2*z^2 - 4*z^3) - 2*eps^2*(12 + 12*x*(-3 + z) + 
             x^2*(-4 - 16*z + 5*z^2) + x^3*z*(-1 - 6*z + 8*z^2)) + 
           eps*(20 + 4*x*(-19 + 7*z) + x^2*(-12 - 24*z + 11*z^2) + 
             x^3*z*(-3 - 10*z + 16*z^2))) + y^2*(16 - (2 + 6*x + 5*x^2)*z + 
           x*(-5 + 2*x - 2*x^2)*z^2 - 6*x^2*z^3 + 2*eps^2*(2*(16 + z) + 
             2*x^3*z^2*(-3 + 2*z) + x^2*z*(-11 + 10*z - 10*z^2) + 
             x*(-8 + 2*z - 5*z^2)) + eps*(2*(-32 + z) + 2*x^3*(5 - 2*z)*z^2 + 
             x*(8 + 10*z + 15*z^2) + x^2*z*(21 - 14*z + 22*z^2))))/
        (2*eps*x*(1 + x)^2*(-1 + y)*y*(1 + x*y)^3*(y - z)*z^2), 
       (2*(1 + x)*y*(1 + x*y)*z*(2*x*y^2 - z*(1 + z) + y*(2 + z - x*z)) + 
         3*eps^3*(6*x^3*y^3*(2*y^2 + y*(2 - 5*z) + z*(-1 + 2*z)) + 
           z*(-8*z^2 + 2*y*z*(10 + 3*z) - y^2*(5 + 14*z)) + 
           x*y*(16*z^2 + y^2*(28 - 15*z - 14*z^2) + y*z*(-31 + 8*z + 6*
                z^2)) + x^2*y^2*(y^2*(40 - 14*z) + y*(12 - 58*z - 7*z^2) + 
             z*(-6 + 25*z + 7*z^2))) + 
         eps*(x^3*y^3*(8*y^2 + y*(8 - 38*z) + z*(-4 + 17*z)) + 
           z*(-8*z^2 + y*z*(25 + 13*z) - y^2*(20 + 21*z)) + 
           x*y*(3*z^2*(7 + 3*z) + y^2*(24 - 46*z - 21*z^2) + 
             y*z*(-44 + 13*z + 13*z^2)) + x^2*y^2*(y^2*(32 - 30*z) + 
             y*(8 - 80*z - 6*z^2) + z*(-4 + 36*z + 15*z^2))) - 
         eps^2*(9*x^3*y^3*(4*y^2 + y*(4 - 12*z) + z*(-2 + 5*z)) + 
           z*(-28*z^2 + y*z*(73 + 27*z) - y^2*(31 + 55*z)) + 
           x*y*(z^2*(59 + 9*z) + y^2*(92 - 81*z - 55*z^2) + 
             y*z*(-119 + 31*z + 27*z^2)) + x^2*y^2*(-64*y^2*(-2 + z) + 
             y*(36 - 218*z - 23*z^2) + z*(-18 + 95*z + 32*z^2))))/
        (2*eps^2*x^2*(1 + x)^2*(-1 + y)*y^2*(1 + x*y)^3*(y - z)*z^2), 
       ((2 - 7*eps + 6*eps^2)*(x^2*y^2*(2*y^2*(-2 + z) - z^2*(1 + z) + 
            y*z*(4 + z)) + z*(-2*y*z + 2*z^2 + y^2*(-1 + 2*z)) + 
          x*y*(-z^2 + y*z*(4 + z) + 2*y^2*(-2 + z^2))))/
        (eps*x^2*(1 + x)^2*(-1 + y)*y^2*(1 + x*y)^3*(y - z)*z^2), 
       (-2*(-1 + 2*eps)*x^3*y^3*(2*y - z)*(-1 - y^2 - y*(-4 + z) - z - z^2 + 
           eps*(3 + 3*y^2 + y*(-8 + z) + z + z^2)) + 
         z*(-4*(1 - 2*eps)^2*z^2 + 2*(-1 + 2*eps)*y*z*(-1 + eps + 2*eps*z) + 
           (-1 + 2*eps)*y^2*(-1 + eps - 2*z + 6*eps*z) - (-1 + 2*eps)*y^3*
            (1 - 4*z + eps*(-1 + 8*z))) + (-1 + 2*eps)*x*y*
          (-2*z^2*(eps - 3*z + 5*eps*z) + y^3*(-4 + 3*z + 4*z^2 + 
             eps*(4 - 9*z - 8*z^2)) + y^2*(-4 - 4*z + 6*z^2 - 
             4*eps*(-1 - 4*z + z^2)) + y*z*(7 - 6*z - 2*z^2 + 
             eps*(-13 + 10*z + 6*z^2))) + x^2*y^2*
          (-2*(-1 + 2*eps)*y^3*(-3*z + eps*(4 + 7*z)) + (-1 + 2*eps)*z*
            (-2 - 3*z - z^2 + eps*(6 + 3*z + z^2)) - (-1 + 2*eps)*y^2*
            (20 + 4*z - 5*z^2 + eps*(-36 - 24*z + 5*z^2)) + 
           y*(-4 - 20*z - 2*z^2 + z^3 + eps*(20 + 76*z + 6*z^2 - 3*z^3) + 
             2*eps^2*(-12 - 36*z - 2*z^2 + z^3))))/(2*eps*x*(1 + x)^2*
         (-1 + y)*y^2*(1 + x*y)^3*(y - z)*z^2), 
       (2*(2 - 7*eps + 6*eps^2)*(z + y^2*(1 + x + x*z)))/
        (eps*x^2*(1 + x)*(-1 + y)*y^2*(1 + x*y)^2*(y - z)), 
       -(((-1 + 2*eps)*((-2 - x + eps*(3 + 2*x))*z - eps*x*y*z + 
           x*y^3*(-1 - x*z + eps*(2 + x*(-1 + 2*z))) - 
           y^2*(2 + x^2 + 2*x*(1 + z) + eps*(-3 + x^2*(-2 + z) - x*
                (2 + 3*z)))))/(eps*x^2*(1 + x)*(-1 + y)*y^2*(1 + x*y)^2*
          (y - z))), -(eps/((1 + x)*y*(1 + x*y)^2)), 
       (eps*x)/((1 + x)*(1 + x*y)^2), 
       -((1 - 5*eps + 6*eps^2)*(4*x^2*y^3 + 4*y^2*(1 + x^2*(1 - 2*z) + x*z) + 
           z*(-2 + 3*z - 3*x*z^2) + y*(4 - 2*(4 - 2*x + x^2)*z + 
             3*(-1 + x)*x*z^2)))/(2*eps*x^2*(1 + x)*(-1 + y)*y*(1 + x*y)*
         (y - z)*z^2), -((2 - 9*eps + 9*eps^2)*((1 + x)*(1 + x*y)^2*(y - 3*z)*
            z + eps*(4*x^3*y^4 + z*(-2 + (10 + 9*x)*z - 3*x*z^2) + 
             y*(4 - (7 + 5*x + 2*x^2)*z + 3*x*(5 + 6*x)*z^2 - 3*x^2*z^3) + 
             x*y^3*(4 + x^2*(4 - 7*z) + x*(12 + z)) + 
             y^2*(4 + x*(12 - 5*z) + 2*x^3*z*(-1 + 5*z) + x^2*(4 - 9*z + 
                 6*z^2)))))/(2*eps^2*x^2*(1 + x)^2*(-1 + y)*y*(1 + x*y)^3*
         (y - z)*z^2), ((1 - 5*eps + 6*eps^2)*(4*x^4*y^5 + 
          2*x^3*y^4*(6 + x*(4 - 5*z) + z) + z*(-2 + (3 + 3*x + 2*x^2)*z - 
            x*(5 + 3*x)*z^2) - y*(-4 + (8 + 3*x + 3*x^2 + 2*x^3)*z + 
            x*(4 - 4*x - 5*x^2)*z^2 + x^2*(4 + x)*z^3) + 
          x*y^3*(4 + x*(16 + 5*z) + x^2*(16 - 20*z - 7*z^2) + 
            2*x^3*(2 - 6*z + z^2)) + y^2*(4 + x*(12 - 5*z) + 
            x^2*(8 - 10*z - 15*z^2) + x^4*z*(-2 + 4*z + z^2) + 
            x^3*(4 - 14*z + 3*z^2))))/(2*eps*x^2*(1 + x)^2*(-1 + y)*y*
         (1 + x*y)^3*(y - z)*z^2), ((1 - 5*eps + 6*eps^2)*
         (4*x^3*(1 + x)*y^5 + z*(-4 + (4 + x)*z + z^2) - 
          y*(-8 + 2*(4 + x + x^2)*z - (2 + 3*x + 4*x^2)*z^2 + 
            x*(1 + 4*x)*z^3) + x*y^4*(8 + x^3*(4 - 8*z) + x^2*(4 + z) + 
            x*(12 + 5*z)) + y^3*(8 + x*(8 - 6*z) + x^4*z*(-2 + 3*z) + 
            x^3*(8 - 5*z - 7*z^2) + x^2*(8 - 16*z - 3*z^2)) - 
          y^2*(12*z + x*(-16 + 26*z + 3*z^2) + x^3*z*(4 - 6*z + 5*z^2) + 
            x^2*(-4 - 5*z + 10*z^2 + 3*z^3))))/(2*eps*x*(1 + x)^2*(-1 + y)*y*
         (1 + x*y)^3*(y - z)*z^2), (-2*(1 - 5*eps + 6*eps^2)*(-1 + y)*
         (2*x^2*y^2 - z + y*(2 + 2*x*z - x^2*z)))/(eps*x*(1 + x)^2*y*
         (1 + x*y)^2*(y - z)*z^2), ((1 - 6*eps + 8*eps^2)*(y*(-2 + z) + z)*
         (2*x^2*y^2 - z + y*(2 + 2*x*z - x^2*z)))/(eps*x*(1 + x)*(-1 + y)*y*
         (1 + x*y)*(y - z)*z^2), ((1 - 3*eps)*(1 + y + x*y - z)^2*
         (z*(-2 + x*z) + x*y^2*(4 + x*z) + 2*y*(2 + x^2*z^2)))/
        (2*x*(1 + x)^2*(-1 + y)*y*(1 + x*y)^3*(y - z)*z^2), 
       ((-1 + z)*z^2*(2 - x*z + eps*(-8 + x*z)) + 
         x*y^3*(-8 + (4 - 6*x)*z - (-1 + x)*x*z^2 + 
           eps*(32 + 8*(-2 + 3*x)*z + (-7 + x)*x*z^2)) + 
         y*z*(8 - 6*z + x*(1 + x)*z^2 - 2*x^2*z^3 + 
           eps*(-32 - 6*(-4 + x)*z - (-5 + x)*x*z^2 + 8*x^2*z^3)) + 
         y^2*(-8 + 4*z - x*(4 + 3*x)*z^2 + (x^2 - 2*x^3)*z^3 + 
           eps*(32 - 16*z + x*(10 + 3*x)*z^2 + x^2*(-1 + 8*x)*z^3)))/
        (2*x*(1 + x)*(-1 + y)*y*(y - z)*(z + x*y*z)^2), 
       ((1 - 3*eps)*(1 + x*(1 + y - z))^2*(2*x^2*y^2*(2*y - z) + 
          z*(y + 2*z) + x*y*((-2 + z)*z + 2*y*(2 + z))))/
        (2*x^2*(1 + x)^2*(-1 + y)*y*(1 + x*y)^3*(y - z)*z^2), 
       -(-(z^2*((-1 + eps)*y + 2*(-1 + 4*eps)*z)) + 2*(-1 + 4*eps)*x^3*y^2*
           (2*y^2*(-2 + z) + y*(4 - 3*z)*z + (-1 + z)*z^2) + 
          x*z*(2*z^2*(-1 - 4*eps*(-1 + z) + z) - y*z*(-1 + eps + 6*eps*z) + 
            y^2*(6 + z + eps*(-24 + 5*z))) + 
          x^2*y*(-((2 + eps*(-8 + z) - z)*(-1 + z)*z^2) + 
            y*z*(-8 + 4*z + z^2 + eps*(32 - 10*z - 13*z^2)) + 
            2*y^2*(4 + 2*z - z^2 + eps*(-16 - 8*z + 7*z^2))))/
        (2*x*(1 + x)*(-1 + y)*y*(y - z)*(z + x*y*z)^2), 
       (3 - 6*eps)/(x*(-1 + y)*y), (eps*(2*y + x*y^2 - z)*(1 + x*z))/
        (x*(-1 + y)*y*(1 + x*y)*(y - z)), 
       (eps*(x^2*y*(2*y - z) + z + x*(y + 2*y*z - z^2)))/
        ((-1 + y)*(1 + x*y)*(y - z)), -((eps*(1 + x)*(1 + x*y)*(2*y - z))/
         (x*(-1 + y)*y*(y - z))), (y*(-1 + x - 2*x*y) + 
         eps*(1 + y + 3*x*y - x*y^2))/((-1 + y)*y*(1 + x*y)), 
       -((eps*(1 + x)*(1 + x*y)*z)/((-1 + y)*(y - z)))}, 
      {(1 - 2*eps)^2/(eps*x*(1 + x)^2*y*(1 + x*y)^2*(y - z)), 0, 0, 
       (-1 - 2*eps*(-1 + y) + y)/((1 + x)^2*y*(1 + x*y)^2*(y - z)), 
       ((-2 + 3*eps)*(-(y*z*(1 + x^2*y + 2*x*(y + 3*z))) + 
          eps*(-2*x*(2 + x)*y^3 + 4*z^2 + y*(-2 + z - 4*x*z + 30*x*z^2) + 
            y^2*(2 - 4*z + 10*x*z + x^2*(-2 + 9*z - 4*z^2))) + 
          2*eps^2*(3*x*(2 + x)*y^3 - 4*z^2 - y*(-3 + z - 4*x*z + 18*x*z^2) + 
            y^2*(1 + x*(4 - 8*z) + 4*z + x^2*(3 - 7*z + 4*z^2)))))/
        (2*eps^2*x^2*(1 + x)^3*y^2*(1 + x*y)^3*(y - z)*z^2), 
       ((-2 + 3*eps)*((1 + x)*y*(1 + x*y)*z*(1 + x*z) + 
          2*eps^2*(2*(1 + x)*z^2 + y*(-3 + 2*(3 + x)*z + (-2 + 6*x + 5*x^2)*z^
                2) + y^2*(-3 + 3*x^3*z^2 + x^2*z*(-4 + 5*z) + 
              x*(-7 + 2*z - 2*z^2))) - eps*(2*(1 + x)*z^2 + 
            y*(-2 + (7 + 5*x)*z + (-2 + 7*x + 7*x^2)*z^2) + 
            y^2*(-2 + 5*x^3*z^2 + x^2*z*(-1 + 7*z) + x*(-6 + 5*z - 2*z^2)))))/
        (2*eps^2*x^2*(1 + x)^3*y^2*(1 + x*y)^3*(y - z)*z^2), 
       -(((2 - 7*eps + 6*eps^2)*(z + y*(-2 + z - 2*x*z + 2*x*z^2)))/
         (eps*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2)), 
       ((-1 + 2*eps)*(-1 - z - 2*x*z + x*z^2 + y*(4 + x - z + 4*x*z + x^2*z - 
            3*x*z^2) + y^2*(-1 + x - 2*x*z + x^2*(z - 2*z^2)) + 
          eps*(3 + z + 5*x*z - 3*x*z^2 + y^2*(3 + x^2*z*(-1 + 4*z) + 
              x*(-1 + 5*z)) - y*(8 - z + x^2*z*(1 + 2*z) + x*(1 + 10*z - 
                5*z^2)))))/(eps*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       -((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*((2 + x)*y - z)*z) + 
           2*eps^2*(3*x^3*y^2*(1 + y - 2*z) + 3*z*(-2*y + z) + 
             x^2*y*(6*y^2 + y*(13 - 20*z) + 2*z*(-4 + 3*z)) + 
             x*(7*z^2 + y*z*(-20 + 3*z) - 2*y^2*(-7 + 5*z))) - 
           eps*(x^3*y^2*(2 + 2*y - 7*z) + 5*z*(-2*y + z) + 
             x^2*y*(4*y^2 + y*(10 - 23*z) + z*(-9 + 7*z)) + 
             x*(5*y*(-5 + z)*z + 9*z^2 - 2*y^2*(-6 + 7*z)))))/
        (2*eps^2*x^3*(1 + x)^3*y^2*(1 + x*y)^3*(y - z)*z^2), 
       -(((2 - 7*eps + 6*eps^2)*((2 + x)*y^2*(-2 + z) + (4 + x)*y*z - 2*z^2))/
         (eps*x^2*(1 + x)^3*y^2*(1 + x*y)^3*(y - z)*z^2)), 
       ((1 - 5*eps + 6*eps^2)*x*(2 + x)*y^4 - 2*(1 - 2*eps)^2*z^2 + 
         (-1 + 2*eps)*y^3*(2 + x*(9 - 2*z) - x^2*(-4 + z) - 2*z + 
           eps*(-2 + x*(-17 + z) + x^2*(-8 + z) + 4*z)) - 
         (-1 + 2*eps)*y*z*(3 - 3*x*z + eps*(-5 + x - 2*z + 5*x*z)) + 
         (-1 + 2*eps)*y^2*(2 - z - x^2*(1 + z) - x*(1 + 6*z + z^2) + 
           eps*(-2 - 3*z + x^2*(3 + z) + x*(5 + 8*z + 3*z^2))))/
        (eps*x*(1 + x)^3*y^2*(1 + x*y)^3*(y - z)*z^2), 
       (-2*(2 - 7*eps + 6*eps^2)*(-1 + y))/(eps*x^2*(1 + x)^2*y^2*(1 + x*y)^2*
         (y - z)), ((-1 + 2*eps)*(-1 + y)*(-2 - x*(1 + y) + 
          eps*(3 + 2*x*(1 + y))))/(eps*x^2*(1 + x)^2*y^2*(1 + x*y)^2*
         (y - z)), (eps*(-1 + y))/((1 + x)^2*y*(1 + x*y)^2*(y - z)), 
       (eps*(-1 + y))/((1 + x)^2*y*(1 + x*y)^2*(y - z)), 
       ((1 - 5*eps + 6*eps^2)*(2 + 2*x*(2 + x)*y^2 + 
          y*(2 + x*(4 - 6*z) + x^2*(2 - 3*z)) - 3*z + 3*x*z^2))/
        (2*eps*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2), 
       ((2 - 9*eps + 9*eps^2)*(1 + x*(2 + x)*y^2 + 
          y*(3 + x^2 - 2*x*(-2 + z)) - 2*z))/(eps*x^2*(1 + x)^3*y*(1 + x*y)^3*
         (y - z)*z^2), -((1 - 5*eps + 6*eps^2)*(2 + 2*x^2*(2 + x)*y^3 + 
           2*x*y^2*(4 + x*(6 - 5*z) - 2*x^2*(-1 + z)) - (3 + 3*x + 2*x^2)*z + 
           x*(5 + 3*x)*z^2 + y*(2 + x*(12 - 19*z) + x^3*(2 - 4*z + z^2) + 
             x^2*(8 - 15*z + 3*z^2))))/(2*eps*x^2*(1 + x)^3*y*(1 + x*y)^3*
         (y - z)*z^2), -((1 - 5*eps + 6*eps^2)*(4 + 4*y^2 + 
           x^3*y^2*(2 + 2*y - 3*z) - 4*z - 2*y*z - z^2 + 
           x^2*y*(2 + 6*y^2 + y*(4 - 5*z) + z - 5*z^2) + 
           x*(4*y^2 + 4*y^3 + (2 - 3*z)*z + y*(8 - 9*z - 3*z^2))))/
        (2*eps*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       (2*(1 - 5*eps + 6*eps^2)*(-1 + y)^2*(1 + 2*x*y + x^2*y))/
        (eps*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       -(((1 - 6*eps + 8*eps^2)*(1 + 2*x*y + x^2*y)*(y*(-2 + z) + z))/
         (eps*x*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2)), 
       ((-1 + 3*eps)*(1 + y + x*y - z)^2*(1 + x*z))/(x*(1 + x)^3*y*
         (1 + x*y)^3*(y - z)*z^2), ((1 - 4*eps)*(1 + x*z)*
         ((-1 + z)*z + y*(2 + (-1 + x)*z)))/(x*(1 + x)^2*y*(1 + x*y)^2*
         (y - z)*z^2), ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*((2 + x)*y - z))/
        (x^2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*z^2), 
       ((-1 + 4*eps)*(z*(-2*y + z) + x^2*y*(y*(-2 + z) - (-1 + z)*z) + 
          x*(2*y^2*(-2 + z) - 3*y*(-1 + z)*z + (-1 + z)*z^2)))/
        (x*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2), 0, 
       -((eps*(1 + x*z))/(x*(1 + x)*y*(1 + x*y)*(y - z))), 
       (eps*(-((2 + x)*y) + z))/((1 + x)*y*(1 + x*y)*(y - z)), 
       eps/(x*y^2 - x*y*z), (eps*(-1 + y))/((1 + x)*y*(1 + x*y)*(y - z)), 
       (2*(eps + eps*x*z + x*(-y + z)))/((1 + x*y)*(y - z))}}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - 2*eps)/z, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, (2 - 3*eps)/(z + x*z^2), -((eps*x)/(1 + x*z)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, (2 - 3*eps)/(x^2*y*z + x*z^2), 0, -(eps/(x*y + z)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, -((-1 + eps)*(1 + x)*(1 + x*y))/(4*x*(y - z)*(-1 + z)), 
       (2 - 3*eps)/(2*x^2*y*z + 2*x*z^2), ((-1 + eps)*(1 + x*z))/
        (4*x*(y - z)*(-1 + z)), (-(x^2*y^2) - x*y*(1 + y) + z*(-1 - y + z) + 
         eps*(x*(1 + x)*y^2 + y*(2 + x - z) + (-1 + z)*z))/
        (4*(y - z)*(-1 + z)*(x*y + z)), -((-1 + eps)*(1 + y - 2*z))/
        (2*(y - z)*(-1 + z)), -((-1 + eps)*(1 + x)*(1 + x*y)*z)/
        (4*(y - z)*(-1 + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((-1 + 3*eps)*(1 + y - 2*z))/(2*x*(y - z)*(-1 + z)*z), 0, 
       ((-1 + 3*eps)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/
        (2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z), 
       ((1 - 3*eps)*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
        (2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z), ((-1 + 3*eps)*(-1 + y)^2)/
        ((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z), 
       ((-1 + eps*(5 - 2*z))*z + y*(2 - z + eps*(-8 + 5*z)))/
        (2*(-1 + z)*z*(-y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, -((2 - 5*eps + 3*eps^2)*(1 + y + x*y - 2*z - x*z^2))/
        (2*eps*x*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)), 
       ((2 - 5*eps + 3*eps^2)*(1 + y + x*y - 2*z - x*z^2))/
        (2*eps*x*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)), 
       (-2 + 7*eps - 6*eps^2)/(eps*(1 + y + x*y - z)*(1 + x*z)), 
       -((1 - 3*eps + 2*eps^2)*(1 + y^2 - 2*z - 2*y*z + 2*z^2 + 
           x*(y^2 + z^2 + y*(1 - 4*z + z^2))))/(2*eps*(-1 + z)*(-y + z)*
         (-1 - (1 + x)*y + z)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       ((-2 + 3*eps)*(z*(-2 + (3 - 2*x)*z + 6*x*z^2 - 3*x*z^3 + 
            eps*(4 + (-7 + 4*x)*z + (2 - 12*x)*z^2 + 7*x*z^3)) + 
          y*(2 - (6 + x)*z + (3 - 5*x)*z^2 + x*(6 + x)*z^3 + 
            eps*(-4 + (12 + x)*z + (-7 + 11*x)*z^2 - x*(12 + x)*z^3)) + 
          y^2*(2 - 2*z - x^2*z - x*(-2 + z + 2*z^2) + 
            eps*(4*(-1 + z) + x^2*z + x*(-4 + z + 4*z^2)))))/
        (2*eps*x*(-1 + z)*z*(-y + z)*(1 + x*z)*(x^2*y^2 + x*y*(1 + y) + 
          (1 + y - z)*z)), 0, (z*(1 + y^2 + 2*y*(-2 + z) + 2*z - 2*z^2) + 
         x^2*y*(-((-2 + z)*z) + y^2*(-1 + 2*z) - y*(1 + z^2)) + 
         x*(y^3 - (-2 + z)*z^2 + y^2*(-4 + z + 2*z^2) + 
           y*(1 + z - 2*z^2 - z^3)) + 2*eps^2*
          (-(z*(1 - 2*(4 + x)*z + (6 + x)*z^2)) + x*y^3*(1 + x*(-3 + 4*z)) + 
           y^2*(2 - z + x^2*(-3 + 8*z - 7*z^2) + x*(-4 + z + 2*z^2)) + 
           y*(2 - 12*z + 8*z^2 + x^2*z*(4 - 7*z + 4*z^2) + 
             x*(1 + z - 2*z^2 - z^3))) - 
         eps*(z*(1 + 6*(2 + x)*z - (10 + 3*x)*z^2) + 
           x*y^3*(3 + x*(-5 + 8*z)) + y^2*(2 + z + x^2*(-5 + 8*z - 9*z^2) + 
             3*x*(-4 + z + 2*z^2)) + y*(2 - 20*z + 12*z^2 + 
             x^2*z*(8 - 9*z + 4*z^2) - 3*x*(-1 - z + 2*z^2 + z^3))))/
        (2*eps*(y - z)*(-1 + z)*(1 + x*z)*(x^2*y^2 + x*y*(1 + y) + 
          (1 + y - z)*z)), 0, 0, (-((-1 + z)*(1 + 2*(2 + x)*z + 3*x*z^2)) + 
         y*(-4 + (3 - 3*x + 2*x^2)*z + (x - 3*x^2)*z^2) + 
         (1 + x)*y^2*(1 + x*(-1 + 2*z)) + 
         eps*((-1 + z)*(1 + (6 + 4*x)*z + 3*x*z^2) - (1 + x)*y^2*
            (1 + x*(-3 + 4*z)) + y*(6 - 5*z + x^2*z*(-4 + 5*z) + 
             x*(2 - z + z^2))))/(2*(-1 + z)*(-y + z)*(-1 - (1 + x)*y + z)*
         (1 + x*z)), ((-1 + eps)*(1 + x)*(1 + x*y)*z*(1 + y + x*y - 2*z - 
          x*z^2))/(2*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)), 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       -((-2 + 3*eps)*(-1 + 2*z - 2*x*z + 3*x*z^2 + y*(-1 + x - 2*x*z) + 
           eps*(3 - 6*z + 4*x*z - 7*x*z^2 + y*(3 - x + 4*x*z))))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 
       -((-2 + 3*eps)*(1 + y + 3*x*y - 2*z - 2*x*z - 2*x*y*z + x*z^2 + 
           eps*(-3 + 6*z + 4*x*z - x*z^2 + y*(-3 - 7*x + 4*x*z))))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 
       (2 - 7*eps + 6*eps^2)/(eps*(1 + x)*(1 + x*y)*z*(1 + x*z)), 
       -((-1 + 2*eps)*(-1 - 2*z - 2*x*z + 2*z^2 + x*z^2 + 
           y^2*(-1 + x - 2*x*z) + y*(4 + x - 2*z + x*z^2) + 
           eps*(3 + (2 + 4*x)*z - (2 + x)*z^2 + y^2*(3 + x*(-1 + 4*z)) - 
             y*(8 - 2*z + x*(1 + 4*z + z^2)))))/(2*eps*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       -((2 - 9*eps + 9*eps^2)*(1 + y + x*y - 2*z - x*z^2))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 0, 
       ((1 - 5*eps + 6*eps^2)*(1 + y^2 - 2*z - 2*y*z + 2*z^2 + 
          x*(y^2 + z^2 + y*(1 - 4*z + z^2))))/(2*eps*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(1 + x*z)), 0, 0, 
       ((1 - 3*eps)*((1 + x)^2*y^2 + (-1 + z)*(-1 + 2*z + x*z^2) - 
          (1 + x)*y*(-2 + 3*z + x*z^2)))/(2*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(1 + x*z)), 
       (-(z*(1 + x*z^2 + eps*(-5 + (2 - 4*x)*z + x*z^2))) + 
         y*(2 + (-1 + x)*z + eps*(-8 + (5 - 7*x)*z + 4*x*z^2)))/
        (2*(-1 + z)*z*(-y + z)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, -((2 - 5*eps + 3*eps^2)*(x*y^2 - z^2 + y*(1 + x - 2*x*z)))/
        (2*eps*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), 0, 0, 0, 
       ((2 - 5*eps + 3*eps^2)*(x*y^2 - z^2 + y*(1 + x - 2*x*z)))/
        (2*eps*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), (-2 + 7*eps - 6*eps^2)/
        (eps*(x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 
       -((1 - 3*eps + 2*eps^2)*x*(x*y^3 + z^2 + y^2*(1 - 2*x*z) + 
           y*(1 + x - 4*z - 2*x*z + z^2 + 2*x*z^2)))/(2*eps*(y - z)*(-1 + z)*
         (x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 0, 0, 0, 0, 0, 
       ((-2 + 3*eps)*((-1 + eps)*z*(y - z^2) + 
          x^2*y*(2*(-1 + 2*eps)*y^2*(-1 + z) + y*(2 - 6*z + 3*z^2 + 
              eps*(-4 + 12*z - 7*z^2)) + z*(-2 + 3*z + eps*(4 - 7*z + 
                2*z^2))) + x*(-(y*(-1 + z)*z*(-1 + eps - 6*z + 12*eps*z)) + 
            y^2*(2 - z - 2*z^2 + eps*(-4 + z + 4*z^2)) + 
            z^2*(-2 + 6*z - 3*z^2 + eps*(4 - 12*z + 7*z^2)))))/
        (2*eps*(-1 + z)*z*(-y + z)*(1 + x*z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), 
       -((-1 + 2*eps)*x*(x*y^3*(1 + eps*(-1 + x*(-2 + z)) + x*z) + 
           z*(-((-2 + z)*(1 + x*z)) + eps*(-4 + (7 - 2*x)*z + (-4 + x)*
                z^2)) + y^2*(-1 + 2*z + 2*x^2*(-2 + z)*z + 
             x*(-4 + z + 2*z^2) - eps*(-3 + 4*z + x*(-4 + z + 2*z^2) + 2*x^2*
                (1 - 6*z + 4*z^2))) + y*(-1 - z^2 + x^2*(z + 2*z^2 - 2*z^3) + 
             x*(1 + z - 2*z^2 - z^3) + eps*(3 - 8*z + 7*z^2 + x^2*z*
                (1 - 8*z + 6*z^2) + x*(-1 - z + 2*z^2 + z^3)))))/
        (2*eps*(y - z)*(-1 + z)*(1 + x*z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), 0, 0, 0, 0, 0, 
       (-((-1 + eps)*x^2*y^3) + x*y^2*(eps*(2 + x*(6 - 5*z) - 4*z) + 2*z + 
           x*(-4 + 3*z)) + z*(2 - 3*z + x*(2 + z - 3*z^2) + 
           eps*(-4 + 5*z + x*(-4 + z + 3*z^2))) + 
         y*(-1 + 2*z + x*(-3 + z)*z + x^2*(1 + 3*z - 4*z^2) + 
           eps*(3 - 4*z + x*(2 - z + z^2) + x^2*(-1 - 5*z + 6*z^2))))/
        (2*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 
       ((-1 + eps)*x*(1 + x)*(1 + x*y)*z*(x*y^2 - z^2 + y*(1 + x - 2*x*z)))/
        (2*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       -((-2 + 3*eps)*((-1 + 3*eps)*x*y^2 + z*(-2 + eps*(4 - 7*z) + 3*z) - 
           y*(-1 + x + 2*z - 2*x*z + eps*(1 - 3*x - 4*z + 6*x*z))))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 0, 0, 0, 
       ((-2 + 3*eps)*((-1 + 3*eps)*x*y^2 + (2 + eps*(-4 + z) - z)*z - 
          y*(3 + x - 2*z - 2*x*z + eps*(-7 - 3*x + 4*z + 6*x*z))))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 
       (2 - 7*eps + 6*eps^2)/(eps*x*(1 + x)*(1 + x*y)*z*(x*y + z)), 
       -((-1 + 2*eps)*((-1 + 3*eps)*x*y^3 + z*(-2 - eps*(-4 + z) + z) + 
           y^2*(1 + 4*x - 2*z - 2*x*z + eps*(-1 + 2*x*(-4 + z) + 4*z)) - 
           y*(-1 + x + 2*x*z - z^2 - 2*x*z^2 + eps*(1 + 4*z + z^2 + x*
                (-3 - 2*z + 2*z^2)))))/(2*eps*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(x*y + z)), 0, 0, 0, 0, 0, 
       -((2 - 9*eps + 9*eps^2)*(x*y^2 - z^2 + y*(1 + x - 2*x*z)))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 
       ((1 - 5*eps + 6*eps^2)*(x*y^3 + z^2 + y^2*(1 - 2*x*z) + 
          y*(1 + x - 4*z - 2*x*z + z^2 + 2*x*z^2)))/(2*eps*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(x*y + z)), 0, 0, 0, 0, 0, 
       ((1 - 3*eps)*(x^2*y^3 + x*y^2*(2 + x*(2 - 3*z)) + (-1 + x*(-1 + z))*
           z^2 + y*(1 - x*(-2 + 3*z + z^2) + x^2*(1 - 3*z + 2*z^2))))/
        (2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 
       (x*y*(z*(-1 + 5*eps - 2*eps*z) + y*(2 - 8*eps - z + 5*eps*z)) + 
         z*(-(z*(eps*(-4 + z) + z)) + y*(1 + eps*(-7 + 4*z))))/
        (2*(-1 + z)*z*(-y + z)*(x*y + z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, -(((-2 + 3*eps)*(-(x*(y - z)*(-1 + z)) - 
           eps*(1 + y*(1 + x*(3 - 2*z)) - 2*(1 + x)*z + x*z^2)))/
         (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z))), 0, 0, 
       (-2 + 9*eps - 9*eps^2)/(eps*x*(1 + x)*(1 + x*y)*z*(x*y + z)), 0, 0, 
       (2*(-2 + 3*eps)*(1 + y - 2*z))/(x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z), (2*(1 + y - 2*z) + x*(1 + y^2 - z - y*z) + 
         eps*(-3*(1 + y - 2*z) + x*(-2 - 2*y^2 + z + y*(2 + z))))/
        (x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z), 0, 0, 0, 
       ((2 - 9*eps + 9*eps^2)*(y - z^2))/(eps*x*(-1 + z)*z*(-y + z)*(x*y + z)*
         (1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       (eps*(-((-2 + z)*z) + y*(-3 + 2*z)))/((-1 + z)*z*(-y + z)), 0, 0, 0, 
       0, 0}, {0, -(((1 - 2*eps)^2*(1 + y - 2*z))/(eps*(1 + x)*(1 + x*y)*
          (y - z)*(-1 + z)*(1 + x*z))), 0, 0, 
       ((-2 + 3*eps)*(-2*x*(y - z)*(-1 + z)*z + eps*(x*y^2*(4 - 3*z) + 
            z*(7 - 10*z + x*(-3 + 17*z - 16*z^2)) + 
            y*(-4 + 7*z + x*(4 - 20*z + 17*z^2))) + 
          eps^2*(3*x*y^2*(-4 + 3*z) + y*(4 - 11*z + x*(-12 + 42*z - 
                31*z^2)) + z*(-11 + 18*z + x*(9 - 31*z + 26*z^2)))))/
        (2*eps^2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(1 + x*z)), 
       -((2 - 7*eps + 6*eps^2)*(-(x*(y*(-2 + z) + z)) + 
           eps*(-2 + y*(-2 + 3*x*(-2 + z)) + 4*z + 3*x*z)))/
        (2*eps^2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 0, 0, 
       -((-2 + 3*eps)*((-1 + 3*eps)*x*y^2*(-4 + 3*z) + 
           y*(12 - 13*z + x*(4 - 10*z + 3*z^2) + eps*(-28 + 29*z + x*
                (-12 + 30*z - 11*z^2))) + z*(-13 + 14*z + 
             x*(-3 + 3*z + 2*z^2) + eps*(29 - 30*z + x*(9 - 11*z - 2*z^2)))))/
        (2*eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(1 + x*z)), 
       ((2 - 7*eps + 6*eps^2)*(z*(5 + (-6 + x)*z - 2*x*z^2) + 
          y*(-4 + 5*z + x*z^2)))/(eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^2*(1 + x*z)), ((1 - 5*eps + 6*eps^2)*x*y^3*(-4 + 3*z) + 
         (-1 + 2*eps)*z*(7 - 6*z + x*(-3 + 5*z - 2*z^2) + 
           eps*(-11 + 6*z + x*(9 - 13*z + 2*z^2))) - (-1 + 2*eps)*y^2*
          (4 - 7*z - 2*x^2*z^2 + x*(16 - 13*z - 5*z^2) + 
           eps*(-4 + 11*z + 2*x^2*z^2 + x*(-32 + 19*z + 13*z^2))) + 
         (-1 + 2*eps)*y*(-4 + 6*z - 6*z^2 + 2*x^2*(1 - 2*z)*z^2 + 
           x*(4 + 13*z - 18*z^2 - 2*z^3) + eps*(2*x^2*z^2*(-1 + 2*z) + 
             2*(2 + z + 3*z^2) + x*(-12 - 19*z + 34*z^2 + 2*z^3))))/
        (2*eps*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(1 + x*z)), 
       (2*(2 - 7*eps + 6*eps^2)*(1 + y - 2*z))/(eps*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(1 + x*z)), 
       -(((-1 + 2*eps)*(-2*(1 + y - 2*z) + x*(-1 - y^2 + z + y*z) + 
           eps*(3*(1 + y - 2*z) + x*(2 + 2*y^2 - z - y*(2 + z)))))/
         (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z))), 
       -((eps*x*(-1 + y)^2)/((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*(1 + x*z))), 
       0, 0, ((2 - 9*eps + 9*eps^2)*(-((1 + x)*(1 + x*y)) + 
          eps*(3 + 2*x^2*y + x*(3 + 3*y - z)))*((3 - 2*z)*z + y*(-4 + 3*z)))/
        (2*eps^2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(1 + x*z)), 
       -((1 - 5*eps + 6*eps^2)*(x*y^3*(-4 + 3*z) + 
           z*(3 + x*(3 - 5*z) - 8*z + 2*z^2) + 
           y^2*(-4 + (3 + 9*x + 2*x^2)*z - 5*x*z^2) - 
           y*(4 - 16*z + 8*z^2 + 2*x^2*z^3 + x*(4 - 9*z + 6*z^2))))/
        (2*eps*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(1 + x*z)), 0, 0, 
       0, 0, 0, ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*((3 - 2*z)*z + 
          y*(-4 + 3*z)))/(2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*
         (1 + x*z)), (z*(y*(-4 + 16*eps + 3*z - 15*eps*z) + 
           z*(3 - 15*eps - 2*z + 14*eps*z)) + 
         x*((-1 + z)*z^2*(3 - 2*z + eps*(-9 + 2*z)) + 
           y*z*(10 - 14*z + 5*z^2 + eps*(-40 + 50*z - 11*z^2)) + 
           y^2*(-8 + 10*z - 3*z^2 + eps*(32 - 40*z + 9*z^2))))/
        (2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*(1 + x*z)), 
       (3 - 6*eps)/(z + x*z^2), (-(x*(y - z)*(-1 + z)) + 
         eps*(1 + y*(1 - x*(-2 + z)) - (2 + x)*z))/((y - z)*(-1 + z)*
         (1 + x*z)), 0, 0, 0, 0}, {0, 0, -(((1 - 2*eps)^2*(1 + y - 2*z))/
         (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*(x*y + z))), 0, 
       -((-2 + 3*eps)*(2*(y - z)*(-1 + z)*z + 
           eps*(y^2*(-4 + x*(4 - 7*z) + 3*z) + z*(3 - 17*z + 16*z^2) + 
             y*(-4 + (20 - 7*x)*z + (-17 + 10*x)*z^2)) + 
           eps^2*(z*(-9 + 31*z - 26*z^2) + y*(12 + (-42 + 11*x)*z + 
               (31 - 18*x)*z^2) + y^2*(12 - 9*z + x*(-4 + 11*z)))))/
        (2*eps^2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(x*y + z)), 
       -((-2 + 3*eps)*(-2*(-1 + 2*eps)*(1 + y - 2*z)*z + x*(1 + y - z)*
            (z*(-1 - 2*z + eps*(5 + 2*z)) + y*(4 - z + eps*(-12 + 5*z))) + 
           x^2*y*(z*(-11 + eps*(25 - 22*z) + 10*z) + y*(12 - 11*z + eps*
                (-28 + 25*z)))))/(2*eps*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^2*(x*y + z)), ((2 - 7*eps + 6*eps^2)*
         ((1 + y - 2*z)*z^2 + x*y*((5 - 6*z)*z + y*(-4 + 5*z))))/
        (eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(x*y + z)), 
       -((-1 + 2*eps)*(2*(-1 + eps)*(1 + y - 2*z)*z^2 + 
           x^2*y*(z*(-7 + eps*(11 - 6*z) + 6*z) + y^2*(4 - 7*z + eps*
                (-4 + 11*z)) - 2*y*(-2 + 3*z - 3*z^2 + eps*(2 + z + 
                 3*z^2))) + x*(-((-1 + 3*eps)*y^3*(-4 + 3*z)) + 
             z*(3 - 5*z + 2*z^2 + eps*(-9 + 13*z - 2*z^2)) + 
             y^2*(16 - 13*z - 5*z^2 + eps*(-32 + 19*z + 13*z^2)) + 
             y*(-4 - 13*z + 18*z^2 + 2*z^3 + eps*(12 + 19*z - 34*z^2 - 
                 2*z^3)))))/(2*eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*
         z^2*(x*y + z)), -((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
          (y*(-2 + z) + z))/(2*eps^2*x^3*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*
         z*(x*y + z)), 0, 0, (2*(2 - 7*eps + 6*eps^2)*(1 + y - 2*z))/
        (eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 
       -(((-1 + 2*eps)*(-2*(1 + y - 2*z) + x*(-1 - y^2 + z + y*z) + 
           eps*(3*(1 + y - 2*z) + x*(2 + 2*y^2 - z - y*(2 + z)))))/
         (eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z))), 0, 
       -((eps*(-1 + y)^2)/((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*(x*y + z))), 0, 
       ((2 - 9*eps + 9*eps^2)*(-((1 + x)*(1 + x*y)) + 
          eps*(2 + 3*x^2*y + x*(3 + 3*y - z)))*((3 - 2*z)*z + y*(-4 + 3*z)))/
        (2*eps^2*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(x*y + z)), 
       0, -((1 - 5*eps + 6*eps^2)*(2*z*(y - z^2) + 
           x*((3 - 5*z)*z + y^2*(9 - 5*z)*z + y^3*(-4 + 3*z) + 
             y*(-4 + 9*z - 6*z^2)) + x^2*y*(y^2*(-4 + 3*z) + 
             z*(3 - 8*z + 2*z^2) - 4*y*(1 - 4*z + 2*z^2))))/
        (2*eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(x*y + z)), 0, 0, 
       ((-1 + 3*eps)*(1 + y + x*y - z)^2*((3 - 2*z)*z + y*(-4 + 3*z)))/
        (2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2*(x*y + z)), 
       ((-1 + z)*z^2*(3 - 2*z + eps*(-9 + 2*z)) + 
         y^2*((-4 + 3*z)*(2 + (-1 + x)*z) + eps*(32 + 8*(-5 + 2*x)*z + 
             (9 - 15*x)*z^2)) + y*z*(10 + (-14 + 3*x)*z + (5 - 2*x)*z^2 + 
           eps*(-40 + (50 - 15*x)*z + (-11 + 14*x)*z^2)))/
        (2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*(x*y + z)), 0, 0, 
       (3 - 6*eps)/(x^2*y*z + x*z^2), 0, (eps*x*y^2 + z*(-1 - eps + z) - 
         y*(-1 + z + eps*(-2 - x + z + 2*x*z)))/((y - z)*(-1 + z)*(x*y + z)), 
       0, 0, 0}, {-(((1 - 2*eps)^2*(1 + y - 2*z))/(eps*(1 + x)^2*(1 + x*y)^2*
          (y - z)*(-1 + z))), 0, 0, 0, 
       ((-2 + 3*eps)*(-((1 + x^2*y)*(y - z)*(-1 + z)*z) + 
          eps*(-2*x^2*y^3*(-1 + z) - z*(2 + (-5 + 4*x)*z + (3 - 2*x)*z^2 + 
              4*x*z^3) + y*(2 + (-7 + 8*x - 2*x^2)*z + (5 - 4*x + 5*x^2)*z^
                2 + (2 - 3*x)*x*z^3) + y^2*(-1 + z)*(-2 - 4*x*(-1 + z) + 
              x^2*(-2 + 5*z))) + eps^3*(3*x^2*y^3*(-8 + 5*z) + 
            z*(15 + (-61 + 32*x)*z + (55 - 58*x)*z^2 - 10*x*z^3) + 
            y*(-24 + (85 - 84*x + 15*x^2)*z + (-61 + 214*x - 61*x^2)*z^2 + 
              x*(-58 + 55*x)*z^3) + y^2*(3*(-8 + 5*z) + x^2*(-24 + 85*z - 
                61*z^2) + 4*x*(4 - 21*z + 8*z^2))) + 
          eps^2*(x^2*y^3*(2 + z) + z*(1 + (19 - 4*x)*z + (-23 + 20*x)*z^2 + 
              14*x*z^3) + y*(2 + (-21 + 28*x + x^2)*z + (19 - 90*x + 19*x^2)*
               z^2 + (20 - 23*x)*x*z^3) + y^2*(2 + z - 4*x*(3 - 7*z + z^2) + 
              x^2*(2 - 21*z + 19*z^2)))))/(2*eps^3*x*(1 + x)^3*(1 + x*y)^3*
         (y - z)*(-1 + z)*z^3), 
       -((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z) - 
           eps*(-1 + z)*(y^2*(2 - 3*x*(-2 + z) - x^2*z) + 
             z*(-2 + 3*(1 + x)*z) + y*(2 - (5 + 9*x)*z + x*(3 + x)*z^2)) + 
           eps^2*((-1 + z)*z*(-1 - 2*(5 + 4*x)*z + x*z^2) + 
             y*(2 - 2*(7 + 6*x)*z + (9 + 15*x - 4*x^2)*z^2 + (-9 + x)*x*
                z^3) + y^2*(2 + z + x^2*(7 - 4*z)*z + 2*x*(5 - 6*z + 
                 4*z^2))) + eps^3*(-((-1 + z)*z*(15 - 2*(15 + 8*x)*z + 
                x*z^2)) + y*(-24 + 6*(13 + 9*x)*z + (-45 - 53*x + 16*x^2)*
                z^2 + (17 - 7*x)*x*z^3) + y^2*(3*(-8 + 5*z) + x^2*z*
                (-25 + 16*z) - 2*x*(28 - 27*z + 8*z^2)))))/
        (2*eps^3*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       ((2 - 7*eps + 6*eps^2)*((-1 + eps*(-1 + z))*z + 
          y*(2 - z + eps*(8 - z + 7*x*z))))/(eps^2*(1 + x)^3*(1 + x*y)^3*
         z^3), -((-1 + 2*eps)*(-((-1 + z)*z*(2*(1 + z + x*z) - 
              eps*(1 + x*(-2 + z)*z + 2*z^2) + eps^2*(-15 - 2*(1 + 8*x)*z + 
                (2 + x)*z^2))) - y*(2*(-1 + z)*(-1 - (5 + 2*x)*z + z^2) + 
             eps*(2 + (11 + 14*x)*z + (-12 + 9*x + 10*x^2)*z^2 + (2 - 16*x - 
                 7*x^2)*z^3 - x*z^4) + eps^2*(-24 - 3*(11 + 14*x)*z + 
               (52 - 17*x - 16*x^2)*z^2 + (-4 + 40*x + 7*x^2)*z^3 + x*z^4)) + 
           y^3*(2*(1 + x*(-1 + z))*(-1 + z) - eps*(2 + z + x^2*z*
                (-7 + 10*z) - 2*x*(3 - 7*z + z^2)) + eps^2*(24 - 15*z + x^2*z*
                (-7 + 16*z) - 2*x*(4 - 21*z + 8*z^2))) + 
           y^2*(-2*(-1 + z)*(4 + x*(1 - z + z^2)) - eps^2*(64 - 33*z - 13*
                z^2 + x^2*z*(7 + 4*z + 7*z^2) + x*(8 + 62*z - 17*z^2 - 
                 17*z^3)) + eps*(16 - 11*z + z^2 + x^2*z*(7 - 8*z + 7*z^2) - 
               3*x*(-2 - 6*z + 3*z^2 + z^3)))))/(2*eps^2*(1 + x)^3*
         (1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z) - 
           eps*(y - z)*(-1 + z)*(x^2*y*(2 + 2*y - 3*z) - z - 
             3*x*(y*(-2 + z) + z)) + eps^3*(z*((16 - 7*z)*z + y*
                (-25 + 16*z)) + 3*x^2*y*(y^2*(-8 + 5*z) + y*(-8 + 26*z - 
                 15*z^2) + 5*z*(1 - 3*z + 2*z^2)) - 
             x*(y*z*(-54 + 53*z - 17*z^2) + z^2*(16 - 17*z + z^2) + 2*y^2*
                (28 - 27*z + 8*z^2))) + eps^2*(z*(y*(7 - 4*z) + (-4 + z)*z) + 
             x*(z^2*(8 - 9*z + z^2) - 3*y*z*(4 - 5*z + 3*z^2) + 2*y^2*
                (5 - 6*z + 4*z^2)) + x^2*y*(z + 9*z^2 - 10*z^3 + y^2*
                (2 + z) + y*(2 - 14*z + 9*z^2)))))/(2*eps^3*x*(1 + x)^3*
         (1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -(((2 - 7*eps + 6*eps^2)*(-7*eps*z + x*(y*(-2 + eps*(-8 + z) + z) + 
             z*(1 + eps - eps*z))))/(eps^2*x*(1 + x)^3*(1 + x*y)^3*z^3)), 
       ((-1 + 2*eps)*(eps*z*(y^2*(-7 + eps*(7 - 16*z) + 10*z) + 
            z*(10 - 7*z + eps*(-16 + 7*z)) + y*(-7 + 8*z - 7*z^2 + 
              eps*(7 + 4*z + 7*z^2))) + 
          x*((2 + eps^2*(-16 + z) - eps*(-2 + z))*(-1 + z)*z^2 + 
            2*y^3*(-(-1 + z)^2 - eps*(3 - 7*z + z^2) + eps^2*(4 - 21*z + 
                8*z^2)) + y^2*(eps^2*(8 + 62*z - 17*z^2 - 17*z^3) + 
              2*(-1 + 2*z - 2*z^2 + z^3) + 3*eps*(-2 - 6*z + 3*z^2 + z^3)) + 
            y*z*(4 - 4*z - eps*(-14 - 9*z + 16*z^2 + z^3) + eps^2*(-42 - 
                17*z + 40*z^2 + z^3))) + x^2*y*((-1 + 3*eps)*y^3*
             (-2 - 8*eps + 2*z + 5*eps*z) + (-1 + z)*z*(2*(1 + z) - 
              eps*(1 + 2*z^2) + eps^2*(-15 - 2*z + 2*z^2)) - 
            y^2*(8 - 8*z + eps*(16 - 11*z + z^2) + eps^2*(-64 + 33*z + 
                13*z^2)) + y*(2*(1 + 4*z - 6*z^2 + z^3) + eps*(2 + 11*z - 
                12*z^2 + 2*z^3) - eps^2*(24 + 33*z - 52*z^2 + 4*z^3)))))/
        (2*eps^2*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 0, 0, 0, 0, 
       ((1 - 5*eps + 6*eps^2)*(x^2*y^3*(-2 - 8*eps + 2*z + 5*eps*z) + 
          z*(2 - 5*z + 3*z^2 + eps*(5 - 8*z + 6*x*z - 9*x*z^2)) - 
          y*(-((-1 + z)*(2 - (5 + 2*x^2)*z + 3*x^2*z^2)) + 
            eps*(8 + (-22 + 12*x - 5*x^2)*z + (8 - 30*x + 8*x^2)*z^2 + 
              9*x*z^3)) - y^2*((-1 + z)*(-2 + x^2*(-2 + 5*z)) + 
            eps*(8 - 5*z - 6*x*(-2 + z)*z + x^2*(8 - 22*z + 8*z^2)))))/
        (2*eps^2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3), 
       ((2 - 9*eps + 9*eps^2)*(x^2*y^3*(-2 - 8*eps + 2*z + 5*eps*z) + 
          z*(2*(-1 + z)*(-1 + (2 + x)*z) + eps*(5 + z + 12*x*z - 
              (3 + 14*x)*z^2 + 2*x*z^3)) + 
          y*(2*(-1 + z)*(1 - (3 + 3*x + x^2)*z + x*(1 + 2*x)*z^2) + 
            eps*(-8 + (7 - 8*x + 5*x^2)*z + (1 + 34*x + x^2)*z^2 - 
              x*(14 + 3*x)*z^3)) + y^2*(-2*(-1 + z)*(-1 + x*(-2 + z) + 
              x^2*(-1 + 3*z)) + eps*(-8 + 5*z + x^2*(-8 + 7*z + z^2) + 
              4*x*(-4 - 2*z + 3*z^2)))))/(2*eps^2*x*(1 + x)^3*(1 + x*y)^3*
         (y - z)*(-1 + z)*z^3), -((1 - 5*eps + 6*eps^2)*
          (x^3*y^4*(-2 - 8*eps + 2*z + 5*eps*z) + 
           z*((-1 + z)*(-2 + (3 + x)*z) + eps*(5 + (-8 + 9*x + 4*x^2)*z - 2*x*
                (11 + 5*x)*z^2 + x*z^3)) + 
           y*((-1 + z)*(2 - (5 + 5*x + 4*x^2 + 2*x^3)*z + x*(1 + 7*x + 4*x^2)*
                z^2) - eps*(8 - (22 - 5*x + 3*x^2 + 5*x^3)*z + (8 - 51*x - 
                 14*x^2 + 12*x^3)*z^2 + x*(22 + 14*x - 5*x^2)*z^3 + x^3*
                z^4)) + x^2*y^3*(-2*(-1 + z)*(-2 + x*(-2 + 3*z)) + 
             eps*(-16 + 3*z + 4*z^2 + x*(-16 + 31*z - 12*z^2))) + 
           y^2*((-1 + z)*(2 + x^2*(4 - 11*z) - x*(-4 + z) + x^3*(2 - 8*z + 
                 4*z^2)) + eps*(-8 + 5*z + x*(-16 - 5*z + 9*z^2) + x^3*
                (-8 + 31*z - 25*z^2 + 5*z^3) - 2*x^2*(8 - 12*z - 7*z^2 + 
                 5*z^3)))))/(2*eps^2*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*
         z^3), ((1 - 5*eps + 6*eps^2)*
         (-(x^2*(1 + x)*y^4*(-2 - 8*eps + 2*z + 5*eps*z)) + 
          (-1 + z)*z*(4 - 4*z + eps*(10 + 2*(-2 + 5*x)*z + z^2)) - 
          y*((-1 + z)*(4 - 2*(2 + 2*x + x^2)*z + (4 + 7*x + x^2)*z^2) + 
            eps*(-16 + (26 - 9*x + 5*x^2)*z + (-21 + 8*x + 7*x^2)*z^2 + 
              (5 - 14*x - 22*x^2)*z^3 + x^2*z^4)) + 
          y^3*(4 - 4*x*(-1 + z) - 4*z + 3*x^2*(-1 + z)*z + 
            x^3*(2 - 7*z + 5*z^2) + eps*(16 - 10*z + x^2*(10 - 7*z)*z + 
              x*(16 + 9*z - 10*z^2) + x^3*(8 - 22*z + 8*z^2))) + 
          y^2*(2*z*(-4 - 13*eps + 4*z + 7*eps*z) + x^3*z*(-2 + 5*z - 3*z^2 + 
              eps*(-5 + 8*z)) + x*(4 - 15*z + 11*z^2 + 2*eps*(8 - 24*z - 
                4*z^2 + 5*z^3)) + x^2*(2 - 3*z + 2*z^2 - z^3 + 
              eps*(8 + 10*z - 55*z^2 + 22*z^3)))))/(2*eps^2*(1 + x)^3*
         (1 + x*y)^3*(y - z)*(-1 + z)*z^3), ((1 - 5*eps + 6*eps^2)*(-1 + y)^2*
         (x^2*y^2*(-2 - 8*eps + 2*z + 5*eps*z) + 
          z*(2 - 2*z + eps*(5 - 2*z + 6*x*z)) + 
          y*(eps*(-8 + (5 - 12*x + 5*x^2)*z - 2*(-3 + x)*x*z^2) + 
            2*(-1 + z + x^2*z - x^2*z^2))))/(eps^2*(1 + x)^3*(1 + x*y)^3*
         (y - z)*(-1 + z)*z^3), 
       -((-1 + 2*eps)*(z^2*(2*(-1 + z) + eps*(3 - 6*(1 + x)*z) + 
             eps^2*(17 + 2*(-4 + 9*x)*z)) + x^2*y^3*(3*eps*(-2 + z)*z - 
             2*(2 - 3*z + z^2) + eps^2*(64 - 72*z + 17*z^2)) + 
           y*z*(2*(-1 + z)*(-3 + z + x^2*z) - 3*eps*(2 - (6 + 8*x + x^2)*z + 
               2*(1 + x)^2*z^2) + eps^2*(-72 + (62 - 96*x + 17*x^2)*z + 
               (-8 + 60*x - 8*x^2)*z^2)) + 
           y^2*(2*(-1 + z)*(2 - (1 + 3*x^2)*z + x^2*z^2) + 
             eps^2*(64 - 24*(3 - 4*x + 3*x^2)*z + (17 - 96*x + 62*x^2)*z^2 + 
               2*(9 - 4*x)*x*z^3) - 3*eps*z*(2 + 2*x*(-2 + z)^2 - z + 2*x^2*
                (1 - 3*z + z^2)))))/(2*eps^2*(1 + x)^2*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^3), ((-1 + 3*eps)*(1 + y + x*y - z)^2*
         (z*(2 - 2*z + eps*(5 - 2*z + 4*x*z - x*z^2)) + 
          y*(2*(-1 + z) + eps*(-8 + 5*z - 7*x*z + 4*x*z^2))))/
        (2*eps*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       ((-1 + z)*z^2*(2 - 2*z + eps*(-3 + 6*z + 4*x*z - x*z^2) + 
           eps^2*(-17 + 2*z - 16*x*z + x*z^2)) + 
         y*z*(-2*(-1 + z)*(3 + (-2 + x)*z) + eps*(-6 + 6*(3 + 2*x)*z + 
             (-9 - 11*x + 4*x^2)*z^2 - (-5 + x)*x*z^3) + 
           eps^2*(-72 + (82 - 86*x)*z + (-19 + 85*x - 16*x^2)*z^2 + 
             x*(-17 + 7*x)*z^3)) + y^2*(2*(-1 + z)*(2 + (-1 + x)*z) + 
           eps^2*(64 + 8*(-9 + 11*x)*z + (17 - 86*x + 25*x^2)*z^2 - 
             16*(-1 + x)*x*z^3) + eps*z*(3*(-2 + z) + x^2*z*(-7 + 4*z) - 
             2*x*(7 - 6*z + 2*z^2))))/(2*eps*(1 + x)^2*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^3), ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*
         (-(eps*z*(y*(7 - 4*z) + (-4 + z)*z)) + 
          x*y*(z*(2 + 5*eps - 2*z - 2*eps*z) + y*(-2 - 8*eps + 2*z + 
              5*eps*z))))/(2*eps*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*
         z^3), (eps*z^2*(y*(-7 + eps*(25 - 16*z) + 4*z) + 
           z*(4 - z + eps*(-16 + 7*z))) + x*z*(eps*(4 + eps*(-16 + z) - z)*
            (-1 + z)*z^2 + y*z*(2 - 2*z + eps^2*(-86 + 85*z - 17*z^2) + 
             eps*(12 - 11*z + 5*z^2)) + 2*y^2*(-1 + z + 
             eps*(-7 + 6*z - 2*z^2) + eps^2*(44 - 43*z + 8*z^2))) + 
         x^2*y*((-1 + z)*z^2*(2 - 2*z + eps^2*(-17 + 2*z) + eps*(-3 + 6*z)) + 
           y*z*(6 - 10*z + 4*z^2 + eps^2*(-72 + 82*z - 19*z^2) - 
             3*eps*(2 - 6*z + 3*z^2)) + y^2*(3*eps*(-2 + z)*z - 
             2*(2 - 3*z + z^2) + eps^2*(64 - 72*z + 17*z^2))))/
        (2*eps*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3), 0, 
       (eps*(1 + y*(1 - x*(-2 + z)) - (2 + x)*z))/((1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)), (eps*x*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
        ((1 + x)*(1 + x*y)*(y - z)*(-1 + z)), 0, (eps*x*(-1 + y)^2)/
        ((1 + x)*(1 + x*y)*(y - z)*(-1 + z)), (eps*x*(y*(-2 + z) + z))/
        ((y - z)*(-1 + z))}, {0, (1 - 2*eps)^2/(eps*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)), (1 - 2*eps)^2/(eps*x*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)), ((-1 + 2*eps)*(1 + y - 2*z))/((1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)), ((-2 + 3*eps)*(-(y*z*(1 + x^2*y + 2*x*z)) - 
          2*eps*(x^2*y^3 + 2*z^2 + y*(1 + 5*(-1 + x)*z + 2*(1 - 3*x + x^2)*z^
                2) + y^2*(1 + x*(-2 + 5*z) + x^2*(1 - 5*z + 2*z^2))) + 
          eps^2*(6*x^2*y^3 + 8*z^2 + y*(6 + (-15 + 26*x)*z + 
              (8 - 22*x + 8*x^2)*z^2) + y^2*(6 + x*(-4 + 26*z) + 
              x^2*(6 - 15*z + 8*z^2)))))/(2*eps^2*x^2*(1 + x)^2*y*(1 + x*y)^2*
         (y - z)*(-1 + z)*z^2), ((-2 + 3*eps)*((1 + x)*y*(1 + x*y)*z + 
          eps^2*(-4*(1 + x)*z^2 + y*(-6 + (12 + x)*z + (-4 + 5*x + 4*x^2)*z^
                2) + y^2*(-6 + x^2*z*(-15 + 4*z) + x*(-14 + z - 4*z^2))) + 
          eps*(2*(1 + x)*z^2 - y*(-2 + (7 + 4*x)*z + (-2 + x + 2*x^2)*z^2) + 
            y^2*(2 - 2*x^2*(-2 + z)*z + 2*x*(3 - 2*z + z^2)))))/
        (2*eps^2*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -(((2 - 7*eps + 6*eps^2)*(z*(1 + z + 2*x*z) + 
           y*(-2 + z - 3*x*z + 2*x*z^2)))/(eps*x*(1 + x)^2*(1 + x*y)^2*
          (y - z)*(-1 + z)*z^2)), ((-1 + 2*eps)*(-2 - 2*z - 5*x*z - 2*z^2 - 
          5*x*z^2 - 4*x^2*z^2 + y^2*(-2 + x*(2 - 5*z) + x^2*(3 - 4*z)*z) + 
          y*(8 - 2*z + 3*x^2*z + x*(2 + 12*z - 5*z^2)) + 
          eps*(6 + (2 + 13*x)*z + (2 + 5*x + 8*x^2)*z^2 + 
            y^2*(6 + x^2*z*(-3 + 8*z) + x*(-2 + 13*z)) - 
            y*(-2*(-8 + z) + x^2*z*(3 + 8*z) + x*(2 + 28*z - 5*z^2)))))/
        (2*eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -((-2 + 3*eps)*(-((1 + x)*y*(1 + x*y)*z) + 
           eps^2*(6*x^2*y^2*(1 + y - 2*z) + z*(15*y - 8*z - 8*y*z) - 
             x*y*(-14*y + z + y*z + 13*z^2)) + eps*(4*z*(y*(-1 + z) + z) + 
             x^2*y^2*(-2 - 2*y + 7*z) + x*y*(y*(-6 + 4*z) + z*(4 + 5*z)))))/
        (2*eps^2*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -(((2 - 7*eps + 6*eps^2)*(x*y*(y*(-2 + z) + z*(1 + z)) + 
           z*(2*z + y*(-3 + 2*z))))/(eps*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*
          (-1 + z)*z^2)), ((-1 + 2*eps)*
         (z*(4*(-1 + 2*eps)*z + y*(3 - 3*eps - 8*eps*z) + 
            y^2*(3 - 3*eps - 4*z + 8*eps*z)) + 2*x^2*y^2*(-1 + 4*y - y^2 - 
            z - y*z - z^2 + eps*(3 + 3*y^2 + y*(-8 + z) + z + z^2)) + 
          x*y*(z*(-5*(1 + z) + eps*(13 + 5*z)) + 
            y^2*(2 - 5*z + eps*(-2 + 13*z)) + y*(2 + 12*z - 5*z^2 + 
              eps*(-2 - 28*z + 5*z^2)))))/(2*eps*x*(1 + x)^2*y*(1 + x*y)^2*
         (y - z)*(-1 + z)*z^2), (-2*(2 - 7*eps + 6*eps^2)*(1 + y))/
        (eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)), 
       ((-1 + 2*eps)*(-2*(1 + y) - x*(1 + y^2) + 
          eps*(3*(1 + y) + 2*x*(1 - y + y^2))))/(eps*x^2*(1 + x)*y*(1 + x*y)*
         (y - z)*(-1 + z)), 0, 0, ((1 - 5*eps + 6*eps^2)*(2 + 2*y - 3*z)*
         (1 + x^2*y + 2*x*z))/(2*eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z^2), ((2 - 9*eps + 9*eps^2)*(-2*(1 + x)*(1 + x*y)*z + 
          eps*(2 + 2*x^2*y^2 + 5*z + 10*x*z - 6*x*z^2 + 
            y*(2 + 2*x*(2 + 5*z) + x^2*(2 + 5*z)))))/(2*eps^2*x^2*(1 + x)^2*
         (1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -((1 - 5*eps + 6*eps^2)*(2 + 2*x^3*y^3 + 3*(-1 + 2*x + x^2)*z - 
           x*(15 + 8*x)*z^2 + x^2*y^2*(4 - 4*x*(-1 + z) + 3*z) + 
           y*(2 + x*(4 + 6*z) + x^2*(4 + z - 8*z^2) - x^3*(-2 + 4*z + z^2))))/
        (2*eps*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -((1 - 5*eps + 6*eps^2)*(4 + 4*y^2 + x^3*y^2*(2 + 2*y - 3*z) - 4*z - 
           4*y*z - z^2 + x^2*y*(2 + 2*y^2 + 6*z + 6*y*z - 15*z^2) + 
           x*((7 - 8*z)*z + y^2*(4 + 7*z) + y*(4 - 7*z - 8*z^2))))/
        (2*eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       (2*(1 - 5*eps + 6*eps^2)*(-1 + y)^2*(1 + x^2*y + 2*x*z))/
        (eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       -(((1 - 6*eps + 8*eps^2)*(y*(-2 + z) + z)*(1 + x^2*y + 2*x*z))/
         (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2)), 
       ((-1 + 3*eps)*(1 + y + x*y - z)^2*(2 + 3*x*z))/
        (2*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       (-((-1 + z)*z*(-2 - 3*x*z + eps*(8 + 15*x*z))) + 
         y*(4 + (-2 + 8*x)*z + 3*(-1 + x)*x*z^2 + eps*(-16 + (8 - 32*x)*z + 
             3*(5 - 3*x)*x*z^2)))/(2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z^2), ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(2*x*y + 3*z))/
        (2*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^2), 
       (3*(1 - 3*eps)*z^2 + 2*(-1 + 4*eps)*x^2*y*(y*(-2 + z) - (-1 + z)*z) + 
         x*z*(-3*(-1 + 5*eps)*(-1 + z)*z + y*(8 - 32*eps - 3*z + 15*eps*z)))/
        (2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2), 0, 
       -((eps + eps*x*z)/(x*(y - z)*(-1 + z))), 
       -((eps*(x*y + z))/((y - z)*(-1 + z))), (eps*(1 + x)*(1 + x*y))/
        (x*(y - z)*(-1 + z)), 0, (eps*(1 + x)*(1 + x*y)*z)/
        ((y - z)*(-1 + z))}, {((1 - 2*eps)^2*(1 + y - 2*z))/
        (eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z), 0, 0, 
       ((-1 + 2*eps)*(-1 + y)^2)/((1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z), 
       ((-2 + 3*eps)*(-(y*z*(1 + x^2*y^2 - 2*z + 4*x*z - 12*x*z^2 + 
             y*(1 + x^2*(1 - 2*z) + 4*x*(1 + z)))) + 
          eps*(-2*x^2*y^4 + 4*z^2 + y*(-2 + 5*z + 2*(-7 + 12*x + 2*x^2)*z^2 - 
              60*x*z^3) + y^3*(-2 - 4*x + x^2*z*(5 + 4*z)) + 
            y^2*(z*(5 + 4*z) + x^2*(-2 + 5*z - 14*z^2) + 4*x*(-1 + 5*z + 
                6*z^2))) + 2*eps^2*(3*x^2*y^4 - 4*z^2 + 
            y*(3 - (7 + 2*x)*z - 2*(-6 + 7*x + 2*x^2)*z^2 + 36*x*z^3) + 
            y^3*(3 - 2*x*(-5 + z) + x^2*(4 - 7*z - 4*z^2)) + 
            y^2*(4 - 7*z - 4*z^2 - 2*x*(-5 + 12*z + 7*z^2) + x^2*(3 - 7*z + 
                12*z^2)))))/(2*eps^2*x^2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*
         (-1 + z)*z^3), -((-2 + 3*eps)*((1 + x)*y*(1 + x*y)*z*
            (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z) + 
           2*eps^2*(-2*(1 + x)*z^2 + y*(3 - 4*(3 + 2*x)*z + (16 + 18*x + 
                 5*x^2)*z^2) + y^3*(3 + 3*x^3*(-2 + z)*z + x*(13 - 8*z - 
                 2*z^2) + x^2*(14 - 20*z + 5*z^2)) + y^2*(3*x^3*z^2 + 4*x^2*z*
                (-5 + 4*z) - 2*(-3 + 6*z + z^2) + x*(13 - 42*z + 18*z^2))) - 
           eps*(-2*(1 + x)*z^2 + y*(2 - (11 + 9*x)*z + (18 + 23*x + 7*x^2)*
                z^2) + y^3*(2 + 5*x^3*(-2 + z)*z + x*(10 - 9*z - 2*z^2) + x^2*
                (12 - 25*z + 7*z^2)) + y^2*(4 - 11*z - 2*z^2 + 5*x^3*z^2 + 
               x^2*z*(-25 + 24*z) + x*(10 - 44*z + 23*z^2)))))/
        (2*eps^2*x^2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       ((2 - 7*eps + 6*eps^2)*(z*(-1 + 2*(1 + x)*z) + 
          2*y*(1 - (3 + 2*x)*z + z^2) + y^2*(2 - z + 2*x*(2 - 2*z + z^2))))/
        (eps*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -(((-1 + 2*eps)*(1 - z - 2*z^2 - 5*x*z^2 - 2*x^2*z^2 + 
           y*(-3 + x + 10*z + 8*x*z + 3*x^2*z - 2*z^2 + 2*x*z^2) + 
           y^2*(-3 + 2*x^2*(-1 + z) - z + x*(-10 + 8*z - 5*z^2)) + 
           y^3*(1 + x + x^2*(-2 + 3*z - 2*z^2)) + eps*(-3 + (5 + x)*z + 
             (2 + 9*x + 4*x^2)*z^2 + y^2*(5*(1 + z) + x^2*(2 + 2*z - 2*z^2) + 
               9*x*(2 - z + z^2)) + y^3*(-3 + x*(-5 + z) + x^2*(2 - 5*z + 
                 4*z^2)) - y*(-5 + 18*z - 2*z^2 + x^2*z*(5 + 2*z) + x*
                (5 + 9*z + 10*z^2)))))/(eps*x*(1 + x)^3*(1 + x*y)^3*(y - z)*
          (-1 + z)*z^3)), 
       -((-2 + 3*eps)*(-((1 + x)*(1 + x*y)*z*(x*y^2 - z + y*(2 + x - z - 
                2*x*z))) + 2*eps^2*(3*x^3*y^2*(1 + y - 2*z)^2 + 
             3*z*(y*(-2 + z) + z) + x*(7*z^2 + 4*y*z*(-5 + 3*z) + y^2*
                (14 - 20*z + 7*z^2)) + x^2*y*(y^2*(13 - 8*z) + 8*z*
                (-1 + 2*z) + y*(13 - 42*z + 16*z^2))) - 
           eps*(5*z*(y*(-2 + z) + z) + x^3*y^2*(2 + 2*y^2 + y*(4 - 11*z) - 11*
                z + 14*z^2) + x*(9*z^2 + 5*y*z*(-5 + 4*z) + y^2*(12 - 25*z + 
                 9*z^2)) + x^2*y*(y^2*(10 - 9*z) + 3*z*(-3 + 7*z) + y*
                (10 - 44*z + 21*z^2)))))/(2*eps^2*x^3*(1 + x)^3*y*(1 + x*y)^3*
         (y - z)*(-1 + z)*z^3), -(((2 - 7*eps + 6*eps^2)*(x*y^3*(-2 + z) - 
           2*z^2 + y*z*(4 + x - 2*x*z) - 2*y^2*(2 - 2*z + z^2 + 
             x*(1 - 3*z + z^2))))/(eps*x^2*(1 + x)^3*y*(1 + x*y)^3*(y - z)*
          (-1 + z)*z^3)), -((-((1 - 5*eps + 6*eps^2)*x^2*y^5) + 
          2*(1 - 2*eps)^2*z^2 + (-1 + 2*eps)*y*z*(3 - 5*x*z + 
            eps*(-5 + x - 2*z + 9*x*z)) + (-1 + 2*eps)*x*y^4*
           (1 - x*(3 + z) + eps*(-5 + z + 5*x*(1 + z))) + 
          (-1 + 2*eps)*y^3*(-2 + 3*z - 2*z^2 + x*(-10 + 8*z - 5*z^2) + 
            x^2*(-3 + 10*z - 2*z^2) + eps*(2 - 5*z + 4*z^2 + 9*x*(2 - z + 
                z^2) + x^2*(5 - 18*z + 2*z^2))) + (-1 + 2*eps)*y^2*
           (2*(-1 + z) - x^2*(-1 + z + 2*z^2) + x*(1 + 8*z + 2*z^2) + 
            eps*(2 + 2*z - 2*z^2 + x^2*(-3 + 5*z + 2*z^2) - x*(5 + 9*z + 
                10*z^2))))/(eps*x*(1 + x)^3*y*(1 + x*y)^3*(y - z)*(-1 + z)*
          z^3)), (2*(2 - 7*eps + 6*eps^2)*(-1 + y)^2)/(eps*x^2*(1 + x)^2*y*
         (1 + x*y)^2*(y - z)*(-1 + z)*z), 
       -(((-1 + 2*eps)*(-1 + y)^2*(-2 - x*(1 + y) + eps*(3 + 2*x*(1 + y))))/
         (eps*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*(-1 + z)*z)), 
       -((eps*(-1 + y)^2)/((1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z)), 
       -((eps*(-1 + y)^2)/((1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z)), 
       ((1 - 5*eps + 6*eps^2)*(2 + 2*x^2*y^3 + y^2*(2 + x^2*(4 - 7*z) - 
            4*x*(-2 + z)) - (7 + 4*x)*z + (6 + 9*x)*z^2 - 6*x*z^3 + 
          y*(4 - 7*z + x^2*(2 - 7*z + 6*z^2) + x*(8 - 20*z + 9*z^2))))/
        (2*eps*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3), 
       ((2 - 9*eps + 9*eps^2)*(1 + x^2*y^3 + y^2*(1 - 2*x*(-3 + z) - 
            4*x^2*(-1 + z)) - 2*(2 + x)*z + 2*(1 + x)*z^2 + 
          y*(4 - 4*z + 2*x*(3 - 6*z + z^2) + x^2*(1 - 4*z + 2*z^2))))/
        (eps*x^2*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -((1 - 5*eps + 6*eps^2)*(2 + 2*x^3*y^4 - (7 + 7*x + 2*x^2)*z + 
           (6 + 13*x + 5*x^2)*z^2 - 2*x^2*y^3*(-4 + z + x*(-3 + 4*z)) + 
           y^2*(2 + x*(16 - 7*z) + x^2*(24 - 35*z + 5*z^2) + 
             x^3*(6 - 14*z + 7*z^2)) + y*(4 - 7*z + x^3*(2 - 8*z + 7*z^2) + 
             x*(16 - 44*z + 13*z^2) + x^2*(8 - 35*z + 24*z^2))))/
        (2*eps*x^2*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -((1 - 5*eps + 6*eps^2)*(4 + 2*x^2*(1 + x)*y^4 + 
           y^3*(4 + x^2*(14 - 11*z) + x^3*(4 - 7*z) + x*(16 - 6*z)) - 
           6*(2 + x)*z + (7 + 5*x)*z^2 + y^2*(4 - 12*z + 
             x*(8 - 31*z + 5*z^2) + x^3*(2 - 7*z + 6*z^2) + 
             x^2*(14 - 36*z + 13*z^2)) + y*(4 - 6*z + 7*z^2 + 
             x^2*(2 - 11*z + 13*z^2) + x*(16 - 31*z + 24*z^2))))/
        (2*eps*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       (2*(1 - 5*eps + 6*eps^2)*(-1 + y)^2*(1 + x^2*y^2 + 
          y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 2*(1 + x)*z))/
        (eps*x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       -(((1 - 6*eps + 8*eps^2)*(y*(-2 + z) + z)*(1 + x^2*y^2 + 
           y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 2*(1 + x)*z))/
         (eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3)), 
       ((1 - 3*eps)*(1 + y + x*y - z)^2*(-1 + y*(-1 + x*(-2 + z)) + 
          (2 + x)*z))/(x*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*z^3), 
       ((-1 + 4*eps)*((-1 + z)*z*(-1 + (2 + x)*z) + 
          y*(-2 + 3*(2 + x)*z + (-3 - 2*x + x^2)*z^2 + x*z^3) + 
          y^2*(-2 + z + x^2*(-2 + z)*z - x*(4 - 3*z + z^2))))/
        (x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3), 
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(x*y^2 - z + 
          y*(2 + x - z - 2*x*z)))/(x^2*(1 + x)^3*(1 + x*y)^3*(y - z)*(-1 + z)*
         z^3), ((-1 + 4*eps)*(z*(y*(-2 + z) + z) + 
          x*((-1 + z)*z^2 - y^2*(4 - 3*z + z^2) + y*z*(3 - 2*z + z^2)) + 
          x^2*y*(y^2*(-2 + z) + y*(-2 + 6*z - 3*z^2) + z*(1 - 3*z + 2*z^2))))/
        (x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3), 0, 
       (eps*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/(x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z), (eps*(-(x*y^2) + z + 
          y*(-2 + z + x*(-1 + 2*z))))/((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z), 
       (eps*(1 + y - 2*z))/(x*(y - z)*(-1 + z)*z), 
       -((eps*(-1 + y)^2)/((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z)), 
       ((1 + 2*eps - z)*z + y*(-1 + 2*eps*(-2 + z) + z))/
        ((-1 + z)*z*(-y + z))}}}
 
DEqEpsFormT1 = {{{(-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, -(eps/(1 + x)) - (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (-2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, eps/(1 + x) - (eps*y)/(1 + x*y), -(eps/(1 + x)) + 
        (eps*y)/(1 + x*y), (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -((eps*y)/(1 + x*y)), 
       (3*eps*y)/(1 + x*y), (-2*eps)/x - (eps*y)/(1 + x*y), 
       -(eps/x) + (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -((eps*y)/(1 + x*y)), 
       (-3*eps*y)/(1 + x*y), -(eps/(1 + x)) + (eps*y)/(1 + x*y), 
       (-2*eps)/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       (-4*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, (2*eps)/(1 + x) + (4*eps*y)/(1 + x*y), 0, 0, 0, 
       (2*eps)/(1 + x), -(eps/x) - eps/(1 + x), eps/(1 + x), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 
       (-2*eps)/(1 + x) + (2*eps*y)/(1 + x*y), eps/(1 + x) - 
        (eps*y)/(1 + x*y), -(eps/x) - eps/(1 + x) - (2*eps*y)/(1 + x*y), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, -(eps/(1 + x)) - (2*eps*y)/(1 + x*y), 0, 0, 
       -(eps/(1 + x)), 0, 0, -(eps/x) - eps/(1 + x) - (eps*y)/(1 + x*y), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, -(eps/(1 + x)) + (eps*y)/(1 + x*y), 0, 0, 
       eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, -(eps/x) - eps/(1 + x) - 
        (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 
       -(eps/(1 + x)) + (eps*y)/(1 + x*y), -(eps/(1 + x)) + 
        (eps*y)/(1 + x*y), 0, 0, 0, -eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)), 
       -eps/(2*(1 + x)), -(eps/(1 + x)) + (eps*y)/(1 + x*y), -(eps/(1 + x)), 
       (2*eps)/x - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(eps/(1 + x)) + 
        (eps*y)/(1 + x*y), 0, -(eps/x) + (eps*y)/(1 + x*y), 
       eps/x - (eps*y)/(1 + x*y), eps/(1 + x) - (eps*y)/(1 + x*y), 
       eps/x - (eps*y)/(1 + x*y), 0, 0, 0, eps/(1 + x) - (eps*y)/(1 + x*y), 
       eps/x - (eps*y)/(1 + x*y), 0, (-2*eps)/x - (2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/x, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, (-3*eps*z)/(2*(1 + x*z)), -((eps*z)/(1 + x*z)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, eps/x - (eps*y)/(x*y + z), 0, (-3*eps)/x - (eps*y)/(x*y + z), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, (3*eps*z)/(2*(1 + x*z)), (-4*eps*y)/(1 + x*y) + 
        (eps*z)/(1 + x*z), (-3*eps)/(1 + x) + (3*eps*y)/(1 + x*y), 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (2*eps*y)/(x*y + z) + 
        (3*eps*z)/(2*(1 + x*z)), (eps*z)/(1 + x*z), -(eps/(1 + x)) - 
        (eps*y)/(1 + x*y) + (2*eps*y)/(x*y + z), 0, (-2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (2*eps*y)/(1 + x*y) - (2*eps*y)/(1 + y + x*y - z), 
       (2*eps*y)/(1 + x*y) + (2*eps*y)/(1 + y + x*y - z) - (eps*z)/(1 + x*z), 
       (-2*eps*y)/(1 + x*y) + (eps*z)/(1 + x*z), (-2*eps*y)/(1 + x*y) + 
        (4*eps*y)/(1 + y + x*y - z) - (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, eps/(1 + x) + (eps*y)/(1 + x*y) - (eps*z)/(1 + x*z), 0, 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (4*eps*y)/(1 + y + x*y - z) - 
        (eps*z)/(1 + x*z), -((eps*z)/(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (eps*y)/(1 + x*y) - (eps*y)/(1 + y + x*y - z), 
       (eps*y)/(1 + x*y) + (eps*y)/(1 + y + x*y - z) + (eps*z)/(1 + x*z), 
       -((eps*y)/(1 + x*y)), -((eps*y)/(1 + x*y)) + 
        (2*eps*y)/(1 + y + x*y - z), 0, 0, 0, 0, 0, 0, 0, 0, 
       -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), 0, (eps*y)/(x*y + z), 0, 0, 
       (2*eps*y)/(1 + y + x*y - z), (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (7*eps)/(3*(1 + x)) + 
        (5*eps*y)/(3*(1 + x*y)) - (2*eps*(1 + y - z))/(1 + x*(1 + y - z)), 0, 
       0, 0, (2*eps*y)/(3*(1 + x*y)), (7*eps)/(6*(1 + x)) + 
        (5*eps*y)/(6*(1 + x*y)) - (4*eps*(1 + y - z))/
         (3*(1 + x*(1 + y - z))), (7*eps)/(6*(1 + x)) - 
        (4*eps*(1 + y - z))/(3*(1 + x*(1 + y - z))) + (eps*y)/(2*(x*y + z)), 
       0, 0, 0, 0, 0, (eps*z)/(2*(1 + x*z)), (-4*eps)/(3*(1 + x)) - 
        (4*eps*y)/(3*(1 + x*y)) + (4*eps*(1 + y - z))/
         (3*(1 + x*(1 + y - z))) + (eps*z)/(3*(1 + x*z)), 0, 0, 0, 0, 0, 
       (-2*eps)/x - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + 
        (4*eps*(1 + y - z))/(1 + x*(1 + y - z)) - (2*eps*y)/(x*y + z), 
       eps/x - (eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (-2*eps)/(3*(1 + x)) - (4*eps*y)/(3*(1 + x*y)) + 
        (eps*(1 + y - z))/(1 + x*(1 + y - z)), 0, 0, 0, 
       (2*eps*y)/(3*(1 + x*y)) - (eps*y)/(x*y + z), -eps/(3*(1 + x)) - 
        (2*eps*y)/(3*(1 + x*y)) + (2*eps*(1 + y - z))/
         (3*(1 + x*(1 + y - z))), -eps/(3*(1 + x)) + (2*eps*(1 + y - z))/
         (3*(1 + x*(1 + y - z))) - (eps*y)/(2*(x*y + z)), 0, 0, 0, 0, 0, 
       eps/(1 + x) + (eps*y)/(1 + x*y) - (eps*y)/(x*y + z) - 
        (eps*z)/(1 + x*z), (2*eps)/(3*(1 + x)) + (2*eps*y)/(3*(1 + x*y)) - 
        (2*eps*(1 + y - z))/(3*(1 + x*(1 + y - z))) - 
        (2*eps*z)/(3*(1 + x*z)), 0, 0, 0, 0, 0, 
       (-2*eps*(1 + y - z))/(1 + x*(1 + y - z)) + (2*eps*y)/(x*y + z), 
       -(eps/x) - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (eps*y)/(x*y + z), 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -(eps/x) + (eps*z)/(1 + x*z), 0, 0, 
       (eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, -(eps/x) + (eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, -(eps/x) - eps/(1 + x) - 
        (eps*y)/(1 + x*y), 0, 0, 0, 0, 0}, {0, (-2*eps)/x + eps/(1 + x) + 
        (eps*y)/(1 + x*y), 0, 0, (3*eps)/x - (3*eps)/(2*(1 + x)) - 
        (3*eps*y)/(2*(1 + x*y)), (-3*eps)/(2*(1 + x)) - 
        (3*eps*y)/(2*(1 + x*y)), 0, 0, 0, (2*eps)/x - eps/(1 + x) - 
        (eps*y)/(1 + x*y), (2*eps)/x - eps/(1 + x), -(eps/(1 + x)) - 
        (eps*y)/(1 + x*y), -(eps/(1 + x)), -(eps/(1 + x)) + 
        (eps*y)/(1 + x*y), 0, 0, eps/x + eps/(2*(1 + x)) + 
        (eps*y)/(2*(1 + x*y)), (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), 
       0, 0, 0, 0, 0, (-4*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), 
       (-2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y), (-3*eps)/x, 
       (2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y) - (2*eps*z)/(1 + x*z), 0, 
       0, 0, 0}, {0, 0, eps/(1 + x) + (eps*y)/(1 + x*y), 0, 
       eps/(2*(1 + x)) + (5*eps*y)/(2*(1 + x*y)), 
       (3*eps)/x - eps/(2*(1 + x)) - (5*eps*y)/(2*(1 + x*y)), 
       -(eps/(1 + x)) - (eps*y)/(1 + x*y), -(eps/(1 + x)) - 
        (3*eps*y)/(1 + x*y), eps/x - eps/(2*(1 + x)) - (eps*y)/(2*(1 + x*y)), 
       0, 0, (2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y), 
       eps/x - (eps*y)/(1 + x*y), 0, eps/(1 + x) - (eps*y)/(1 + x*y), 0, 
       (-2*eps)/x + eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)), 0, 
       -(eps/x) + eps/(1 + x) + (eps*y)/(1 + x*y), 0, 0, 
       (2*eps)/x - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 
       (-4*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), 0, 0, (3*eps)/x, 0, 
       (-2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y) - (2*eps*y)/(x*y + z), 0, 
       0, 0}, {0, 0, 0, 0, (-3*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + 
        (3*eps*(1 + y - z))/(1 + x*(1 + y - z)) - (eps*y)/(1 + y + x*y - z), 
       (eps*y)/(1 + x*y) + (eps*y)/(1 + y + x*y - z) + (eps*z)/(1 + x*z), 
       -((eps*y)/(1 + x*y)), -((eps*y)/(1 + x*y)) + 
        (2*eps*y)/(1 + y + x*y - z), (3*eps)/(2*(1 + x)) + 
        (3*eps*y)/(2*(1 + x*y)) - (5*eps*y)/(x*y + z), 
       (-3*eps)/(2*(1 + x)) - (3*eps*y)/(2*(1 + x*y)) + 
        (2*eps*(1 + y - z))/(1 + x*(1 + y - z)), (-3*eps)/(2*(1 + x)) + 
        (2*eps*(1 + y - z))/(1 + x*(1 + y - z)) - (2*eps*y)/(x*y + z), 0, 0, 
       0, 0, 0, eps/(3*x) + (4*eps)/(1 + x) + (4*eps*y)/(1 + x*y) - 
        (13*eps*y)/(3*(x*y + z)) - (7*eps*z)/(2*(1 + x*z)), 
       (2*eps)/(1 + x) + (2*eps*y)/(1 + x*y) - (2*eps*(1 + y - z))/
         (1 + x*(1 + y - z)) - (3*eps*z)/(1 + x*z), (2*eps)/(3*(1 + x)) + 
        (2*eps*y)/(3*(1 + x*y)) + (2*eps*y)/(3*(x*y + z)), 0, 0, 
       (-2*eps)/x + (2*eps*y)/(1 + y + x*y - z), (4*eps)/x, 
       (-6*eps*(1 + y - z))/(1 + x*(1 + y - z)) + (8*eps*y)/(x*y + z), 
       (4*eps*y)/(x*y + z), 0, (-2*eps*z)/(1 + x*z), 
       (2*eps)/x - (2*eps*y)/(x*y + z), (-2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y), 0, 0}, {0, -(eps/(1 + x)) + (eps*y)/(1 + x*y), 
       eps/(1 + x) - (eps*y)/(1 + x*y), 0, -((eps*y)/(1 + x*y)), 
       (3*eps*y)/(1 + x*y), 0, -(eps/(1 + x)) + (2*eps*y)/(1 + x*y), 
       (3*eps)/(2*(1 + x)) - (3*eps*y)/(2*(1 + x*y)), 0, 0, 0, 
       -(eps/x) + eps/(1 + x) + (eps*y)/(1 + x*y), (-2*eps)/x + eps/(1 + x) + 
        (eps*y)/(1 + x*y), eps/(1 + x) + (eps*y)/(1 + x*y), 0, 
       (-3*eps*z)/(4*(1 + x*z)), (2*eps*y)/(1 + x*y) - (eps*z)/(2*(1 + x*z)), 
       eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, (-2*eps)/(1 + x) + 
        (2*eps*y)/(1 + x*y), eps/(1 + x) - (eps*y)/(1 + x*y), 
       -(eps/(1 + x)) + (eps*y)/(1 + x*y), eps/(1 + x) - (eps*y)/(1 + x*y), 
       0, -(eps/(1 + x)) + (eps*y)/(1 + x*y), eps/(1 + x) - 
        (eps*y)/(1 + x*y), 0, (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0}, 
      {0, (2*eps)/x, (-2*eps)/x, 0, (-3*eps)/x - (3*eps)/(1 + x) - 
        (6*eps*y)/(1 + x*y), (-3*eps)/x + (3*eps)/(1 + x), 
       (3*eps*y)/(1 + x*y), (3*eps*y)/(1 + x*y), 0, (-3*eps)/(2*(1 + x)) - 
        (3*eps*y)/(2*(1 + x*y)), (-3*eps)/(2*(1 + x)), 0, 0, 0, 0, 0, 
       -(eps/x) + (4*eps)/(1 + x) + (4*eps*y)/(1 + x*y) - 
        (3*eps*y)/(x*y + z) - (9*eps*z)/(4*(1 + x*z)), 
       (2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y) - (3*eps*z)/(2*(1 + x*z)), 
       (-3*eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/x + (2*eps*z)/(1 + x*z), (2*eps*y)/(x*y + z), 0, 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y)}}, 
     {{(-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -((eps*x)/(1 + x*y)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, -(eps/y) - (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {-(eps/y), eps/y - (eps*x)/(1 + x*y), (eps*x)/(1 + x*y), 
       (2*eps)/(-1 + y) - eps/y - (2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, eps/(-1 + y) - (eps*x)/(1 + x*y), -(eps/(-1 + y)) + 
        (3*eps*x)/(1 + x*y), -(eps/y) - (eps*x)/(1 + x*y), 
       -(eps/(-1 + y)) + (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
       (-2*eps)/(-1 + y) - (eps*x)/(1 + x*y), (2*eps)/(-1 + y) - 
        (3*eps*x)/(1 + x*y), (eps*x)/(1 + x*y), (2*eps)/(-1 + y) - eps/y - 
        (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/y, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (4*eps*x)/(1 + x*y), 0, 0, 0, 0, -(eps/y), 
       -(eps/(-1 + y)) + eps/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 0, 0, 0, 
       (2*eps*x)/(1 + x*y), eps/y - (eps*x)/(1 + x*y), 
       (2*eps)/(-1 + y) - eps/y - (2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
       (-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, -(eps/y) - (eps*x)/(1 + x*y), 
       -(eps/(-1 + y)) + eps/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, (eps*x)/(1 + x*y), 0, 0, 
       -((eps*x)/(1 + x*y)), 0, 0, eps/y, (2*eps)/(-1 + y) - eps/y - 
        (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, -((eps*x)/(1 + x*y)), 0, 0, (eps*x)/(1 + x*y), 
       (eps*x)/(1 + x*y), 0, 0, 0, (eps*x)/(2*(1 + x*y)), 0, 
       (eps*x)/(1 + x*y), 0, (2*eps)/(-1 + y) - (2*eps*x)/(1 + x*y), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(eps/y) + (eps*x)/(1 + x*y), 0, -(eps/y) + (eps*x)/(1 + x*y), 
       eps/y - (eps*x)/(1 + x*y), eps/y - (eps*x)/(1 + x*y), 
       eps/y - (eps*x)/(1 + x*y), 0, 0, 0, eps/y - (eps*x)/(1 + x*y), 
       eps/y - (eps*x)/(1 + x*y), 0, (2*eps)/(-1 + y) - (2*eps)/y - 
        (2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, eps/y - (eps*x)/(x*y + z), 0, -(eps/y) - (eps*x)/(x*y + z), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-24*eps)/(-1 + y), 0, 0, 0, 
       (-12*eps)/(-1 + y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*eps)/(-1 + y), 
       0, (4*eps)/(-1 + y) - (4*eps*x)/(1 + x*y), (3*eps*x)/(1 + x*y), 
       (4*eps)/(-1 + y) - (3*eps)/(2*y) - (2*eps*x)/(1 + x*y) - 
        eps/(2*(y - z)), (3*eps)/(2*y) - (3*eps)/(2*(y - z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps*x)/(1 + x*y) + (2*eps*x)/(x*y + z), 0, -((eps*x)/(1 + x*y)) + 
        (2*eps*x)/(x*y + z), -eps/(2*y) + eps/(2*(y - z)), 
       eps/(2*y) - (2*eps*x)/(1 + x*y) + (3*eps)/(2*(y - z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, (2*eps)/(-1 + y) + (2*eps*x)/(1 + x*y) - 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), (-2*eps)/(-1 + y) + 
        (2*eps*x)/(1 + x*y) + (2*eps*(1 + x))/(1 + (1 + x)*y - z), 
       (-2*eps*x)/(1 + x*y), (-2*eps)/(-1 + y) - (2*eps*x)/(1 + x*y) + 
        (4*eps*(1 + x))/(1 + (1 + x)*y - z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (eps*x)/(1 + x*y), 0, 0, -(eps/y) - (2*eps*x)/(1 + x*y) - 
        eps/(y - z) + (4*eps*(1 + x))/(1 + (1 + x)*y - z), 
       -(eps/y) + eps/(y - z), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, eps/(-1 + y) + (eps*x)/(1 + x*y) - 
        (eps*(1 + x))/(1 + (1 + x)*y - z), -(eps/(-1 + y)) + 
        (eps*x)/(1 + x*y) + (eps*(1 + x))/(1 + (1 + x)*y - z), 
       -((eps*x)/(1 + x*y)), -(eps/(-1 + y)) - (eps*x)/(1 + x*y) + 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), 0, 0, 0, 0, 0, 0, 0, 0, 
       -((eps*x)/(1 + x*y)) + (eps*x)/(x*y + z), 0, (eps*x)/(x*y + z), 0, 0, 
       (-2*eps)/(y - z) + (2*eps*(1 + x))/(1 + (1 + x)*y - z), 
       (-2*eps*x)/(1 + x*y) + (2*eps)/(y - z), 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (5*eps*x)/(3*(1 + x*y)) - (2*eps*x)/(1 + x + x*y - x*z), 
       0, 0, 0, (2*eps*x)/(3*(1 + x*y)), (5*eps*x)/(6*(1 + x*y)) + 
        eps/(6*(y - z)) - (4*eps*x)/(3*(1 + x + x*y - x*z)), 
       eps/(3*(-1 + y)) - eps/(3*(y - z)) + (eps*x)/(2*(x*y + z)) - 
        (4*eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 0, 0, 0, 
       (-4*eps*x)/(3*(1 + x*y)) + (4*eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 
       0, 0, (-2*eps*x)/(1 + x*y) - (2*eps*x)/(x*y + z) + 
        (4*eps*x)/(1 + x + x*y - x*z), eps/(y - z) - (eps*x)/(x*y + z), 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, (-4*eps*x)/(3*(1 + x*y)) + 
        (eps*x)/(1 + x + x*y - x*z), 0, 0, 0, (2*eps*x)/(3*(1 + x*y)) - 
        (eps*x)/(x*y + z), (-2*eps*x)/(3*(1 + x*y)) + eps/(6*(y - z)) + 
        (2*eps*x)/(3*(1 + x + x*y - x*z)), eps/(3*(-1 + y)) - 
        eps/(3*(y - z)) - (eps*x)/(2*(x*y + z)) + 
        (2*eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 0, 0, 
       (eps*x)/(1 + x*y) - (eps*x)/(x*y + z), (2*eps*x)/(3*(1 + x*y)) - 
        (2*eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 0, 0, 
       (2*eps*x)/(x*y + z) - (2*eps*x)/(1 + x + x*y - x*z), 
       (-2*eps*x)/(1 + x*y) + eps/(y - z) + (eps*x)/(x*y + z), 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, eps/(y - z), 0, 0, (eps*x)/(x*y + z), 0, 0, 
       eps/(y - z), 0, 0, 0, 0, -(eps/(y - z)) + (eps*x)/(x*y + z), 0, 0, 0, 
       0, 0, 0, 0, 0, -((eps*x)/(1 + x*y)) + eps/(y - z), 0, 0, 0, 0, 0}, 
      {0, (eps*x)/(1 + x*y) - eps/(y - z), 0, 0, (-3*eps*x)/(2*(1 + x*y)) + 
        (3*eps)/(2*(y - z)), (-3*eps*x)/(2*(1 + x*y)) + (3*eps)/(2*(y - z)), 
       0, 0, 0, -((eps*x)/(1 + x*y)) + eps/(y - z), 0, 
       -((eps*x)/(1 + x*y)) + eps/(y - z), 0, (eps*x)/(1 + x*y) - 
        eps/(y - z), 0, 0, (eps*x)/(2*(1 + x*y)) - eps/(2*(y - z)), 
       (eps*x)/(1 + x*y) - eps/(y - z), 0, 0, 0, 0, 0, 
       (eps*x)/(1 + x*y) - eps/(y - z), -((eps*x)/(1 + x*y)) + eps/(y - z), 
       0, -((eps*x)/(1 + x*y)) + eps/(y - z), 0, 0, 0, 0}, 
      {0, 0, eps/y + (eps*x)/(1 + x*y) - eps/(y - z), 0, 
       eps/(2*y) + (5*eps*x)/(2*(1 + x*y)) - eps/(2*(y - z)), 
       (5*eps)/(2*y) - (5*eps*x)/(2*(1 + x*y)) + eps/(2*(y - z)), 
       -(eps/y) - (eps*x)/(1 + x*y) + eps/(y - z), 
       -(eps/y) - (3*eps*x)/(1 + x*y) + eps/(y - z), 
       eps/(2*y) - (eps*x)/(2*(1 + x*y)) + eps/(2*(y - z)), 0, 0, 
       eps/y - (eps*x)/(1 + x*y) + eps/(y - z), eps/y - (eps*x)/(1 + x*y), 0, 
       eps/y - (eps*x)/(1 + x*y) - eps/(y - z), 0, (-3*eps)/(2*y) + 
        (eps*x)/(2*(1 + x*y)) - eps/(2*(y - z)), 0, (eps*x)/(1 + x*y) - 
        eps/(y - z), 0, 0, (-2*eps*x)/(1 + x*y) + (2*eps)/(y - z), 
       (-3*eps)/y + (eps*x)/(1 + x*y) - eps/(y - z), 0, 0, (3*eps)/y, 0, 
       -(eps/y) - (eps*x)/(1 + x*y) + eps/(y - z) - (2*eps*x)/(x*y + z), 0, 
       0, 0}, {(7*eps)/y - (7*eps)/(y - z), 0, 0, eps/y - eps/(y - z), 
       eps/(-1 + y) + eps/y - (2*eps*x)/(1 + x*y) - eps/(y - z) - 
        (eps*(1 + x))/(1 + (1 + x)*y - z) + (3*eps*x)/(1 + x + x*y - x*z), 
       -(eps/(-1 + y)) + (eps*x)/(1 + x*y) + (eps*(1 + x))/
         (1 + (1 + x)*y - z), eps/y - (eps*x)/(1 + x*y) - eps/(y - z), 
       -(eps/(-1 + y)) - (eps*x)/(1 + x*y) + (2*eps*(1 + x))/
         (1 + (1 + x)*y - z), (3*eps*x)/(2*(1 + x*y)) - (5*eps*x)/(x*y + z), 
       (-2*eps)/y - (3*eps*x)/(2*(1 + x*y)) + (2*eps)/(y - z) + 
        (2*eps*x)/(1 + x + x*y - x*z), (-2*eps)/y + (2*eps)/(y - z) - 
        (2*eps*x)/(x*y + z) + (2*eps*x)/(1 + x + x*y - x*z), 0, 
       -(eps/y) + eps/(y - z), -(eps/y) + eps/(y - z), 
       -(eps/y) + eps/(y - z), eps/y - eps/(y - z), 
       eps/(3*y) + (4*eps*x)/(1 + x*y) - (13*eps*x)/(3*(x*y + z)), 
       (2*eps*x)/(1 + x*y) - (2*eps*x)/(1 + x + x*y - x*z), 
       -eps/(3*y) + (2*eps*x)/(3*(1 + x*y)) + eps/(3*(y - z)) + 
        (2*eps*x)/(3*(x*y + z)), 0, (2*eps)/(y - z), (-2*eps)/(y - z) + 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), 0, (2*eps)/y - (2*eps)/(y - z) + 
        (8*eps*x)/(x*y + z) - (6*eps*x)/(1 + x + x*y - x*z), 
       (4*eps)/y - (4*eps)/(y - z) + (4*eps*x)/(x*y + z), 0, 
       -(eps/y) + eps/(y - z), eps/y + eps/(y - z) - (2*eps*x)/(x*y + z), 
       (-2*eps*x)/(1 + x*y) + (2*eps)/(y - z), -(eps/y) + eps/(y - z), 
       -(eps/y) + eps/(y - z)}, {(7*eps)/y, (eps*x)/(1 + x*y) + eps/(y - z), 
       eps/y - (eps*x)/(1 + x*y) + eps/(y - z), (-4*eps)/(-1 + y) + eps/y + 
        eps/(y - z), (2*eps)/(-1 + y) + (3*eps)/(2*y) - (eps*x)/(1 + x*y), 
       -(eps/(-1 + y)) + (5*eps)/(2*y) + (3*eps*x)/(1 + x*y) - 
        (3*eps)/(2*(y - z)), 0, (2*eps*x)/(1 + x*y), 
       (-3*eps*x)/(2*(1 + x*y)) - eps/(4*(y - z)), 
       (-2*eps)/y - (2*eps)/(y - z), (-2*eps)/y - (2*eps)/(y - z), 
       eps/y - (2*eps)/(y - z), (eps*x)/(1 + x*y) - eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y), (eps*x)/(1 + x*y), eps/y, 
       (-3*eps)/(2*y) + eps/(y - z), -(eps/(-1 + y)) + (2*eps*x)/(1 + x*y) + 
        eps/(2*(y - z)), -((eps*x)/(1 + x*y)) + eps/(3*(y - z)), 0, 
       (-2*eps)/(y - z), (2*eps*x)/(1 + x*y) - (2*eps)/(y - z), 
       (-3*eps)/y - (eps*x)/(1 + x*y) + (2*eps)/(y - z), 
       (2*eps)/y + (eps*x)/(1 + x*y) + (2*eps)/(y - z), 
       (4*eps)/y - (eps*x)/(1 + x*y) + (4*eps)/(y - z), (3*eps)/y, 
       -(eps/y) + (eps*x)/(1 + x*y) - eps/(y - z), -((eps*x)/(1 + x*y)) - 
        eps/(y - z), -(eps/(y - z)), (2*eps)/(-1 + y) - eps/y - 
        (2*eps*x)/(1 + x*y), -(eps/y) - eps/(y - z)}, 
      {-(eps/y) + (7*eps)/(y - z), eps/y, -(eps/y), -(eps/y), 
       (-3*eps)/(-1 + y) - (6*eps*x)/(1 + x*y), (3*eps)/(-1 + y) - 
        eps/(2*(y - z)), (3*eps*x)/(1 + x*y), (3*eps)/(-1 + y) + 
        (3*eps*x)/(1 + x*y) - eps/(y - z), -eps/(4*(y - z)), 
       (-3*eps*x)/(2*(1 + x*y)), (-2*eps)/(y - z), 0, 0, 0, 0, eps/(y - z), 
       (4*eps*x)/(1 + x*y) - (3*eps*x)/(x*y + z), -((eps*x)/(1 + x*y)) + 
        eps/(2*(y - z)), eps/(3*(y - z)) - (3*eps*x)/(x*y + z), 
       -(eps/(y - z)), (-3*eps)/(y - z), 0, eps/(y - z), eps/(y - z), 
       (5*eps)/(y - z), 0, -(eps/(y - z)), -(eps/(y - z)) + 
        (2*eps*x)/(x*y + z), -(eps/(y - z)), -(eps/(y - z)), 
       (-2*eps*x)/(1 + x*y)}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, (-2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-3*eps*x)/(2*(1 + x*z)), -((eps*x)/(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       -(eps/(x*y + z)), 0, -(eps/(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0}, {(6*eps)/(-1 + z), 0, 0, 0, (3*eps)/(-1 + z), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, eps/(-1 + z), (3*eps*x)/(2*(1 + x*z)), 
       -(eps/(-1 + z)) + (eps*x)/(1 + x*z), 0, -eps/(2*(-1 + z)) - 
        eps/(2*(-y + z)), (3*eps)/(2*(-1 + z)) - (3*eps)/(2*(-y + z)), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {(6*eps)/(-1 + z), 0, 0, 0, (3*eps)/(-1 + z), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/(-1 + z), 
       (-2*eps)/z + (2*eps)/(x*y + z) + (3*eps*x)/(2*(1 + x*z)), 
       -(eps/(-1 + z)) + (eps*x)/(1 + x*z), (-2*eps)/z + (2*eps)/(x*y + z), 
       -eps/(2*(-1 + z)) + eps/(2*(-y + z)), (3*eps)/(2*(-1 + z)) - 
        (4*eps)/z + (3*eps)/(2*(-y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, eps/(-1 + z) - (2*eps)/(-1 - y - x*y + z), 
       -(eps/(-1 + z)) + (2*eps)/(-1 - y - x*y + z) - (eps*x)/(1 + x*z), 
       (eps*x)/(1 + x*z), -(eps/(-1 + z)) + (4*eps)/(-1 - y - x*y + z) - 
        (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       -((eps*x)/(1 + x*z)), 0, 0, -(eps/(-1 + z)) - eps/(-y + z) + 
        (4*eps)/(-1 - y - x*y + z) - (eps*x)/(1 + x*z), 
       eps/(-1 + z) + eps/(-y + z) - (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, (2*eps)/(-1 + z) - eps/(-1 - y - x*y + z), 
       (-2*eps)/(-1 + z) + eps/(-1 - y - x*y + z) + (eps*x)/(1 + x*z), 0, 
       (-2*eps)/(-1 + z) + (2*eps)/(-1 - y - x*y + z), 0, 0, 0, 0, 0, 0, 0, 
       0, -(eps/z) + eps/(x*y + z) + (eps*x)/(1 + x*z), 0, 
       -(eps/z) + eps/(x*y + z), 0, 0, (-2*eps)/(-1 + z) + (2*eps)/z - 
        (2*eps)/(-y + z) + (2*eps)/(-1 - y - x*y + z), 
       (2*eps)/(-1 + z) - (4*eps)/z + (2*eps)/(-y + z), 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, (-2*eps*x)/(-1 - x - x*y + x*z), 0, 0, 0, 0, 
       eps/(6*(-1 + z)) + eps/(6*(-y + z)) - (4*eps*x)/
         (3*(-1 - x - x*y + x*z)), eps/(6*(-1 + z)) - eps/(3*(-y + z)) + 
        eps/(2*(x*y + z)) - (4*eps*x)/(3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 
       0, (eps*x)/(2*(1 + x*z)), (eps*x)/(3*(1 + x*z)) + 
        (4*eps*x)/(3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 0, 
       (-2*eps)/(x*y + z) + (4*eps*x)/(-1 - x - x*y + x*z), 
       eps/(-1 + z) + eps/(-y + z) - eps/(x*y + z), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (eps*x)/(-1 - x - x*y + x*z), 0, 0, 0, 
       eps/z - eps/(x*y + z), eps/(6*(-1 + z)) + eps/(6*(-y + z)) + 
        (2*eps*x)/(3*(-1 - x - x*y + x*z)), eps/(6*(-1 + z)) + eps/z - 
        eps/(3*(-y + z)) - eps/(2*(x*y + z)) + (2*eps*x)/
         (3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 0, eps/z - eps/(x*y + z) - 
        (eps*x)/(1 + x*z), (-2*eps*x)/(3*(1 + x*z)) - 
        (2*eps*x)/(3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 0, 
       (-2*eps)/z + (2*eps)/(x*y + z) - (2*eps*x)/(-1 - x - x*y + x*z), 
       eps/(-1 + z) - (4*eps)/z + eps/(-y + z) + eps/(x*y + z), 0, 0, 0, 0, 
       0, 0}, {0, 0, 0, 0, 0, eps/(-1 + z) - (3*eps)/z + eps/(-y + z) + 
        (eps*x)/(1 + x*z), 0, 0, -(eps/z) + eps/(x*y + z), 0, 0, 
       eps/(-1 + z) - (2*eps)/z + eps/(-y + z), eps/(-1 + z) - eps/z, 0, 0, 
       0, -(eps/(-1 + z)) - eps/(-y + z) + eps/(x*y + z) + (eps*x)/(1 + x*z), 
       0, 0, 0, 0, 0, 0, 0, 0, eps/(-1 + z) - (3*eps)/z + eps/(-y + z), 0, 0, 
       0, 0, 0}, {0, -(eps/(-1 + z)) - eps/(-y + z), 0, 0, 
       (3*eps)/(2*(-1 + z)) + (3*eps)/(2*(-y + z)), (3*eps)/(2*(-1 + z)) - 
        (3*eps)/z + (3*eps)/(2*(-y + z)), 0, 0, 0, eps/(-1 + z) + 
        eps/(-y + z), eps/(-1 + z) + eps/z, eps/(-1 + z) - (2*eps)/z + 
        eps/(-y + z), eps/(-1 + z) - eps/z, eps/(-1 + z) - eps/(-y + z), 0, 
       0, -eps/(2*(-1 + z)) + (2*eps)/z - eps/(2*(-y + z)), 
       -(eps/(-1 + z)) - eps/(-y + z), 0, 0, 0, 0, 0, 
       -(eps/(-1 + z)) - (2*eps)/z - eps/(-y + z), eps/(-1 + z) - (4*eps)/z + 
        eps/(-y + z), (-3*eps)/z, eps/(-1 + z) + eps/(-y + z) - 
        (2*eps*x)/(1 + x*z), 0, 0, 0, 0}, 
      {0, 0, -(eps/(-1 + z)) - eps/(-y + z), 0, (-5*eps)/(2*(-1 + z)) - 
        eps/(2*(-y + z)), (5*eps)/(2*(-1 + z)) - (3*eps)/z + 
        eps/(2*(-y + z)), eps/(-1 + z) + eps/(-y + z), 
       (3*eps)/(-1 + z) + eps/(-y + z), eps/(2*(-1 + z)) - eps/z + 
        eps/(2*(-y + z)), 0, 0, eps/(-1 + z) - (2*eps)/z + eps/(-y + z), 
       eps/(-1 + z) - eps/z, 0, eps/(-1 + z) - eps/(-y + z), 0, 
       -eps/(2*(-1 + z)) + (2*eps)/z - eps/(2*(-y + z)), 0, 
       -(eps/(-1 + z)) + eps/z - eps/(-y + z), 0, 0, (2*eps)/(-1 + z) - 
        (2*eps)/z + (2*eps)/(-y + z), -(eps/(-1 + z)) + (4*eps)/z - 
        eps/(-y + z), 0, 0, (-3*eps)/z, 0, eps/(-1 + z) + eps/(-y + z) - 
        (2*eps)/(x*y + z), 0, 0, 0}, {(-7*eps)/(-1 + z) - (7*eps)/(-y + z), 
       0, 0, eps/(-1 + z) - eps/(-y + z), (3*eps)/(-1 + z) - eps/(-y + z) - 
        eps/(-1 - y - x*y + z) + (3*eps*x)/(-1 - x - x*y + x*z), 
       (-5*eps)/(-1 + z) + eps/(-1 - y - x*y + z) + (eps*x)/(1 + x*z), 
       -(eps/(-1 + z)) - eps/(-y + z), (-6*eps)/(-1 + z) + 
        (2*eps)/(-1 - y - x*y + z), (5*eps)/z - (5*eps)/(x*y + z), 
       (2*eps)/(-1 + z) + (2*eps)/(-y + z) + (2*eps*x)/(-1 - x - x*y + x*z), 
       (2*eps)/(-1 + z) + (2*eps)/z + (2*eps)/(-y + z) - (2*eps)/(x*y + z) + 
        (2*eps*x)/(-1 - x - x*y + x*z), 0, -(eps/(-1 + z)) + eps/(-y + z), 
       -(eps/(-1 + z)) + eps/(-y + z), -(eps/(-1 + z)) + eps/(-y + z), 
       -(eps/(-1 + z)) - eps/(-y + z), (4*eps)/z - (13*eps)/(3*(x*y + z)) - 
        (7*eps*x)/(2*(1 + x*z)), eps/(-1 + z) - (3*eps*x)/(1 + x*z) - 
        (2*eps*x)/(-1 - x - x*y + x*z), eps/(3*(-1 + z)) - (2*eps)/(3*z) + 
        eps/(3*(-y + z)) + (2*eps)/(3*(x*y + z)), 0, (2*eps)/(-1 + z) - 
        (4*eps)/z + (2*eps)/(-y + z), (-2*eps)/(-1 + z) - (2*eps)/(-y + z) + 
        (2*eps)/(-1 - y - x*y + z), (4*eps)/z, (-2*eps)/(-1 + z) - 
        (8*eps)/z - (2*eps)/(-y + z) + (8*eps)/(x*y + z) - 
        (6*eps*x)/(-1 - x - x*y + x*z), (-4*eps)/(-1 + z) - (4*eps)/z - 
        (4*eps)/(-y + z) + (4*eps)/(x*y + z), 0, eps/(-1 + z) + 
        eps/(-y + z) - (2*eps*x)/(1 + x*z), eps/(-1 + z) + eps/(-y + z) - 
        (2*eps)/(x*y + z), (2*eps)/(-1 + z) - (4*eps)/z + (2*eps)/(-y + z), 
       -(eps/(-1 + z)) + eps/(-y + z), eps/(-1 + z) + eps/(-y + z)}, 
      {0, -(eps/(-1 + z)) + eps/(-y + z), -(eps/(-1 + z)) + eps/(-y + z), 
       eps/(-1 + z) + eps/(-y + z), 0, (3*eps)/(2*(-1 + z)) - 
        (3*eps)/(2*(-y + z)), 0, 0, eps/(4*(-1 + z)) - eps/(4*(-y + z)), 
       (2*eps)/(-1 + z) - (2*eps)/(-y + z), (2*eps)/(-1 + z) - 
        (2*eps)/(-y + z), (2*eps)/(-1 + z) - (2*eps)/(-y + z), 
       eps/(-1 + z) - eps/(-y + z), 0, 0, 0, -(eps/(-1 + z)) + eps/(-y + z) - 
        (3*eps*x)/(4*(1 + x*z)), -eps/(2*(-1 + z)) + eps/(2*(-y + z)) - 
        (eps*x)/(2*(1 + x*z)), -eps/(3*(-1 + z)) + eps/(3*(-y + z)), 0, 
       (2*eps)/(-1 + z) - (2*eps)/(-y + z), (2*eps)/(-1 + z) - 
        (2*eps)/(-y + z), (-2*eps)/(-1 + z) + (2*eps)/(-y + z), 
       (-2*eps)/(-1 + z) + (2*eps)/(-y + z), (-4*eps)/(-1 + z) + 
        (4*eps)/(-y + z), 0, eps/(-1 + z) - eps/(-y + z), 
       eps/(-1 + z) - eps/(-y + z), eps/(-1 + z) - eps/(-y + z), 0, 
       eps/(-1 + z) - eps/(-y + z)}, {(-5*eps)/(-1 + z) + (7*eps)/(-y + z), 
       0, 0, 0, (-6*eps)/(-1 + z), eps/(2*(-1 + z)) - eps/(2*(-y + z)), 0, 
       eps/(-1 + z) - eps/(-y + z), -eps/(4*(-1 + z)) + eps/(2*z) - 
        eps/(4*(-y + z)), 0, (2*eps)/z - (2*eps)/(-y + z), 0, 0, 0, 0, 
       -(eps/(-1 + z)) + eps/(-y + z), (2*eps)/z - (3*eps)/(x*y + z) - 
        (9*eps*x)/(4*(1 + x*z)), (3*eps)/(2*(-1 + z)) + eps/(2*(-y + z)) - 
        (3*eps*x)/(2*(1 + x*z)), eps/(3*(-1 + z)) + (7*eps)/(3*z) + 
        eps/(3*(-y + z)) - (3*eps)/(x*y + z), eps/(-1 + z) - eps/(-y + z), 
       (-3*eps)/(-1 + z) + (6*eps)/z - (3*eps)/(-y + z), 0, 
       eps/(-1 + z) - (2*eps)/z + eps/(-y + z), eps/(-1 + z) - (2*eps)/z + 
        eps/(-y + z), (5*eps)/(-1 + z) - (10*eps)/z + (5*eps)/(-y + z), 0, 
       -(eps/(-1 + z)) - eps/(-y + z) + (2*eps*x)/(1 + x*z), 
       -(eps/(-1 + z)) - eps/(-y + z) + (2*eps)/(x*y + z), 
       -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), eps/(-1 + z) - 
        eps/(-y + z), 0}}}
 
TrafoT1 = {{(2*eps^2)/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (2*eps^2)/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (2*eps^2)/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, (2*eps)/((-1 + 2*eps)*(x - x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^3*(1 + x)*(1 + x*y))/((-1 + 2*eps)*
        (2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      (2*eps^3)/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^2*(1 + x)*(-1 - x + eps*(1 + x + x^2*(-1 + y)*y)))/
       ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*x*(-1 + y)), 
      (-2*eps^2*(-(1 + x*y)^2 + eps*(1 + 2*x*y + x^2*y*(-1 + 2*y))))/
       ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*x*(-1 + y)), 
      (2*eps^2*(2 + x + x*y))/(2 - 9*eps + 9*eps^2), 
      (2*eps^2*(1 + x)*(1 + x + eps*(-1 + x*(-2 + y))))/
       ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^2*(1 + x))/((-1 + 2*eps)*(-1 + 3*eps)*x*(-1 + y)), 
      (-2*eps^2*(1 + x*y))/((-1 + 2*eps)*(-1 + 3*eps)*x*(-1 + y)), 
      (2*eps^2)/(1 - 5*eps + 6*eps^2), (-2*eps^2*(1 + x))/
       ((-1 + 2*eps)*(-1 + 3*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (2*eps^3*x^2*y)/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^2*(-(x*(1 + y + 2*x*y)) + 
         eps*(1 + 5*x^2*y + 3*x*(1 + y))))/((-1 + 2*eps)*
        (2 - 9*eps + 9*eps^2)), 0, 0, 0, (2*eps^3*x^2*y)/
       ((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), (eps^2*x*(1 + y + 2*x*y))/
       (2 - 9*eps + 9*eps^2), 
      -((eps^2*x*(1 + x*y)*(-1 - x*y + eps*(2 + (-1 + x)*y)))/
        ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*(-1 + y))), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^2)/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 
      eps^2/(1 - 5*eps + 6*eps^2), -((eps^2*(1 + x*y))/
        ((-1 + 2*eps)*(-1 + 3*eps)*(-1 + y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      (eps^2*(-2 - x*(1 + y) + 2*eps*(1 + x + x*y)))/
       ((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 
      (eps^2*(-2 - x*(1 + y) + eps*(3 + 2*x*(1 + y))))/
       ((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 
      (eps^2*(2 + x + eps*(-3 + x*(-2 + y))))/((-1 + 2*eps)*(-2 + 3*eps)*
        (-1 + 3*eps)*(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, (2*eps^2)/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 
      0, (2*eps^2)/(1 - 5*eps + 6*eps^2), (-2*eps^2)/
       ((-1 + 2*eps)*(-1 + 3*eps)*(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2/(x - x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(x - x*y), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(8*eps^2)/(1 - 5*eps + 6*eps^2), 0, 
      0, 0, (4*eps^2)/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (4*eps^2)/(3*(1 - 5*eps + 6*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*eps^3*x*z)/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (4*eps^2)/(3*(1 - 5*eps + 6*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*eps^2)/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {(-2*eps*(1 + x)*(1 + x*y)*(eps*(-2 + 2*y^2 + y*(8 - 7*z) - z) + 
         y*(-2 + z) + z))/((1 - 5*eps + 6*eps^2)*x*(-1 + y)^3), 0, 0, 0, 
      -((eps*(1 + x)*(1 + x*y)*(eps*(-2 + 2*y^2 + y*(8 - 7*z) - z) + 
          y*(-2 + z) + z))/((1 - 5*eps + 6*eps^2)*x*(-1 + y)^3)), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -(eps*(1 + x)*(1 + x*y)*
         (eps*(-2 + 2*y^2 + y*(8 - 7*z) - z) + y*(-2 + z) + z))/
       (3*(1 - 5*eps + 6*eps^2)*x*(-1 + y)^3), 0, 
      (eps*((1 + x)*(1 + x*y)*(y*(-2 + z) + z) - 
         eps*(2 + z + 3*x*z + y^2*(-2 + x^2*(-8 + 3*z) + x*(-12 + 5*z)) + 
           y*(-8 + 7*z + 5*x^2*z + x*(-4 + 8*z)))))/(3*(1 - 5*eps + 6*eps^2)*
        x*(-1 + y)^3), (eps^2*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
       ((1 - 5*eps + 6*eps^2)*(-1 + y)^2), 
      -(eps*(-1 + 4*eps)*(1 + x)*(1 + x*y)*(y*(-2 + z) + z))/
       (3*(1 - 5*eps + 6*eps^2)*x*(-1 + y)^3), 
      -((eps^2*(1 + x)*(1 + x*y)*z)/((1 - 5*eps + 6*eps^2)*x*(-1 + y)^2)), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4*eps)/((-1 + 2*eps)*x*(-1 + y)), 0, 0, 
      0, (2*eps)/((-1 + 2*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*eps)/(3*(-1 + 2*eps)*x*(-1 + y)), 0, 
      (2*eps)/(3*(-1 + 2*eps)*(x - x*y)), 0, 
      (2*eps)/(3*(-1 + 2*eps)*(x - x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, ((1 + x)*((-2*eps*(1 + y + x*y - z)*(1 + y*(-1 + x - x*z) + 
            eps*(-1 + x*(1 + x)*y^2 - z + y*(3 + x*z))))/(-1 + 2*eps) + 
         (1 + x*y)*((-1 + 3*eps)*(-1 + z)*z + y*(-2 + z - x*z + 
             eps*(8 - 3*z + 5*x*z)))))/((-1 + 3*eps)*x*(1 + y + x*y - z)^3), 
      (-((1 + x)*(1 + x*y)*((-1 + 3*eps)*(-1 + z)*z + 
           y*(-2 + z - x*z + eps*(8 - 3*z + 5*x*z)))) + 
        (2*eps*(1 + y + x*y - z)*(-((1 + x*y)*(-1 + y + x*y - x*z)) + 
           eps*(-1 + 2*x*(1 + x)*y^2 - z - 2*x*z + y*(3 + x - 2*x^2*z))))/
         (-1 + 2*eps))/((-1 + 3*eps)*x*(1 + y + x*y - z)^3), 
      (-2*eps*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
       ((-1 + 3*eps)*(1 + y + x*y - z)^2), 
      (-2*(1 + x)*(-((1 + x*y)*((-1 + z)*z + y*(2 + (-1 + x)*z))) + 
         eps*(1 - 5*z + 4*z^2 + y^2*(-1 + x*(8 - 5*z) + x^2*(1 + 3*z)) + 
           y*(8 - 3*z + x*(2 - 2*z + 5*z^2)))))/((-1 + 3*eps)*x*
        (1 + y + x*y - z)^3), 0, 0, 0, 0, 0, 0, 0, 0, 
      (-2*eps^2*z)/((-1 + 2*eps)*(-1 + 3*eps)*(1 + y + x*y - z)), 0, 
      (2*eps*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
       ((-1 + 3*eps)*(1 + y + x*y - z)^2), 0, 0, 
      (-2*(1 + x)*(1 + x*y)*((-1 + 3*eps)*(-1 + z)*z + 
         y*(-2 + z - x*z + eps*(8 - 3*z + 5*x*z))))/((-1 + 3*eps)*x*
        (1 + y + x*y - z)^3), (4*eps*(1 + x)*(1 + x*y)*z)/
       ((-1 + 3*eps)*x*(1 + y + x*y - z)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 1/(x*(1 + y + x*y - z)), -(1/(x*(1 + y + x*y - z))), 0, 
      -2/(x*(1 + y + x*y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2/(x*(1 + y + x*y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (x*(1 + x)*(1 + x*y)*(z - 3*eps*z + 
          x*(z*(-1 + 5*eps + z - 5*eps*z) + y*(2 - 8*eps - z + 5*eps*z))) - 
        (2*eps*(1 + x*(1 + y - z))*(-(x*(1 + y - 2*z + x*(1 + y^2 - z - 
                y*z))) + eps*(1 + x*(4 + 4*y - 5*z) + x^3*y*(1 + y - z) + 
             3*x^2*(1 + y + y^2 - z - y*z))))/(-1 + 2*eps))/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^3), 0, 0, 0, 
      (2*eps^2*x^2*y)/((-1 + 2*eps)*(-1 + 3*eps)*(1 + x*(1 + y - z))), 
      (x*(-(eps*(1 + x*(1 + y - z))*(3 + 3*y - 4*z + 2*x^2*y*z + 
            x*(3 + 3*y^2 - z - y*z))) + 2*(1 + x)*(1 + x*y)*
          (z - 3*eps*z + x*(z*(-1 + 5*eps + z - 5*eps*z) + 
             y*(2 - 8*eps - z + 5*eps*z)))))/(3*(-1 + 3*eps)*
        (1 + x*(1 + y - z))^3), 
      (x*(1 + x*y)*(eps*(1 + x*(1 + y - z))*(-3 + 4*z + x*(-3 + 3*y + z)) + 
         2*(1 + x)*(z - 3*eps*z + x*(z*(-1 + 5*eps + z - 5*eps*z) + 
             y*(2 - 8*eps - z + 5*eps*z)))))/(3*(-1 + 3*eps)*
        (1 + x*(1 + y - z))^3), 0, 0, 0, 0, 0, (-2*eps^2*x*z)/
       ((-1 + 2*eps)*(-1 + 3*eps)*(1 + x*(1 + y - z))), 
      (2*x*(2*eps*(1 + x*(1 + y - z))*(1 + y - 2*z + x*(1 + y^2 - z - y*z)) - 
         (1 + x)*(1 + x*y)*(z - 3*eps*z + x*(z*(-1 + 5*eps + z - 5*eps*z) + 
             y*(2 - 8*eps - z + 5*eps*z)))))/(3*(-1 + 3*eps)*
        (1 + x*(1 + y - z))^3), 0, 0, 0, 0, 0, 
      (-2*x*(1 + x)*(1 + x*y)*(z - 3*eps*z + 
         x*(z*(-1 + 5*eps + z - 5*eps*z) + y*(2 - 8*eps - z + 5*eps*z))))/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^3), (-4*eps*x*(1 + x)*(1 + x*y)*z)/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (-1 + x*(-1 - y + z))^(-1), 0, 0, 0, 0, 
      -2/(3*(1 + x*(1 + y - z))), -2/(3*(1 + x*(1 + y - z))), 0, 0, 0, 0, 0, 
      0, 2/(3*(1 + x*(1 + y - z))), 0, 0, 0, 0, 0, 2/(1 + x*(1 + y - z)), 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/((-1 + 2*eps)*(1 + x)*(1 + x*y)), 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 2/((1 + x)*(1 + x*y)*(1 + x*z)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 2/(x*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 3/((1 + x)^2*(1 + x*y)^2), 2/((1 + x)^2*(1 + x*y)^2), 
      4/((1 + x)^2*(1 + x*y)^2), -((x*y)/((1 + x)^2*(1 + x*y)^2*z)), 
      -2/((1 + x)^2*(1 + x*y)^2), -((x*y + 2*z)/((1 + x)^2*(1 + x*y)^2*z)), 
      0, 0, 0, 0, 0, 0, -(1/((1 + x)^2*(1 + x*y)^2)), 
      (x*y - z)/((1 + x)^2*(1 + x*y)^2*z), 0, (2*(1 + x^2*y))/
       (x*(1 + x)^2*(1 + x*y)^2*z), (2*(1 + x*z))/(x*(1 + x)^2*(1 + x*y)^2*
        z), (-4*(1 + x*z))/(x*(1 + x)^2*(1 + x*y)^2*z), 
      (2*(x*y + z))/((1 + x)^2*(1 + x*y)^2*z), (4*(x*y + z))/
       ((1 + x)^2*(1 + x*y)^2*z), 0, 0, 0, 0, 0, -2/((1 + x)^2*(1 + x*y)^2)}, 
     {0, 0, 0, 0, 0, -(1/(x*(1 + x)*(-1 + y)*(1 + x*y))), 0, 
      -2/(x*(1 + x)*(-1 + y)*(1 + x*y)), 0, 0, 
      -2/(x*(1 + x)*(-1 + y)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
      1/(x*(1 + x)*(-1 + y)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2/(x*(1 + x)*(-1 + y)*(1 + x*y)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -1/(2*x*(1 + x)^2*(1 + x*y)^2*z), 0, -2/(x*(1 + x)^2*(1 + x*y)^2*z), 0, 
      0, 0, 0, 0, 0, 0, 2/(3*x*(1 + x)^2*(1 + x*y)^2*z), 0, 0, 0, 
      2/(x*(1 + x)^2*(1 + x*y)^2*z), 2/(x*(1 + x)^2*(1 + x*y)^2*z), 
      10/(x*(1 + x)^2*(1 + x*y)^2*z), 0, 0, 0, 
      -2/(x*(1 + x)^2*(1 + x*y)^2*z), 0, 0}}


==> anc/VVT2.m <==
(*XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX*)
(*X                                                                       X*)
(*X  This file contains three symbols:                                    X*)
(*X  - DEqT2                                                              X*)
(*X  - DEqEpsFormT2                                                       X*)
(*X  - TrafoT2                                                            X*)
(*X  which represent the differential equation in the original basis,     X*)
(*X  the differential equation in epsilon-form and the transformation     X*)
(*X  relating the two. The differential equations are given as a list     X*)
(*X  of the NxN matrices a_i with i running through the dimensionless     X*)
(*X  variables.                                                           x*)
(*x                                                                       X*)
(*XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX*)

DEqT2 = {{{(-2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/x), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (1 - 2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (2 - 3*eps)/(x + x^2*z), 0, -((eps*z)/(1 + x*z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (2 - 3*eps)/(x + x^2*z), 0, -((eps + 2*eps*x*z)/(x + x^2*z)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, -((1 - 4*eps + 4*eps^2)/(eps*x + eps*x^2*z)), 0, 0, 
       (1 - 5*eps + 6*eps^2)/(eps*x + eps*x^2*z), (1 - 5*eps + 6*eps^2)/
        (eps*x + eps*x^2*z), -((2*eps + x*z)/(x + x^2*z)), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, (-3*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/x, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (2 - 4*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2 + 3*eps)/(x^2*(x*y + z)), -((eps*(3*x*y + 2*z))/(x*(x*y + z))), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (-2 + 3*eps)/(x^2*(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       -((eps*(4*x*y + 3*z))/(x*(x*y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (1 - 2*eps)^2/
        (eps*x^2*(x*y + z)), 0, 0, (-1 + 5*eps - 6*eps^2)/
        (eps*x^2*(x*y + z)), (-1 + 5*eps - 6*eps^2)/(eps*x^2*(x*y + z)), 
       -((2*(1 + eps)*x*y + z + 4*eps*z)/(x*(x*y + z))), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((1 - 2*eps)*(1 + y + 2*x*y))/((1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-3*(-1 + eps)*(y - z^2))/(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z), 0, 
       0, 0, ((-1 + eps)*(1 + 2*(-1 + x)*z - 3*x*z^2 + y*(1 + x*(-1 + 2*z))))/
        (x*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (3*x*(y*(-2 + z) + z) + eps*(1 + y + 8*x*y - 2*z - 4*x*z - 4*x*y*z))/
        (x*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       ((1 - eps)*(z*(2 + (-1 + x)*z) + y*(-3 - 2*(-1 + x)*z + x*z^2)))/
        (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((-2 + 3*eps)*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 
          2*(1 + x)*z))/(x*(1 + x)*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + 
          (2 + x)*z)), 0, 0, 0, ((2 - 3*eps)*(1 + y - 2*z))/
        (x*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), ((-2 + 3*eps)*(-1 + y)^2)/
        ((1 + x)*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-(x*(-1 + y)^2*(1 + x*z)) + eps*(1 + y + x*(3 + 3*y^2 + y*(2 - 4*z) - 
             4*z) + 5*x^2*y*(1 + y - 2*z) - 2*z - 2*x^3*y*(y*(-2 + z) + z)))/
        (x*(1 + x)*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*(-2 + 3*eps)*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 
          2*(1 + x)*z))/(x*(1 + x)*(1 + x*y)*(1 + x*z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), ((-1 + 3*eps)*(-1 + x^2*y))/
        (x*(1 + x)*(1 + x*y)*(1 + x*z)), 0, 0, 
       ((-2 + 3*eps)*(-1 + y*(-1 + x*(-2 + z)) + 2*z + x*z + 
          eps*(3*(1 + y - 2*z) + 2*x^2*y*(1 + y - 2*z) + 
            x*(2 + 6*y + 2*y^2 - 5*z - 5*y*z))))/(eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-2*(-2 + 3*eps)*(-1 + y)^2)/((1 + x)*(1 + x*y)*(1 + x*z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (1 + 2*z + 3*x*z + 2*y*(-3 + x*(-2 + z) + z + x^2*z) + 
         y^2*(1 + 2*x^2*(-2 + z) + x*(-4 + 3*z)) - 
         eps*(1 + 4*z + 5*x*z + 2*y*(-5 + 2*z + 2*x^2*z + x*(-4 + 3*z)) + 
           y^2*(1 + 4*x^2*(-2 + z) + x*(-8 + 5*z))))/((1 + x)*(1 + x*y)*
         (1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       -((x*(1 + x)*(1 + x*y)*z + eps*(1 + 3*x*(1 + y) + 4*x^3*y*z + 
            x^2*(5*y + 2*z + 2*y*z)))/(x*(1 + x)*(1 + x*y)*(1 + x*z))), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-2 + 3*eps)/
        (2*x*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-(x*(1 + y)) + eps*(1 + 2*x*(1 + y)))/(2*x*(1 + x)*(1 + x*y)), 0, 0, 
       0, (-1 - (-1 + 3*eps)*x*(1 + y) + x^2*(y - 3*eps*y))/
        (x*(1 + x)*(1 + x*y)), -(1 + y + eps*(-1 + (-1 + x)*y))/
        (2*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (-2 + 3*eps)/(x*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, (2 - 3*eps)/((x + x^2)*(1 + x*y)), 0, 0, 0, 
       (-4 + 6*eps)/(x*(1 + x)*(1 + x*y)), 
       -((x*(1 + y) + eps*(2 + x + x*y + 3*x^2*y))/(x*(1 + x)*(1 + x*y))), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (2 - 7*eps + 6*eps^2)/
        (eps*x*(1 + x)*(1 + x*y)), 0, 0, 0, 0, 0, 
       ((2 - 7*eps + 6*eps^2)*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 
            2*x*(-2 + z)) - 2*(1 + x)*z))/(eps*x^3*(1 + x)*y*(1 + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 0, 
       -(((2 - 7*eps + 6*eps^2)*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
         (eps*x^2*(1 + x)*y*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + 
           (2 + x)*z))), ((2 - 7*eps + 6*eps^2)*(-1 + y)^2)/
        (eps*x^2*(1 + x)*y*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       -(((-1 + 2*eps)*((-1 + y)^2*(1 + x*z) + eps*(-2 + z - x*z + 
             y^2*(-2 + x^2*(-2 + z) - x*(2 + z)) + y*(2 + z + x^2*z + x*
                (-2 + 6*z)))))/(eps*x^2*(1 + x)*y*(1 + x*y)*
          (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))), 0, 
       (2*(2 - 7*eps + 6*eps^2))/(eps*x*(1 + x)*(1 + x*y)), 
       ((-1 + 2*eps)*(-(x*(1 + y)) + eps*(1 + 2*x*(1 + y))))/
        (eps*x*(1 + x)*(1 + x*y)), -((1 + 2*eps)/x), 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, ((2 - 5*eps + 3*eps^2)*((1 + y + 2*x*y)*(1 + x*z)^2 + 
          eps*(-4 - 4*y + 2*z + x^3*y*(y*(-2 + z) + z - 6*z^2) - 
            x*(1 + y^2 + 3*z + y*(10 + 3*z)) + x^2*(y^2*(-3 + z) + z - 
              3*z^2 - y*(3 + 8*z + 3*z^2)))))/(eps*x*(1 + x)*(1 + x*y)*
         (1 + y + x*y - z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 5*eps + 3*eps^2)*(-1 - y - x*(1 + y^2) - x^2*y*(1 + y - 2*z) + 
          eps*(4 + 4*y + x^2*y*(1 + y - 2*z) - 2*z + x*(1 + y)*(1 + y + z))))/
        (eps*x*(1 + x)*(1 + x*y)*(1 + y + x*y - z)*(2 + x^2*y + 
          x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 0, 0, 
       0, 0, ((-1 + eps)*((-1 + eps)*eps*x^5*y^3*z - (1 - 2*eps)^2*(1 + y)*
           z + eps*x^4*y^2*(y*(-2 + 4*eps - z) + z*(-1 + 2*(-2 + 5*eps)*z)) - 
          x^3*y*(2*z*(y*(-1 + z) + z) + eps^2*(y^2*(-6 + z) + z + 3*z^3 - 
              3*y*(2 + 7*z)) + eps*(3*y^2 - z^2*(5 + z) + y*(3 + 15*z - 
                5*z^2))) + x^2*(-z^2 - y*z*(1 + 4*z) - y^2*(-2 + z + z^2) - 
            eps*(y^3 - 4*z^2 + y*(1 + z - 18*z^2) + y^2*(14 + z - 4*z^2)) + 
            2*eps^2*(y^3 - 2*z^2 + y*(1 + 4*z - 11*z^2) - 2*y^2*(-5 - 2*z + 
                z^2))) - x*(y^2*(-1 + eps^2*(-8 + z) - 3*eps*(-2 + z) + z) + 
            z*(1 + z + eps^2*(1 + 10*z - 3*z^2) + eps*(-3 - 6*z + z^2)) + 
            y*(-1 + 4*z + z^2 - 2*eps*(-3 + 7*z + 3*z^2) + 2*eps^2*(-4 + 
                5*z + 5*z^2)))))/(eps*(1 + x)*(1 + x*y)*(1 + y + x*y - z)*
         (1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       ((-2 + 3*eps)*(1 + y + 2*x*y - 2*z + x^2*y*z - x*z^2 + 
          eps^2*(4 + 4*y + x^2*y*(1 + y) - 6*z + x*(1 + 2*y + y^2 + 3*z + 
              3*y*z - 6*z^2)) - eps*(3*(1 + y - 2*z) + x^2*y*(1 + y + z) + 
            x*(1 + y^2 + z - 5*z^2 + y*(4 + z)))))/(eps*x*(1 + x)*(1 + x*y)*
         (1 + y + x*y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 
       (2*(2 - 5*eps + 3*eps^2)*((1 + x)*y^2*(-1 + 2*eps*x*(-1 + z) - x*z) - 
          (-1 + z)*(-1 - x*z + 2*eps*(1 + x)*z) + 
          y*(2 + z + x^2*z*(-1 + 4*z) + x*(-1 + 6*z + z^2) - 
            2*eps*(4 - z + x^2*z*(-1 + 4*z) + x*(1 + 4*z + z^2)))))/
        (eps*(1 + x)*(1 + x*y)*(1 + y + x*y - z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((-1 + eps)*((1 + y)*z + x^3*y*z*(1 + y^2 - 2*z - 2*y*z) + 
          x*(1 - 2*y^2 + y^3 + z^2 + y*(-2 + 2*z + z^2)) + 
          x^2*(z - 4*y^2*z + y^3*(1 + z) + y*(1 - 4*z + 2*z^2)) + 
          eps^2*(2*x^2*z*(1 + y^3 + y^2*(-4 + z) + 4*y*(-1 + z) + z) + 
            4*(1 + y^2 - y*(-2 + z) - z + z^2) + x*(1 + y^3 + 4*z + 3*z^2 + 
              y^2*(-1 + 4*z) + y*(-1 + 4*z + 3*z^2)) + 
            x^3*y*(2*(1 - 2*z)*z + y^2*(-1 + 2*z) - y*(1 + 4*z^2))) - 
          eps*(2*(1 + 2*y + y^2 + z^2) + x*(2 + 2*y^3 + 3*y^2*(-2 + z) + 
              3*z + 3*z^2 + y*(-6 + 8*z + 3*z^2)) + 
            x^3*y*(3*(1 - 2*z)*z + y^2*(-1 + 3*z) - y*(1 + 6*z^2)) + 
            x^2*(z*(3 + z) + y^3*(1 + 3*z) + y^2*(-2 - 11*z + z^2) + 
              y*(1 - 11*z + 8*z^2)))))/(eps*(1 + x)*(1 + x*y)*
         (1 + y + x*y - z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       -(((1 + x)*(1 + x*y)*(x^2*(1 + x)*y^2*(2 + (-1 + x)*z) + 
            (-1 + z)*(-2 - x*z + x^2*z) + y*(2 + 5*x^3*z^2 + x*(8 + z) + 
              x^2*(2 + 9*z + z^2))) - eps^2*x*(8 + 8*y^2 - 2*z - 2*y*z + 
            3*x^5*y^3*z + x^4*y^2*(11 + 11*y - 4*z)*z - 6*z^2 + 
            x^3*y*(13*z - 15*z^3 + y^2*(2 + 13*z) + y*(2 + 27*z)) + 
            x*(2 + 2*y^3 + 21*z - 20*z^2 - 3*z^3 + y^2*(10 + 21*z) + 
              y*(10 + 4*z - 20*z^2)) + x^2*(y^3*(4 + 5*z) + z*(5 + 4*z - 
                9*z^2) + y^2*(4 + 37*z + 4*z^2) + y*(4 + 37*z - 38*z^2 - 
                9*z^3))) + eps*(-4*(1 + y - z) + 2*x^6*y^3*z + 
            x*(y*(-24 + z) - (-1 + z)*z) + x^5*y^2*((10 - 17*z)*z + 
              2*y*(-1 + 5*z)) + x^4*y*(2*y^2*(-1 + 7*z) + y*(-2 + z - 
                20*z^2) + z*(14 - 20*z - 5*z^2)) + x^2*(2 + 2*y^3 + 9*z - 
              10*z^2 - z^3 + y^2*(-16 + 9*z) - y*(16 + 19*z + 10*z^2)) + 
            x^3*(y^3*(2 + 6*z) - 3*y^2*(6 + z^2) - 3*z*(-2 + z + z^2) + 
              y*(2 - 36*z^2 - 3*z^3))))/(x*(1 + x)*(1 + x*y)*
          (1 + y + x*y - z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (z*(-1 + x^2*(1 + x)*y^2*(-1 + z) + 2*z + x*z + x^2*z + x*z^2 - 
          y*(1 - x*(-4 + z) + x^3*z*(-1 + 2*z) + x^2*(1 + 2*z)) - 
          eps*(-1 + 2*x^2*(1 + x)*y^2*(-1 + z) + 2*(2 + 2*x + x^2)*z + 
            x*(2 + x)*z^2 + y*(-1 + 4*x*(-2 + z) + 2*x^3*(1 - 2*z)*z + 
              x^2*(-2 - 4*z + z^2))) + eps^2*(2*z + 
            x^3*y*(y*(-1 + z) + z - 2*z^2) + x*(z*(3 + z) + y*(-4 + 3*z)) + 
            x^2*(y^2*(-1 + z) + z*(1 + z) + y*(-1 - 2*z + z^2)))))/
        ((1 + y + x*y - z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((-2 + 13*eps - 27*eps^2 + 18*eps^3)/(eps*x*(1 + x*z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       ((2 - 7*eps + 6*eps^2)*(-3 - x^2*y - x*(1 + y + 2*z) + 
          eps*(7 + x^2*y + x*(1 + y + 6*z))))/(eps*x*(1 + x)*(1 + x*y)*
         (1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 0, 0, 0, 0, 
       ((1 - 5*eps + 6*eps^2)*(-((2 + x + x*y)*(1 + x*z)) + 
          eps*(4 + x^4*y^2 + x^3*y*(1 + y - z) + x*(1 + y + 5*z) + 
            x^2*(-y + 2*z + 2*y*z))))/(eps*x*(1 + x)*(1 + x*y)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       -((-2 + 13*eps - 27*eps^2 + 18*eps^3)/(eps*x*(1 + x)*(1 + x*y)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, 0, 0, (-4*(2 - 7*eps + 6*eps^2)*
         (1 + eps*(-2 + x^2*y + x*(1 + y - 3*z)) + x*z))/
        (eps*x*(1 + x)*(1 + x*y)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + 2*eps)*(2 - x*(1 + y) + eps*(-4 + x + x*y))*
          (1 + eps*(-2 + x^2*y + x*(1 + y - 3*z)) + x*z))/
         (eps*x*(1 + x)*(1 + x*y)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 
       ((-1 + 5*eps - 6*eps^2)*(1 + y + x*y - z))/
        ((1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((1 + x)*(2 + 2*x^4*y^2*z + x*(1 + 3*y + 4*z) + 
            x^3*y*(y + 2*y*z + z*(4 + z)) + x^2*(y^2 + z*(2 + z) + 
              y*(2 + 6*z))) - 2*eps^2*x*(4 + 4*y - z + x^4*y^2*z + 
            x*(1 + y^2 + 5*z + 5*y*(2 + z)) + x^3*y*(y*(2 + z) + 
              z*(1 + 6*z)) + 3*x^2*(y^2 + z^2 + y*(1 + 4*z + z^2))) - 
          eps*(4 + x*(1 + y + 10*z) - x^2*(1 + y^2 + y*(5 - 8*z) - 8*z - 
              3*z^2) + x^4*y*(-((-2 + z)*z) + y*(-3 + 2*z)) + 
            x^3*(2*y^2*(-2 + z) + z*(2 + z) + y*(-4 + 6*z + z^2))))/
         (x*(1 + x)*(1 + x*y)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
         (-2 - x^4*y*(y*(-1 + z) + z) - x*(1 + y + 5*z) + 
          x^2*(y - 4*y*z - 2*z*(2 + z)) - x^3*(y^2*(-1 + z) + z*(1 + z) + 
            y*(-1 + 3*z + z^2)) + eps*(1 + x)*(1 + x*y)*
           (4 + x*(1 + y + 7*z) + x^2*(4*z + y*(-3 + 4*z)))))/
        (eps^2*x^3*(1 + x)*(1 + x*y)*z*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 7*eps + 6*eps^2)*((1 + x)*(1 + x*y)*z*
           (2 + x^4*y*(y*(-1 + z) + z) + x*(1 + y + 5*z) + 
            x^2*(2*z*(2 + z) + y*(-1 + 4*z)) + x^3*(y^2*(-1 + z) + 
              z*(1 + z) + y*(-1 + 3*z + z^2))) - 
          eps*(-4 - 4*y + 14*z + 4*x^6*y^2*z*(y*(-1 + z) + z) - 
            x*(1 + y^2 - 7*y*(-2 + z) - 7*z - 40*z^2) + 
            x^5*y*(z^2*(11 + 6*z) + y*z*(-13 + 20*z + 6*z^2) + 
              y^2*(2 - 13*z + 11*z^2)) + x^2*(y^2*(-5 + 3*z) + 
              5*y*(-1 - 6*z + 11*z^2) + z*(3 + 55*z + 20*z^2)) + 
            x^4*(z^2*(7 + 9*z) + y^3*(1 - 8*z + 7*z^2) + 2*y*z*(-4 + 19*z + 
                13*z^2) + y^2*(1 - 34*z + 38*z^2 + 9*z^3)) + 
            x^3*(y^3*(-1 + z) + y^2*z*(-27 + 31*z) + z*(1 + 31*z + 26*z^2) + 
              y*(-1 - 27*z + 64*z^2 + 26*z^3))) + 
          eps^2*(-12*(1 + y - 2*z) + 3*x^6*y^2*z*(y*(-1 + z) + z) - 
            x*(3 + 3*y^2 + 8*z - 71*z^2 + y*(34 + 8*z)) + 
            x^5*y*(9*z^2*(1 + z) + y^2*(2 - 11*z + 9*z^2) + y*z*(-11 + 11*z + 
                9*z^2)) - x^2*(y^2*(5 + 4*z) + y*(5 + 101*z - 70*z^2) - 
              2*z*(-2 + 35*z + 21*z^2)) + x^4*(6*z^2*(1 + 3*z) + 
              y^3*(1 - 7*z + 6*z^2) + y*z*(-7 + 13*z + 42*z^2) + 
              y^2*(1 - 26*z + 13*z^2 + 18*z^3)) + x^3*(y^3*(-1 + z) + 
              y^2*(8 - 46*z + 32*z^2) + z*(1 + 32*z + 51*z^2) + 
              y*(-1 - 46*z + 20*z^2 + 51*z^3)))))/(eps^2*x^2*(1 + x)^2*
         (1 + x*y)^2*z*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, ((1 - 2*eps)^2*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/
        (eps*x*(1 + x)*(1 + x*y)*(1 + x*z)*(z + x*(y*(-1 + z) + z))), 
       -(((1 - 2*eps)^2*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/
         (eps*x*(1 + x)*(1 + x*y)*(1 + x*z)*(z + x*(y*(-1 + z) + z)))), 
       -(((2 - 7*eps + 6*eps^2)*(1 + y)*(1 + x^2*y^2 + 
           y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 2*(1 + x)*z))/
         (eps*x^3*(1 + x)*y*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*
          (z + x*(y*(-1 + z) + z)))), ((1 - 5*eps + 6*eps^2)*(2 + x + x*y))/
        (eps*x^2*(1 + x)*(1 + x*y)*(z + x*(y*(-1 + z) + z))), 
       -(((1 - 5*eps + 6*eps^2)*(eps*x^2*(1 + x)*y^3*(1 + x*(-2 + 3*z)) + 
           z*(-6 + 8*z + 2*x^2*z*(-1 + 2*z) + x*(-2 - 2*z + 8*z^2) + 
             eps*(12 - 16*z + x^2*(5 - 9*z)*z + x*(3 + 7*z - 18*z^2))) + 
           x*y^2*(2 + (-2 + 3*eps)*z + 3*eps*x^3*z + x*(-2*(2 - 3*z + z^2) + 
               eps*(14 - 10*z + 5*z^2)) - x^2*(-4*(-1 + z)*z + eps*
                (1 - 20*z + 10*z^2))) + y*(2*(4 - 3*z + 2*x^3*z^2 + x*
                (1 + 4*z - z^2) + x^2*z*(3 + 2*z^2)) + 
             eps*(x^3*(3 - 10*z)*z + 4*(-4 + 3*z) + x*z*(-22 + 7*z) + x^2*
                (1 - 10*z - 9*z^3)))))/(eps*x*(1 + x)*(1 + x*y)*z*(1 + x*z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((eps*(2 + x + x*y)*(x*y + z))/(x*(1 + x)*(1 + x*y)*
          (z + x*(y*(-1 + z) + z)))), 
       -(((-2 + 9*eps - 13*eps^2 + 6*eps^3)*x^2*(1 + x)^3*y^5*z - 
          (2 - 7*eps + 6*eps^2)*(1 + x)*(-1 + z)*z*(-2 - x*(1 + z) + 
            eps*(4 + x + 3*x*z)) - (2 - 7*eps + 6*eps^2)*x*(1 + x)*y^4*
           (1 + 3*z + 8*x*z - 2*x^3*(-1 + z)*z + x^2*(-4 + 13*z - 5*z^2) + 
            eps*(-3 - 5*z + 2*x^3*(-1 + z)*z - 2*x*z*(7 + z) + 
              x^2*(12 - 29*z + 9*z^2))) - (2 - 7*eps + 6*eps^2)*y^2*
           (x^3*(21 - 43*z)*z + x^4*z*(3 - 7*z - 2*z^2) - 
            2*(-4 + 5*z + z^2) - x*(-15 + 8*z + 24*z^2 + z^3) + 
            x^2*(1 + 38*z - 76*z^2 + 7*z^3) + eps*(x^3*z*(-43 + 97*z) + 
              4*(-6 + 8*z + z^2) + x^4*z*(-3 + 11*z + 6*z^2) + 
              x*(-45 + 36*z + 56*z^2 + 3*z^3) - 3*x^2*(1 + 30*z - 64*z^2 + 
                7*z^3))) + y^3*(eps*(52 + 22*z + 9*x^5*(1 - 2*z)*z + 
              x^3*(-52 + 672*z - 495*z^2) + x^4*z*(167 - 142*z - 26*z^2) + 
              x*(195 + 71*z - 18*z^2) + x^2*(130 + 446*z - 272*z^2 - 
                13*z^3)) + 2*(-2*(2 + z) + x^5*z*(-1 + 2*z) + 
              x*(-15 - 7*z + 2*z^2) + x^4*z*(-15 + 14*z + 2*z^2) + 
              x^3*(4 - 56*z + 43*z^2) + x^2*(-10 - 38*z + 24*z^2 + z^3)) - 
            6*eps^3*(-4*(3 + z) + x^5*z*(-1 + 2*z) + x*(-45 - 11*z + 2*z^2) + 
              x^4*z*(-31 + 22*z + 6*z^2) + x^3*(12 - 140*z + 97*z^2) + 
              x^2*(-30 - 90*z + 52*z^2 + 3*z^3)) + 
            eps^2*(13*x^5*z*(-1 + 2*z) - 4*(27 + 10*z) + x*(-405 - 119*z + 
                26*z^2) + x^4*z*(-307 + 238*z + 54*z^2) + x^3*(108 - 1316*z + 
                937*z^2) + x^2*(-270 - 858*z + 508*z^2 + 27*z^3))) - 
          (2 - 7*eps + 6*eps^2)*y*(4 - 10*z + x^3*(3 - 5*z)*z + 4*z^2 + 
            x^2*z*(11 - 24*z + 7*z^2) + x*(1 + 7*z - 24*z^2 + 10*z^3) + 
            eps*(x^3*z*(-3 + 7*z) + x^2*z*(-19 + 52*z - 21*z^2) - 
              4*(3 - 8*z + 4*z^2) - x*(3 + 11*z - 56*z^2 + 30*z^3))))/
         (eps*x^2*(1 + x)^2*y*(1 + x*y)^2*z*(-1 + y*(-1 + x*(-2 + z)) + 
           (2 + x)*z)*(z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(1 + y))/(eps*x^2*(1 + x)*y*
          (1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*
          (z + x*(y*(-1 + z) + z)))), 
       -(((-1 + 2*eps)*(-1 - (1 + x)*y^3*(1 + x*(-2 + z)) + 
           y^2*(3 - 3*x*(-2 + z) - 2*x^2*(-1 + z)) - x*z + 
           y*(3 + x - 4*z - 3*x*z - x^2*z) + 
           eps*(2 + y^3*(2 + 2*x^2*(-2 + z) + x*(-1 + z)) + 
             y^2*(-6 + 7*x*(-2 + z) + 4*x^2*(-1 + z) - z) + (-1 + x)*z + 
             y*(-6 + 10*z + 2*x^2*z + x*(-1 + 7*z)))))/(eps*x^2*(1 + x)*y*
          (1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*
          (z + x*(y*(-1 + z) + z)))), 
       (-3*(-1 + 2*eps)*(1 + 2*x*z + x^2*(y*(-1 + z) + z)))/
        (x^2*(1 + x)*(1 + x*y)*(z + x*(y*(-1 + z) + z))), 
       (2*(2 - 7*eps + 6*eps^2)*(-((1 + x*z)*(4 + 4*y^2 - 6*z - 6*y*z + 
             8*z^2 + x^3*y*(2*y*(-1 + z) + 3*z + y^2*(-2 + 3*z)) + 
             x^2*(3*z*(1 + z) + y^3*(-1 + 3*z) + y*(-1 - z + 2*z^2) + y^2*
                (2 - z + 3*z^2)) + x*(1 + y^3 + 3*z + 8*z^2 + y^2*(5 + 3*z) + 
               y*(5 - 22*z + 8*z^2)))) + 
          eps*(4*(3 + 3*y^2 + y*(2 - 5*z) - 5*z + 5*z^2) + 
            x*(3 + 3*y^3 + 17*z - 8*z^2 + 24*z^3 + y^2*(25 + 17*z) + 
              y*(25 - 50*z - 8*z^2)) + x^4*y*(3*z^2 + 2*y*z*(2 + z) + 
              y^2*(-4 + 4*z + 3*z^2)) + x^3*(3*z^2*(1 + 3*z) + 
              y^3*(-8 + 14*z + 3*z^2) + y*z*(14 - 23*z + 6*z^2) + 
              y^2*(-8 + 52*z - 23*z^2 + 9*z^3)) + x^2*(y^3*(-1 + 10*z) + 
              2*y^2*(7 + 19*z + z^2) + 2*z*(5 + z + 12*z^2) + 
              y*(-1 + 38*z - 88*z^2 + 24*z^3)))))/(eps*x*(1 + x)^2*
         (1 + x*y)^2*z*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-2*(1 - 2*eps)^2*(z*(-3 - 10*eps*(-1 + z) + 4*z) + 
            y*(4 - 3*z + 2*eps*(-8 + 5*z))) - (1 - 3*eps + 2*eps^2)*x^5*y*
           (-(z*(y*(-2 + z) + 3*z + y^2*z + y^3*(-2 + 3*z))) + 
            eps*(6*z^2 - y*z*(1 + 2*z) - 2*y^2*(1 - 5*z + z^2) + 
              y^3*(-2 - z + 6*z^2))) - 2*(-1 + 2*eps)*x*(2 + 2*y^3 + 
            y^2*(-3 + z) + z + z^2 - 4*z^3 + y*(-3 - 4*z + z^2) - 
            eps*(8 + 8*y^3 + 9*y^2*(-2 + z) + 9*z + 9*z^2 - 20*z^3 + 
              y*(-18 - 28*z + 9*z^2)) + eps^2*(6 + 6*y^3 + 17*z + 13*z^2 - 
              24*z^3 + y^2*(-26 + 17*z) + y*(-26 - 38*z + 13*z^2))) + 
          x^4*(-3*(1 - 2*eps)^2*z^2*(-1 + eps - z + 3*eps*z) + 
            (-1 + 2*eps)*y*z*(-2 - z^2 + eps*(12 - 12*z + z^2) + 
              2*eps^2*(-5 + 8*z + 3*z^2)) - (1 - 3*eps + 2*eps^2)*y^4*
             (2 - 2*z - 3*z^2 + eps*(-7 + 10*z + 6*z^2)) + (-1 + 2*eps)*y^2*
             (2 - 4*z + 10*z^2 - z^3 + eps*(-9 + 32*z - 54*z^2 + z^3) + 
              eps^2*(7 - 22*z + 36*z^2 + 6*z^3)) - (-1 + 2*eps)*y^3*
             (z*(4 + 3*z^2) + 2*eps^2*(3 + 11*z - 8*z^2 + 9*z^3) - 
              eps*(2 + 32*z - 12*z^2 + 15*z^3))) - (-1 + 2*eps)*x^2*
           (1 + y^4 + 9*z + 6*z^2 - 4*z^3 + y^3*(4 + 9*z) + 
            y^2*(2 - 21*z + 6*z^2) + y*(4 - 21*z - 4*z^3) - 
            eps*(4 + 4*y^4 + 37*z + 43*z^2 - 24*z^3 + y^3*(18 + 37*z) + 
              y^2*(12 - 113*z + 43*z^2) + y*(18 - 113*z + 2*z^2 - 24*z^3)) + 
            eps^2*(3 + 3*y^4 + 32*z + 73*z^2 - 36*z^3 + 2*y^3*(5 + 16*z) + 
              y^2*(6 - 136*z + 73*z^2) - 2*y*(-5 + 68*z - 3*z^2 + 18*z^3))) + 
          x^3*(-((1 - 3*eps + 2*eps^2)*y^4*(1 - 4*z + eps*(-2 + 11*z))) - 
            (-1 + 2*eps)*z*(4*(1 + z)^2 - eps*(15 + 34*z + 19*z^2) + 
              eps^2*(11 + 40*z + 21*z^2)) - (-1 + 2*eps)*y^3*
             (3 + 4*z + 8*z^2 + 2*eps^2*(12 - 5*z + 20*z^2) - 
              eps*(21 + 14*z + 34*z^2)) - (-1 + 2*eps)*y^2*
             (3 - 8*z - 14*z^2 + 4*z^3 + eps*(-21 + 42*z + 64*z^2 - 19*z^3) + 
              3*eps^2*(8 - 22*z - 14*z^2 + 7*z^3)) + (-1 + 2*eps)*y*
             (1 - 4*z + 14*z^2 - eps*(3 - 14*z + 64*z^2 + 14*z^3) + 
              2*eps^2*(1 + 5*z + 21*z^2 + 21*z^3))))/(eps*x*(1 + x)^2*
          (1 + x*y)^2*z*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((eps*(-1 + y)^2)/((1 + x)*(1 + x*y)*(z + x*(y*(-1 + z) + z)))), 
       ((1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2*(4 + x*(1 + y + 6*z) + 
          x^2*(3*z + y*(-2 + 3*z))))/(x*(1 + x)*(1 + x*y)*z*(1 + x*z)*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + eps)*x^2*(1 + x)*y^3*((-1 + z)*(1 + x*(-2 + 3*z)) + 
            eps*(4 - 5*z + x^2*z*(-4 + 3*z) + x*(-8 + 15*z - 9*z^2))) + 
          (-1 + z)*z*((1 + x)*(4 + x + 6*x*z + 3*x^2*z) - 
            3*eps*(8 + x^3*z*(4 + z) + 3*x*(3 + 4*z) + 2*x^2*(1 + 7*z + 
                z^2)) + eps^2*(32 + 9*x^3*z*(1 + z) + x*(28 + 54*z) + 
              x^2*(5 + 45*z + 18*z^2))) + x*y^2*(6 - 5*z + 
            x*(2 + 9*z - 8*z^2) + x^3*z*(5 - 10*z + 6*z^2) + 
            x^2*(-1 + 10*z - 9*z^2 + 3*z^3) + eps^2*(32 - 28*z + 3*x^4*z^2 + 
              x*(-8 + 63*z - 40*z^2) + x^2*(-4 - 6*z + 31*z^2) + 
              x^3*z*(11 - 34*z + 36*z^2)) - eps*(32 - 27*z + 3*x^4*z^2 + 
              x*(6 + 48*z - 36*z^2) + 2*x^3*z*(8 - 16*z + 15*z^2) + 
              x^2*(-5 + 28*z - 8*z^2 + 9*z^3))) + 
          y*(8 - 4*z + 3*x^4*z^2*(-1 + 2*z) + x*(6 + 10*z - z^2) + 
            x^3*z*(4 - 9*z + 18*z^2) + x^2*(1 + 9*z + 2*z^2 + 9*z^3) + 
            eps^2*(-32*(-2 + z) + 6*x^4*z^2*(-1 + 6*z) + x*(32 + 120*z - 
                26*z^2) + x^3*z*(10 + 31*z + 72*z^2 + 9*z^3) + 
              x^2*(4 + 63*z + 92*z^2 + 27*z^3)) - eps*(-24*(-2 + z) + 
              3*x^4*z^2*(-3 + 10*z) + x*(32 + 70*z - 9*z^2) + 
              x^3*z*(14 - 8*z + 78*z^2 + 3*z^3) + x^2*(5 + 48*z + 46*z^2 + 
                36*z^3))))/(x*(1 + x)*(1 + x*y)*z*(1 + x*z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((z + 2*eps*z + 2*(1 + eps)*x^3*y*(y*(-1 + z) + z) + 
          x*((3 + 5*eps)*z + y*(-2 - 4*eps + 3*z + 5*eps*z)) + 
          x^2*((2 + 3*eps)*y^2*(-1 + z) + (2 + 3*eps)*z + 
            y*(-2 - 3*eps + 5*z + 6*eps*z)))/(x*(1 + x)*(1 + x*y)*
          (z + x*(y*(-1 + z) + z)))), 0, 0, 0, 0, 0, 0}, 
      {0, 0, ((-2 + 3*eps)*((-1 + 3*eps)*z + x^2*y*(-2 - 2*y + 
            eps*(4 + 4*y - 5*z) + 3*z) + x*(z - eps*z + 
            y*(-4 + 8*eps + z - eps*z))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (1 + x*(1 + y - z))*(x*y + z)), 0, 
       ((-1 + 2*eps)*(1 + x*z)*((3 - 5*eps)*z - 
          x^2*y*(-2 - 2*y + eps*(4 + 4*y - 3*z) + z) + 
          x*(z - eps*z + y*(4 + z - eps*(8 + z)))))/(2*eps*x*(1 + x)*
         (1 + x*y)*(1 + x*(1 + y - z))*(x*y + z)), 0, 0, 0, 0, 
       -((-2 + 3*eps)*((-1 + 3*eps)*(1 + y - 2*z)*z + 
           x*((-2 + 4*eps)*y^2 + z^2*(3 - 4*z + eps*(-7 + 8*z)) + 
             y*(-2 + 2*z + 3*z^2 + eps*(4 - 2*z - 7*z^2)))))/
        (2*eps*x*(x*y + z)*(1 + y - 2*z + x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 
            2*z^2) + x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + 
            y*(2 - 4*z + z^2)))), 0, 0, 0, 
       ((-2 + 3*eps)*(-((-1 + eps)*(1 + y - 2*z)*z) + 
          x*(2*(-1 + 2*eps)*y^2*(-1 + z) + y*(2 - 6*z + 5*z^2 + 
              eps*(-4 + 14*z - 11*z^2)) + z*(-2 + 5*z - 4*z^2 + 
              eps*(4 - 11*z + 8*z^2)))))/(2*eps*x*(x*y + z)*
         (1 + y - 2*z + x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
          x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*x*(-1 + y)^2*(y - z)*(-1 + z))/
         (eps*(1 + x)*(1 + x*y)*(x*y + z)*(1 + y - 2*z + 
           x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
           x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2))))), 
       -((-1 + 2*eps)*(-3*(-1 + eps)*(1 + y - 2*z)*z + (-1 + eps)*x^2*z*
            (2*y^2*(-2 + z) - (-2 + z)*z - y*(4 - 6*z + z^2)) + 
           2*x*(y^2*(2 - z + eps*(-3 + 2*z)) + y*(2 - 3*z + 2*z^2 + eps*
                (-3 + 7*z - 5*z^2)) + z*(-1 + 2*z - 3*z^2 + eps*(2 - 5*z + 
                 5*z^2)))))/(2*eps*x*(x*y + z)*(1 + y - 2*z + 
          x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
          x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2)))), 0, 0, 0, 
       0, 0, 0, 0, (-2*(-1 + 4*eps)*x^4*y^2*(1 + y - z) + (3 - 5*eps)*z + 
         x*(y*(4 - 8*eps + 2*z - 6*eps*z) + z*(2 + 3*z - 3*eps*(2 + z))) - 
         x^3*y*((-1 + z)*z - y*(8 + z) + eps*(4 + 4*y^2 + z - 5*z^2 + 
             y*(24 + z))) + x^2*((1 + eps)*(-1 + z)*z - 
           y^2*(-4 + z + eps*(12 + z)) + y*(4 + 7*z + z^2 + 
             eps*(-12 - 15*z + z^2))))/(2*x*(1 + x)*(1 + x*y)*
         (1 + x*(1 + y - z))*(x*y + z)), ((-1 + eps)*(1 + x)*(1 + x*y)*z^2)/
        (2*(1 + x*(1 + y - z))*(x*y + z)), 0, 0, 0, 0}, 
      {0, 0, (-2 + 9*eps - 9*eps^2)/(2*eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)), 
       0, ((1 - 5*eps + 6*eps^2)*(-1 + 2*x^2*y + x*z))/
        (2*eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0, 0, 
       -((-2 + 3*eps)*(-3 - 2*x^2*y^2 + 6*z + 5*x*z + 
           eps*(7 + 4*x^2*y^2 + y*(7 + x^2*(4 - 8*z) - 11*x*(-2 + z)) - 
             14*z - 11*x*z) + y*(-3 + 5*x*(-2 + z) + x^2*(-2 + 4*z))))/
        (2*eps*x^2*(1 + x)*(1 + x*y)*(x^2*y*(y*(-2 + z) + z) + 
          z*(-1 - y + 2*z) + x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 
       ((-2 + 3*eps)*(-1 - y - 2*x^2*y*(1 + y - 2*z) + 2*z + 
          x*(-2 - 2*y - 2*y^2 + 3*z + 3*y*z) + eps*(3*(1 + y - 2*z) + 
            4*x^2*y*(1 + y - 2*z) + x*(4 + 6*y + 4*y^2 - 7*z - 7*y*z))))/
        (2*eps*x^2*(1 + x)*(1 + x*y)*(x^2*y*(y*(-2 + z) + z) + 
          z*(-1 - y + 2*z) + x*(-y^2 + z^2 + y*(-1 + z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2)/(eps*x*(1 + x)*(1 + x*y)*
          (x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
           x*(-y^2 + z^2 + y*(-1 + z^2))))), 
       -(1 + y - 2*z + 2*x^3*y*(y*(-2 + z) + z) + 
          2*x*(1 + y^2 - z + z^2 - y*(1 + z)) + x^2*(2*y^2*(-1 + z) + 
            z*(2 + z) + y*(-2 - 2*z + z^2)) + 2*eps^2*(3*(1 + y - 2*z) + 
            4*x^3*y*(y*(-2 + z) + z) + 2*x*(2 + y + 2*y^2 - 4*z - 4*y*z + 
              3*z^2) + x^2*(2*y^2*(-1 + z) + z*(2 + 3*z) + y*(-2 - 6*z + 
                3*z^2))) - eps*(5*(1 + y - 2*z) + 8*x^3*y*(y*(-2 + z) + z) + 
            2*x*(4 + 4*y^2 - 6*z + 5*z^2 - y*(1 + 6*z)) + 
            x^2*(6*y^2*(-1 + z) + z*(6 + 5*z) + y*(-6 - 10*z + 5*z^2))))/
        (2*eps*x^2*(1 + x)*(1 + x*y)*(x^2*y*(y*(-2 + z) + z) + 
          z*(-1 - y + 2*z) + x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 0, 0, 
       0, 0, ((1 - 3*eps)*(1 + x*(1 + y - z)))/(2*x^2*(1 + x)*(1 + x*y)*
         (x*y + z)), -(2*(1 + 4*eps)*x^3*y^2 + (1 + eps)*z + 
          x^2*y*(2 + 2*y + z + eps*(4 + 4*y + 9*z)) + 
          x*(z + 5*eps*z + y*(2 + z + 5*eps*z)))/(2*x*(1 + x)*(1 + x*y)*
         (x*y + z)), 0, 0, 0, 0}, {0, 0, 0, (4 - 6*eps)/
        (x^2*(1 + x)*(1 + x*y)*(x*y + z)), 0, ((-1 + 3*eps)*(-1 + x^2*y))/
        (x^2*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 
       (2 - 9*eps + 9*eps^2)/(eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)), 0, 0, 0, 
       (8 - 12*eps)/(x^2*(1 + x)*(1 + x*y)*(x*y + z)), 
       (-2 + x + x*y - eps*(-4 + x + x*y))/(x^2*(1 + x)*(1 + x*y)*(x*y + z)), 
       0, 0, 0, 0, 0, 0, -(((2 + 3*eps)*x^3*y^2 + z + 
          x^2*y*(2 + 2*y + z + eps*(1 + y + 4*z)) + 
          x*(z + 2*eps*z + y*(2 - eps + z + 2*eps*z)))/(x*(1 + x)*(1 + x*y)*
          (x*y + z))), 0, 0, 0}, 
      {0, ((1 - 2*eps)^2*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
        (eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)*(z + y*(-1 + z + x*z))), 
       ((2 - 9*eps + 9*eps^2)*(x^2*(-2*x*(1 + x) + eps*(1 + 8*x + 4*x^2))*
           y^3 + z*(-2*(1 + x) + eps*(7 + 7*x - 3*x*z)) + 
          x*y^2*(-2*(1 + x)*(-1 + x + z + 2*x*z) + 
            eps*(-5 + 7*z + 4*x^2*(2 + z) + x*(6 + 17*z))) + 
          y*(-2*(1 + x)*(-1 + z + 3*x*z) + eps*(-6 + 7*z + x^2*(1 + 17*z - 
                6*z^2) + x*(-5 + 30*z - 3*z^2)))))/(2*eps^2*x^3*(1 + x)^2*
         (1 + x*y)^2*z*(x*y + z)*(z + y*(-1 + z + x*z))), 
       -(((2 - 7*eps + 6*eps^2)*(1 + y))/(eps*x^2*(1 + x)*(1 + x*y)*
          (z + y*(-1 + z + x*z)))), 
       -((1 - 5*eps + 6*eps^2)*(x^2*(1 + 2*x)*y^3*(-1 + x*(-4 + 3*z)) - 
           z*(3 + x*(3 + 2*z) + x^2*z*(-1 + 3*z)) - 
           x*y^2*(-1 + 3*z + 2*x^3*z*(-3 + 4*z) + x*(2 + 8*z - z^2) + 
             x^2*(6 + 2*z + z^2)) - y*(-2 + 3*z + x*(-1 + 8*z + 2*z^2) + 
             x^3*z*(-3 + z + 6*z^2) + x^2*(1 + 8*z + 3*z^3))))/
        (2*eps*x^3*(1 + x)^2*(1 + x*y)^2*z*(x*y + z)*(z + y*(-1 + z + x*z))), 
       -(((1 - 5*eps + 6*eps^2)*(1 + y + 2*x*y))/(eps*x^2*(1 + x)*(1 + x*y)*
          (z + y*(-1 + z + x*z)))), (eps*(1 + y + 2*x*y)*(1 + x*z))/
        (x^2*(1 + x)*(1 + x*y)*(z + y*(-1 + z + x*z))), 0, 
       -(((1 - 2*eps)^2*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
         (eps*x^2*(1 + x)*(1 + x*y)*(x*y + z)*(z + y*(-1 + z + x*z)))), 
       (-4*(1 + x)*(1 + x*y)*z*(x^2*y^3*(-1 + x*(-2 + z)) + 
           z*(-1 + (2 + x)*z) + y*(1 - (4 + 5*x)*z + 2*(1 + 3*x + x^2)*z^2) + 
           y^2*(1 - z + x^3*z + x*(2 - 5*z + z^2) + x^2*(-1 - 2*z + 2*
                z^2))) - 2*eps*(x^5*y^3*(2*y^2*(-8 + 3*z) + 
             y*(-16 + 62*z - 17*z^2) + z*(6 - 17*z - 8*z^2)) - 
           13*z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
           x^4*y^2*(y^3*(-8 + 3*z) + y^2*(-56 + 58*z - 6*z^2) - 
             3*z*(-1 + 2*z + 20*z^2) + y*(-8 + 58*z + 82*z^2 - 60*z^3)) + 
           x*((19 - 51*z)*z^2 + y^3*(6 - 26*z + 19*z^2) - 
             2*y*z*(13 - 83*z + 69*z^2) + y^2*(6 - 90*z + 166*z^2 - 51*
                z^3)) - x^2*(25*z^3 + y^4*(1 + z) + y*z*(1 - 140*z + 189*
                z^2) + y^3*(-18 + 115*z - 140*z^2 + 25*z^3) + 
             y^2*(1 + 115*z - 364*z^2 + 189*z^3)) - 
           x^3*y*(y^4 + z^2*(-5 + 74*z) + y^3*(17 - 7*z - 5*z^2) + 
             y^2*(17 + 82*z - 223*z^2 + 74*z^3) + y*(1 - 7*z - 223*z^2 + 204*
                z^3))) - 3*eps^3*(8*x^5*y^3*(y^2*(-5 + 2*z) + 
             y*(-5 + 14*z - 3*z^2) + z*(2 - 3*z - 2*z^2)) - 
           12*z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
           x^4*y^2*(y^3*(-22 + 7*z) + 7*z*(1 + z - 14*z^2) + 
             y^2*(-132 + 83*z + 7*z^2) + y*(-22 + 83*z + 178*z^2 - 98*z^3)) + 
           x*(12*(2 - 5*z)*z^2 + y*z*(-41 + 198*z - 136*z^2) + 
             y^3*(14 - 41*z + 24*z^2) - 2*y^2*(-7 + 67*z - 99*z^2 + 30*
                z^3)) - x^2*(36*z^3 + y^4*(1 + 5*z) + 
             y*z*(5 - 208*z + 230*z^2) + y^3*(-42 + 229*z - 208*z^2 + 36*
                z^3) + y^2*(1 + 229*z - 544*z^2 + 230*z^3)) - 
           x^3*y*(3*y^4 + z^2*(-13 + 109*z) + y^3*(39 + 10*z - 13*z^2) + 
             y^2*(39 + 220*z - 401*z^2 + 109*z^3) + y*(3 + 10*z - 401*z^2 + 
               286*z^3))) + eps^2*(2*x^5*y^3*(y^2*(-64 + 25*z) + 
             y*(-64 + 196*z - 45*z^2) + z*(25 - 45*z - 28*z^2)) - 
           54*z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
           x^4*y^2*(y^3*(-68 + 23*z) + z*(23 + 5*z - 358*z^2) + 
             y^2*(-432 + 313*z + 5*z^2) + y*(-68 + 313*z + 602*z^2 - 358*
                z^3)) + x*(6*(16 - 41*z)*z^2 + y*z*(-151 + 804*z - 596*z^2) + 
             y^3*(46 - 151*z + 96*z^2) + y^2*(46 - 502*z + 804*z^2 - 246*
                z^3)) - x^2*(138*z^3 + y^4*(5 + 13*z) + 
             y*z*(13 - 782*z + 928*z^2) + y^3*(-138 + 785*z - 782*z^2 + 138*
                z^3) + y^2*(5 + 785*z - 2036*z^2 + 928*z^3)) - 
           x^3*y*(9*y^4 + z^2*(-41 + 413*z) + y^3*(129 + 8*z - 41*z^2) + 
             y^2*(129 + 704*z - 1417*z^2 + 413*z^3) + 
             y*(9 + 8*z - 1417*z^2 + 1094*z^3))))/(2*eps^2*x^4*(1 + x)^2*y*
         (1 + x*y)^2*z*(x*y + z)*(z*(-1 + (2 + x)*z) + 
          y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
          y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2)))), 0, 0, 0, 
       -(6*(2 - 7*eps + 6*eps^2)*x*(-1 + z)*z^2 - (-2 + 3*eps)*x^2*y^5*
           (3 + x^2*(16 - 6*z) + x*(16 - 5*z) - 2*z + 
            eps*(-7 + 4*z + 8*x^2*(-5 + 2*z) + x*(-38 + 11*z))) + 
          (-2 + 3*eps)*x*y^4*(5 - 13*z + 6*z^2 - 4*x^3*(4 - 9*z + z^2) + 
            x^2*(-24 + 5*z + 13*z^2) + x*(-3 - 38*z + 17*z^2) + 
            eps*(-11 + 29*z - 12*z^2 + x*(11 + 86*z - 37*z^2) + 
              x^2*(68 - 19*z - 31*z^2) + 4*x^3*(10 - 22*z + 3*z^2))) + 
          (-2 + 3*eps)*y*z*(-3 + 6*z + x^2*(2 + 17*z - 25*z^2) + 
            x*(-13 + 26*z - 16*z^2) + eps*(9 - 18*z + x*(29 - 64*z + 
                38*z^2) + x^2*(-4 - 37*z + 53*z^2))) + 
          y^3*(2*(-2 + 3*z + 2*x^4*z*(-3 + 2*z + 4*z^2) + x*(-6 + 41*z - 
                26*z^2 + 6*z^3) + x^2*(3 + 48*z - 97*z^2 + 25*z^3) + 
              x^3*(16 - 5*z - 70*z^2 + 30*z^3)) + 3*eps^2*(-6 + 9*z + 
              4*x^4*z*(-4 + 3*z + 4*z^2) + x*(-18 + 109*z - 64*z^2 + 
                12*z^3) + x^2*(11 + 124*z - 233*z^2 + 53*z^3) + 
              x^3*(38 - 19*z - 154*z^2 + 66*z^3)) - 
            eps*(9*(-2 + 3*z) + 2*x^4*z*(-25 + 18*z + 28*z^2) + 
              x*(-54 + 341*z - 206*z^2 + 42*z^3) + x^2*(31 + 392*z - 
                757*z^2 + 181*z^3) + x^3*(124 - 53*z - 518*z^2 + 222*z^3))) - 
          y^2*(-2*(-2 + 10*z - 6*z^2 + x^3*z*(-5 - 13*z + 30*z^2) + 
              x*(-5 + 41*z - 72*z^2 + 16*z^3) + x^2*(3 + 38*z - 97*z^2 + 
                46*z^3)) - 3*eps^2*(-6*(1 - 5*z + 3*z^2) + x^3*z*(-11 - 
                31*z + 66*z^2) + x*(-11 + 109*z - 184*z^2 + 38*z^3) + 
              x^2*(7 + 86*z - 233*z^2 + 110*z^3)) + 
            eps*(-18*(1 - 5*z + 3*z^2) + x^3*z*(-37 - 101*z + 222*z^2) + 
              x*(-37 + 341*z - 584*z^2 + 124*z^3) + x^2*(23 + 286*z - 
                757*z^2 + 358*z^3))))/(2*eps*x^3*(1 + x)^2*y*(1 + x*y)^2*z*
         (x*y + z)*(z*(-1 + (2 + x)*z) + y*(1 - 4*(1 + x)*z + 
            (2 + 4*x + x^2)*z^2) + y^2*(1 - z + x^2*(-2 + z)*z + 
            x*(2 - 4*z + z^2)))), -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*
          (3*z^2 + x*y^3*(-1 + x*(-4 + z) + z) + y*z*(-5 + x + 2*z + 5*x*z) + 
           y^2*(2 - 5*z + 3*z^2 + x^2*z*(1 + 2*z) + x*(-1 - 10*z + 5*z^2))))/
         (eps*x^2*(1 + x)^2*y*(1 + x*y)^2*z*(x*y + z)*(z*(-1 + (2 + x)*z) + 
           y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
           y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2))))), 
       -(6*(-1 + 2*eps)*x*z^2*(-1 - x*z + eps*(2 + (-1 + x)*z)) - 
          (-1 + 2*eps)*x^2*y^5*(-3 + 2*z - x^2*(20 - 10*z + z^2) + 
            2*x*(-8 + 2*z + z^2) - 2*x^3*(8 - 10*z + 3*z^2) + 
            eps*(7 - 4*z - 2*x*(-22 + 9*z + z^2) + 4*x^3*(16 - 18*z + 
                5*z^2) + x^2*(80 - 56*z + 9*z^2))) + 
          x*y^4*(5 - 13*z + 6*z^2 + x^2*z^2*(-17 + 9*z) + 
            4*x^4*z*(5 - 7*z + 2*z^2) + x^3*(-20 + 52*z - 25*z^2 + 5*z^3) + 
            x*(1 - 33*z + 4*z^2 + 6*z^3) + 2*eps^2*(11 - 29*z + 12*z^2 + 
              4*x^4*z*(18 - 20*z + 5*z^2) + x^2*(-32 - 42*z + 25*z^2 + z^3) - 
              x^3*(80 - 128*z + 33*z^2 + 3*z^3) + x*(5 - 97*z + 32*z^2 + 
                6*z^3)) - eps*(21 - 55*z + 24*z^2 + 4*x^4*z*(28 - 34*z + 
                9*z^2) + x^3*(-120 + 232*z - 83*z^2 + 7*z^3) + 
              x*(7 - 163*z + 40*z^2 + 18*z^3) + x^2*(-32 - 42*z - 9*z^2 + 
                19*z^3))) + y*z*(-3 + 6*z + x^3*z*(2 + 9*z + 3*z^2) + 
            x*(-13 - z + 4*z^2) + x^2*(2 + 4*z - 11*z^2 + 6*z^3) + 
            2*eps^2*(-9 + 18*z + x*(-29 + 27*z + 2*z^2) + x^3*z*(2 + z + 
                9*z^2) + x^2*(4 + 32*z - 51*z^2 + 18*z^3)) - 
            eps*(-15 + 30*z + 5*x*(-11 + 5*z + 2*z^2) + x^3*z*(6 + 19*z + 
                15*z^2) + x^2*(8 + 40*z - 73*z^2 + 30*z^3))) - 
          y^3*(-2 + 3*z + 2*x^5*(3 - 4*z)*z^2 + x*(2 + 11*z + z^2) + 
            x^4*z*(-10 + 25*z + 2*z^2 - 6*z^3) + x^2*(-1 - 6*z - 24*z^2 + 
              11*z^3) + x^3*(16 - 54*z^2 + 21*z^3 - 3*z^4) - 
            2*eps^2*(6 - 9*z + 20*x^5*(-1 + z)*z^2 + x^2*(5 - 102*z + 
                160*z^2 - 51*z^3) + x*(10 - 67*z + 27*z^2 - 6*z^3) + 
              x^4*z*(56 - 33*z - 26*z^2 + 18*z^3) + x^3*(-44 - 42*z + 
                234*z^2 - 97*z^3 + 9*z^4)) + eps*(10 - 15*z + 
              4*x^5*z^2*(-8 + 9*z) + x^2*(7 - 90*z + 208*z^2 - 73*z^3) + 
              x*(6 - 89*z + 25*z^2 - 6*z^3) + x^4*z*(76 - 83*z - 30*z^2 + 
                30*z^3) + x^3*(-76 - 42*z + 342*z^2 - 139*z^3 + 15*z^4))) + 
          y^2*(2 - 10*z + 6*z^2 + x^4*z^2*(-1 + 5*z + 6*z^2) + 
            x*(5 - 11*z + 22*z^2 + 4*z^3) + x^3*z*(4 - 17*z - 21*z^2 + 
              18*z^3) + x^2*(-3 - 33*z + 24*z^2 + 2*z^3 + 6*z^4) + 
            2*eps^2*(6*(1 - 5*z + 3*z^2) + 3*x^4*z^2*(-3 - z + 6*z^2) + 
              x*(11 - 67*z + 90*z^2 + 2*z^3) + x^3*z*(18 + 25*z - 97*z^2 + 
                54*z^3) + x^2*(-7 - 97*z + 160*z^2 - 38*z^3 + 18*z^4)) - 
            eps*(10*(1 - 5*z + 3*z^2) + x^4*z^2*(-11 + 7*z + 30*z^2) + 
              x*(21 - 89*z + 134*z^2 + 10*z^3) + x^3*z*(26 - 9*z - 139*z^2 + 
                90*z^3) + x^2*(-13 - 163*z + 208*z^2 - 34*z^3 + 30*z^4))))/
        (2*eps*x^3*(1 + x)^2*y*(1 + x*y)^2*z*(x*y + z)*(z*(-1 + (2 + x)*z) + 
          y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
          y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2)))), 0, 
       (-2*(2 - 7*eps + 6*eps^2)*(1 + y))/(eps*x^2*(1 + x)*(1 + x*y)*
         (z + y*(-1 + z + x*z))), 
       -(((-1 + 2*eps)*(1 + y - x*(1 + y^2) + 2*eps*(-1 - y + 
             x*(1 - y + y^2))))/(eps*x^2*(1 + x)*(1 + x*y)*
          (z + y*(-1 + z + x*z)))), (eps*(-1 + y)^2)/(x*(1 + x)*(1 + x*y)*
         (z + y*(-1 + z + x*z))), 0, 0, 0, 
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(x*(1 + 4*x)*y^2 + 3*z + 
          y*(-2 + x + 3*z + 6*x*z)))/(2*x^3*(1 + x)^2*(1 + x*y)^2*z*(x*y + z)*
         (z + y*(-1 + z + x*z))), 
       (4*(-1 + 4*eps)*x^3*y^2*(y*(-2 + z) - (-1 + z)*z) + 
         z*(3*(1 - 5*eps)*z + y*(-2 + 14*eps + 3*z - 15*eps*z)) + 
         x*(3*z^2*(-1 - 3*eps*(-1 + z) + z) + y^2*(-4 + 9*z - 3*z^2 + 
             eps*(16 - 27*z + 9*z^2)) - y*z*(-9 + 2*z - 3*z^2 + 
             eps*(27 + 10*z + 9*z^2))) + 
         x^2*y*(y^2*(2 - z + eps*(-8 + 7*z)) - (-1 + z)*z*
            (-1 - 6*z + eps*(7 + 18*z)) + y*(2 + 14*z - 5*z^2 + 
             eps*(-8 - 50*z + 11*z^2))))/(2*x^2*(1 + x)*(1 + x*y)*z*(x*y + z)*
         (z + y*(-1 + z + x*z))), (3*(-1 + 2*eps)*(x^2*y^2 + z + 
          y*(-1 + z + 2*x*z)))/(x*(1 + x)*(1 + x*y)*(z + y*(-1 + z + x*z))), 
       (-((2*(1 + x) + eps*(2 + x))*z) + y*(-((1 + x)*(-2 + 2*z + 5*x*z)) + 
           eps*(2 + x - 2*z - 6*x*z - 3*x^2*z)) - 
         x*y^2*((1 + x)*(-2 + 2*z + 3*x*z) + eps*(-1 + z + 3*x*z + 2*x^2*z)))/
        (x*(1 + x)*(1 + x*y)*(z + y*(-1 + z + x*z))), 0, 0}, 
      {((1 - 2*eps)^2*(-1 + x^2*y)*(z + x^2*y*z - 
          x*(y - 2*y*z + (-2 + z)*z)))/(eps*x^3*(1 + x)*(1 + x*y)*z*
         (x*y + z)^2*(1 + x*z)), -(((1 - 2*eps)^2*(1 + 3*x*z + x^3*y*z + 
           x^2*(2*z + y*(-1 + 2*z))))/(eps*x^3*(1 + x)*(1 + x*y)*z*(x*y + z)*
          (1 + x*z))), -(-2*(4 - 36*eps + 119*eps^2 - 171*eps^3 + 90*eps^4)*
           z^2 + 4*(2 - 21*eps + 79*eps^2 - 126*eps^3 + 72*eps^4)*x^9*y^4*z*
           (y*(-1 + z) + z) - (2 - 9*eps + 9*eps^2)*x*z*
           (z*(2*(7 + z) + 3*eps^2*(19 + 5*z) - eps*(57 + 11*z)) + 
            y*(-8 + eps*(30 - 57*z) + 14*z + eps^2*(-28 + 57*z))) + 
          2*(2 - 9*eps + 9*eps^2)*x^8*y^3*
           (z^2*(4*(1 + z) + 5*eps^2*(7 + 3*z) - eps*(26 + 15*z)) + 
            y*z*(-1 + 6*z + 4*z^2 + eps*(8 - 49*z - 15*z^2) + 
              eps^2*(-11 + 71*z + 15*z^2)) + y^2*(-3 - z + 4*z^2 + 
              eps*(17 + 8*z - 26*z^2) + eps^2*(-22 - 11*z + 35*z^2))) - 
          (2 - 9*eps + 9*eps^2)*x^2*(z^2*(2*(7 + 5*z) - eps*(53 + 41*z + 
                2*z^2) + eps^2*(49 + 43*z + 4*z^2)) + 
            y*z*(eps*(19 - 40*z - 41*z^2) + 2*(-2 + 5*z + 5*z^2) + 
              eps^2*(-23 + 38*z + 43*z^2)) + y^2*(eps*(52 + 19*z - 53*z^2) + 
              2*(-6 - 2*z + 7*z^2) + eps^2*(-56 - 23*z + 49*z^2))) - 
          (2 - 9*eps + 9*eps^2)*x^3*(y^3*(-18 + 8*z + 4*z^2 + 
              eps*(88 - 30*z - 11*z^2) + eps^2*(-102 + 24*z + 7*z^2)) + 
            z^2*(2*(2 + 5*z + z^2) + eps^2*(7 + 30*z + 22*z^2 - 3*z^3) + 
              eps*(-11 - 36*z - 14*z^2 + z^3)) + 
            y*z*(2*(4 - 5*z + 2*z^2 + z^3) - eps*(30 - 77*z + 23*z^2 + 
                14*z^3) + eps^2*(24 - 105*z + 23*z^2 + 22*z^3)) + 
            y^2*(eps*(88 + 45*z + 77*z^2 - 36*z^3) + 2*(-9 - 5*z - 5*z^2 + 
                5*z^3) + eps^2*(-102 - 61*z - 105*z^2 + 30*z^3))) + 
          (2 - 9*eps + 9*eps^2)*x^7*y^2*(z^2*(eps^2*(42 + 71*z - 9*z^2) + 
              4*(1 + 3*z + z^2) - eps*(30 + 59*z + 3*z^2)) + 
            2*y^3*(eps*(35 - 23*z - 15*z^2) + 2*(-3 + 2*z + z^2) + 
              3*eps^2*(-15 + 10*z + 7*z^2)) + y*z*(8 + 30*z + 28*z^2 + 
              4*z^3 + eps^2*(60 + 229*z + 181*z^2 - 9*z^3) - 
              eps*(46 + 179*z + 145*z^2 + 3*z^3)) + 
            y^2*(2*(-6 + z + 15*z^2 + 6*z^3) - eps*(-70 + 46*z + 179*z^2 + 
                59*z^3) + eps^2*(-90 + 84*z + 229*z^2 + 71*z^3))) + 
          (2 - 9*eps + 9*eps^2)*x^6*y*(y^4*(6*(-1 + z) - 2*eps*(-18 + 20*z + 
                z^2) + eps^2*(-46 + 54*z + 4*z^2)) + 
            z^2*(4*z*(1 + z) + eps^2*(4 + 40*z + z^2 - 9*z^3) + 
              eps*(-2 - 30*z - 5*z^2 + 3*z^3)) + y^3*(-24 + 22*z + 26*z^2 + 
              4*z^3 - eps*(-122 + 161*z + 141*z^2 + 30*z^3) + 
              eps^2*(-142 + 223*z + 181*z^2 + 40*z^3)) + 
            y*z*(6 + 26*z + 38*z^2 + 12*z^3 + eps^2*(54 + 181*z + 232*z^2 + 
                2*z^3 - 9*z^4) + eps*(-40 - 141*z - 202*z^2 - 16*z^3 + 
                3*z^4)) + y^2*(-6 + 22*z + 62*z^2 + 38*z^3 + 4*z^4 + 
              eps^2*(-46 + 223*z + 444*z^2 + 232*z^3 + z^4) - 
              eps*(-36 + 161*z + 342*z^2 + 202*z^3 + 5*z^4))) + 
          (2 - 9*eps + 9*eps^2)*x^4*(y^4*(6 - 4*z + eps*(-36 + 17*z - 
                3*z^2) + eps^2*(46 - 15*z + 5*z^2)) + 
            z^2*(-2*z*(1 + z) + eps^2*(5 + 3*z - 20*z^2) + eps*(-3 + 3*z + 
                14*z^2)) + y^3*(2*(9 + 7*z + 5*z^2 - z^3) + eps*(-104 - 
                78*z - 89*z^2 + 3*z^3) + eps^2*(130 + 116*z + 125*z^2 + 
                3*z^3)) + y*z*(2*(-2 + 5*z + 9*z^2) + eps^2*(-15 + 125*z + 
                112*z^2 - 56*z^3) + eps*(17 - 89*z - 88*z^2 + 28*z^3)) - 
            2*y^2*(-3 - 7*z - 28*z^2 - 9*z^3 + z^4 + eps*(18 + 39*z + 
                159*z^2 + 44*z^3 - 7*z^4) + eps^2*(-23 - 58*z - 192*z^2 - 
                56*z^3 + 10*z^4))) + x^5*(2*eps*(-2 + 13*eps - 27*eps^2 + 
              18*eps^3)*y^5*z - eps*(2 - 9*eps + 9*eps^2)*(-1 + z)*z^3*
             (-3 - z + eps*(5 + 3*z)) + (2 - 9*eps + 9*eps^2)*y^4*
             (-6 + 14*z + 4*z^2 - eps*(-18 + 88*z + 33*z^2 + 3*z^3) + 
              eps^2*(-12 + 120*z + 49*z^2 + 5*z^3)) - (2 - 9*eps + 9*eps^2)*
             y^2*z*(-2*(7 + 27*z + 27*z^2 + 3*z^3) + eps*(88 + 309*z + 
                261*z^2 - 3*z^3 - z^4) + 3*eps^2*(-40 - 133*z - 95*z^2 + 
                5*z^3 + z^4)) - (2 - 9*eps + 9*eps^2)*y^3*
             (-2*(-3 + 18*z + 27*z^2 + 8*z^3) + eps*(-18 + 221*z + 309*z^2 + 
                94*z^3 - 2*z^4) + eps^2*(12 - 297*z - 399*z^2 - 114*z^3 + 
                2*z^4)) - (2 - 9*eps + 9*eps^2)*y*z*(-2*z*(2 + 8*z + 3*z^2) + 
              eps*(2 + 33*z + 94*z^2 - 3*z^3 - 5*z^4) + eps^2*(-4 - 49*z - 
                114*z^2 + 15*z^3 + 15*z^4))))/(2*eps^2*x^4*(1 + x)^2*
         (1 + x*y)^2*z^2*(x*y + z)^2*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(2*(1 + x)*(1 + x*y)*z*(2*z + x^6*y^2*z*(y*(-1 + z) + z) - 
            x*(y*(-6 + z) + z - 7*z^2) + x^5*y*(z^2*(1 + z) + 
              y^2*(-3 + 2*z + z^2) + y*z*(2 + 2*z + z^2)) + 
            x^3*(z^2*(1 + z) + y^2*(-3 + 9*z + z^2) + y*z*(9 + 11*z + z^2)) + 
            x^2*(-(y^2*(-3 + z)) + z*(-1 + 4*z + 3*z^2) + y*(3 + 10*z + 
                4*z^2)) + x^4*y*(3*y^2*(-1 + z) + z*(3 + 7*z + z^2) + 
              y*(-3 + 5*z + 7*z^2))) - eps*(34*z^2 + 15*x^8*y^3*z^2*
             (y*(-1 + z) + z) + x^7*y^2*z*(19*z^2*(2 + z) + y*z*(-17 + 72*z + 
                19*z^2) + y^2*(-21 - 17*z + 38*z^2)) + 
            x*(8*y^2*(-4 + z) + y*(-32 + 150*z - 17*z^2) + z*(8 - 17*z + 
                145*z^2)) + x^6*y*(27*z^3*(1 + z) + y*z^2*(55 + 141*z + 
                73*z^2) + 3*y^2*z*(-38 + 32*z + 47*z^2 + 9*z^3) + 
              y^3*(32 - 114*z + 55*z^2 + 27*z^3)) + 
            x^2*(-4*y^3*z + y^2*(-96 + 103*z - 38*z^2) + y*z*(103 + 150*z + 
                181*z^2) + z*(-4 - 38*z + 181*z^2 + 73*z^3)) + 
            x^3*z*(y^3*(25 - 19*z) + z*(-19 + 95*z + 84*z^2) + 
              y^2*(-169 + 223*z + 95*z^2) + y*(25 + 223*z + 418*z^2 + 
                84*z^3)) + x^4*(4*y^4*(-1 + z)*z + z^2*(4 + 27*z + 27*z^2) + 
              y^3*(64 - 173*z + 153*z^2 + 27*z^3) + y^2*z*(-173 + 203*z + 
                393*z^2 + 27*z^3) + y*z*(-4 + 153*z + 393*z^2 + 114*z^3)) + 
            x^5*(4*z^3*(1 + z) + y*z^2*(61 + 155*z + 77*z^2) + 
              y^4*(32 - 97*z + 61*z^2 + 4*z^3) + y^2*z*(-97 + 177*z + 
                349*z^2 + 77*z^3) + y^3*(32 - 216*z + 177*z^2 + 155*z^3 + 
                4*z^4))) + 6*eps^4*(12*z^2 + 3*x^8*y^3*z^2*(y*(-1 + z) + z) + 
            x^7*y^2*z*(z^2*(10 + 9*z) + y*z*(-13 + 14*z + 9*z^2) + 
              y^2*(3 - 13*z + 10*z^2)) + x*(12*y^2*(-4 + z) + 
              y*(-48 + 108*z - 37*z^2) + z*(12 - 37*z + 73*z^2)) - 
            x^2*(6*y^3*z + y*z*(45 - 102*z - 41*z^2) + y^2*(112 + 45*z + 
                6*z^2) + z*(6 + 6*z - 41*z^2 - 51*z^3)) + 
            x^6*y*(3*z^3*(3 + 7*z) + y*z^2*(5 - 23*z + 51*z^2) + 
              y^3*(16 - 30*z + 5*z^2 + 9*z^3) + y^2*z*(-30 + 44*z - 23*z^2 + 
                21*z^3)) + x^3*(y^3*(32 - 41*z - 9*z^2) + 3*z^2*(-3 + 11*z + 
                16*z^2) + y^2*(32 - 413*z + 51*z^2 + 33*z^3) + 
              y*z*(-41 + 51*z + 128*z^2 + 48*z^3)) + 
            x^4*(2*y^4*(-1 + z)*z + z^2*(2 + 13*z + 21*z^2) + 
              y^3*(96 - 109*z - 17*z^2 + 13*z^3) + y^2*z*(-109 - 331*z + 
                165*z^2 + 21*z^3) + y*z*(-2 - 17*z + 165*z^2 + 54*z^3)) + 
            x^5*(2*z^3*(1 + 3*z) + y*z^2*(17 + 45*z + 57*z^2) + 
              y^4*(16 - 35*z + 17*z^2 + 2*z^3) + y^2*z*(-35 - 113*z + 
                21*z^2 + 57*z^3) + y^3*(16 + 46*z - 113*z^2 + 45*z^3 + 
                6*z^4))) + 2*eps^2*(53*z^2 + 20*x^8*y^3*z^2*
             (y*(-1 + z) + z) + x^7*y^2*z*(z^2*(58 + 33*z) + 
              y*z*(-52 + 103*z + 33*z^2) + y^2*(-6 - 52*z + 58*z^2)) + 
            x*(26*y^2*(-4 + z) + y*(-104 + 315*z - 76*z^2) + 2*z*(13 - 38*z + 
                131*z^2)) + x^6*y*(z^3*(47 + 59*z) + y*z^2*(55 + 122*z + 
                151*z^2) + y^3*(72 - 174*z + 55*z^2 + 47*z^3) + 
              y^2*z*(-174 + 138*z + 122*z^2 + 59*z^3)) + 
            x^2*(-13*y^3*z + y^2*(-280 + 52*z - 54*z^2) + 4*y*z*(13 + 68*z + 
                64*z^2) + z*(-13 - 54*z + 256*z^2 + 151*z^3)) + 
            x^3*(y^3*(32 - 25*z - 33*z^2) + z^2*(-33 + 153*z + 158*z^2) + 
              y^2*(32 - 792*z + 284*z^2 + 153*z^3) + y*z*(-25 + 284*z + 
                619*z^2 + 158*z^3)) + x^4*(9*y^4*(-1 + z)*z + 
              z^2*(9 + 51*z + 59*z^2) + y^3*(208 - 384*z + 149*z^2 + 
                51*z^3) + y^2*z*(-384 - 281*z + 640*z^2 + 59*z^3) + 
              y*z*(-9 + 149*z + 640*z^2 + 198*z^3)) + 
            x^5*(z^3*(9 + 13*z) + y*z^2*(96 + 233*z + 164*z^2) + 
              3*y^4*(24 - 59*z + 32*z^2 + 3*z^3) + y^2*z*(-177 + 21*z + 
                382*z^2 + 164*z^3) + y^3*(72 - 221*z + 21*z^2 + 233*z^3 + 
                13*z^4))) - eps^3*(144*z^2 + 45*x^8*y^3*z^2*
             (y*(-1 + z) + z) + x^7*y^2*z*(z^2*(142 + 99*z) + 
              y*z*(-163 + 230*z + 99*z^2) + y^2*(21 - 163*z + 142*z^2)) + 
            x*(108*y^2*(-4 + z) + y*(-432 + 1080*z - 331*z^2) + 
              z*(108 - 331*z + 799*z^2)) - x^2*(54*y^3*z + y*z*(195 - 954*z - 
                599*z^2) + y^2*(1072 + 195*z + 114*z^2) + z*(54 + 114*z - 
                599*z^2 - 513*z^3)) + x^6*y*(3*z^3*(41 + 69*z) + 
              y*z^2*(95 + 31*z + 513*z^2) + y^3*(208 - 426*z + 95*z^2 + 
                123*z^3) + y^2*z*(-426 + 428*z + 31*z^2 + 207*z^3)) + 
            x^3*(y^3*(224 - 275*z - 99*z^2) + 3*z^2*(-33 + 137*z + 168*z^2) + 
              y^2*(224 - 3587*z + 669*z^2 + 411*z^3) + y*z*(-275 + 669*z + 
                1604*z^2 + 504*z^3)) + x^4*(26*y^4*(-1 + z)*z + 
              z^2*(26 + 151*z + 207*z^2) + y^3*(864 - 1219*z + 109*z^2 + 
                151*z^3) + y^2*z*(-1219 - 2401*z + 1851*z^2 + 207*z^3) + 
              y*z*(-26 + 109*z + 1851*z^2 + 594*z^3)) + 
            x^5*(2*z^3*(13 + 27*z) + y*z^2*(239 + 591*z + 567*z^2) + 
              y^4*(208 - 473*z + 239*z^2 + 26*z^3) + y^2*z*(-473 - 659*z + 
                627*z^2 + 567*z^3) + y^3*(208 - 74*z - 659*z^2 + 591*z^3 + 
                54*z^4))))/(2*eps^2*x^3*(1 + x)^2*(1 + x*y)^2*z^2*(x*y + z)*
         (1 + x*z)*(z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((1 - 5*eps + 6*eps^2)*(z + 2*x^5*y^2*(y*(-2 + z) + z - 2*z^2) + 
           2*x*(y - z^2) - x^4*y*(2*y^2 + z^2*(1 + 3*z) + 
             y*(2 + 6*z + z^2)) - x^3*(z^2*(1 + z) + y*z*(7 + 4*z + z^2) + 
             y^2*(-2 + 7*z + z^2)) - x^2*(y^2*(-2 + z) + z + 5*z^2 - z^3 + 
             y*(-2 + 3*z + 5*z^2))))/(2*eps*x^4*(1 + x)^2*(1 + x*y)^2*z^2*
         (x*y + z)^2), -(((1 - 5*eps + 6*eps^2)*(-1 + x^2*y))/
         (eps*x^3*(1 + x)*(1 + x*y)*z*(x*y + z))), 
       (eps*(-1 + x^2*y)*(1 + x*z))/(x^3*(1 + x)*(1 + x*y)*z*(x*y + z)), 
       -(((1 - 2*eps)^2*(-2*z - 3*x^2*(1 + y)^2*z + 
           2*x*(y - 3*y*z + (-3 + z)*z) + x^4*y*(y^2*(-2 + z) - 
             2*y*(-1 + z)^2 + z - 2*z^2) - x^3*(y^3 + z^2 + 
             y^2*(4 - 2*z + z^2) + y*(1 - 2*z + 4*z^2))))/
         (eps*x^3*(1 + x)*(1 + x*y)*(x*y + z)^2*(1 + x*z)*
          (z + x*(y*(-1 + z) + z)))), ((1 - 2*eps)^2*(2 + x + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/(eps*x^2*(1 + x)*(1 + x*y)*
         (x*y + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))), 
       (2*(1 + x)*(1 + x*y)*z*(-2*(1 + y - 2*z)*z^2 + 
           3*x^5*y^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
           x^4*y*(1 + y)*(z^2*(1 + 6*z) + y^2*(5 - 6*z + z^2) + 
             y*z*(-6 - 7*z + 6*z^2)) + x*z*(y^2*(3 - 6*z) + 2*z*(-3 + 7*z) + 
             y*(3 - 22*z + 14*z^2)) - x^2*(y^3*(1 - 2*z)^2 + 
             2*(2 - 7*z)*z^2 + y*z*(-4 + 41*z - 40*z^2) + 
             y^2*(1 - 16*z + 41*z^2 - 14*z^3)) + x^3*(-(y^4*(-1 + z)) + 
             4*z^3 + y^3*z*(7 - 16*z + 4*z^2) + y*z*(-1 - 16*z + 30*z^2) + 
             y^2*(1 + 7*z - 50*z^2 + 30*z^3))) + 
         3*eps^3*(12*(1 + y - 2*z)*z^3 + x*z^2*(12*(4 - 9*z)*z + 
             y^2*(-25 + 48*z) + y*(-25 + 170*z - 108*z^2)) + 
           32*x^8*y^4*z*(y^2*(-1 + z) + z - 2*z^2 + y*(-1 + 4*z - 2*z^2)) + 
           2*x^7*y^3*(z^2*(9 - 48*z - 28*z^2) + y^3*(-10 + 3*z + 9*z^2) + 
             y*z*(3 + 155*z - 100*z^2 - 28*z^3) - y^2*(10 + 62*z - 155*z^2 + 
               48*z^3)) - x^2*z*(16*z^2*(-4 + 11*z) + 
             y^3*(1 + 33*z - 64*z^2) + 3*y*z*(11 - 138*z + 138*z^2) + 
             y^2*(1 + 122*z - 414*z^2 + 176*z^3)) + 
           x^3*(4*(7 - 31*z)*z^3 + y^4*(14 - 20*z + z^2 + 28*z^3) - 
             y^2*z*(20 + 6*z - 740*z^2 + 599*z^3) + y*(z^2 + 375*z^3 - 599*
                z^4) + y^3*(14 - 78*z - 6*z^2 + 375*z^3 - 124*z^4)) + 
           x^4*(-32*z^4 + y*z^2*(17 + 90*z - 390*z^2) + 
             y^5*(6 - 19*z + 17*z^2) + y^2*z*(-19 + 195*z + 459*z^2 - 786*
                z^3) + y^3*(6 - 160*z + 398*z^2 + 459*z^3 - 390*z^4) + 
             y^4*(56 - 160*z + 195*z^2 + 90*z^3 - 32*z^4)) - 
           x^5*y*(z^3*(21 + 97*z) + 2*y*z^2*(-73 + 12*z + 242*z^2) + 
             y^4*(-6 + 93*z - 146*z^2 + 21*z^3) + y^2*z*(93 - 576*z - 150*
                z^2 + 484*z^3) + y^3*(-6 + 168*z - 576*z^2 + 24*z^3 + 97*
                z^4)) + x^6*y^2*(z^2*(8 - 81*z - 115*z^2) + 
             2*y^4*(-3 + z + 4*z^2) + y*z*(2 + 291*z - 154*z^2 - 286*z^3) - 
             y^3*(56 + 82*z - 291*z^2 + 81*z^3) - y^2*(6 + 82*z - 616*z^2 + 
               154*z^3 + 115*z^4))) + eps*(26*(1 + y - 2*z)*z^3 + 
           x*z^2*(26*(4 - 9*z)*z + y^2*(-45 + 104*z) + 
             y*(-45 + 350*z - 234*z^2)) + 32*x^8*y^4*z*(y^2*(-1 + z) + z - 
             2*z^2 + y*(-1 + 4*z - 2*z^2)) + x^2*z*(2*(67 - 186*z)*z^2 + 
             y*z*(-81 + 907*z - 916*z^2) + y^3*(7 - 81*z + 134*z^2) + 
             y^2*(7 - 274*z + 907*z^2 - 372*z^3)) + 
           x^7*y^3*(y*z^2*(385 - 246*z - 56*z^2) + z^2*(20 - 119*z - 56*
                z^2) + 4*y^3*(-4 + 5*z^2) - y^2*(16 + 182*z - 385*z^2 + 119*
                z^3)) + x^3*(2*(28 - 125*z)*z^3 + y*z^2*(-21 + 845*z - 1284*
                z^2) + y^4*(12 - 16*z - 21*z^2 + 56*z^3) - 
             2*y^2*z*(8 + 115*z - 913*z^2 + 642*z^3) + 
             y^3*(12 - 50*z - 230*z^2 + 845*z^3 - 250*z^4)) + 
           x^5*y*(-3*z^3*(9 + 56*z) + y*z^2*(187 + 126*z - 832*z^2) + 
             4*y^2*z*(-32 + 168*z + 149*z^2 - 208*z^3) + 
             y^4*(4 - 128*z + 187*z^2 - 27*z^3) + y^3*(4 - 264*z + 672*z^2 + 
               126*z^3 - 168*z^4)) + x^4*(-60*z^4 + y*z^2*(23 + 227*z - 770*
                z^2) + y^5*(4 - 23*z + 23*z^2) + y^2*z*(-23 + 142*z + 1287*
                z^2 - 1580*z^3) + y^3*(4 - 169*z + 210*z^2 + 1287*z^3 - 770*
                z^4) + y^4*(48 - 169*z + 142*z^2 + 227*z^3 - 60*z^4)) + 
           x^6*y^2*(y*z^2*(397 - 163*z - 376*z^2) + y^4*(-4 + 8*z^2) - 
             2*z^2*(-4 + 53*z + 80*z^2) - y^3*(48 + 175*z - 397*z^2 + 106*
                z^3) - y^2*(4 + 175*z - 830*z^2 + 163*z^3 + 160*z^4))) + 
         eps^2*(-54*(1 + y - 2*z)*z^3 - 112*x^8*y^4*z*(y^2*(-1 + z) + z - 
             2*z^2 + y*(-1 + 4*z - 2*z^2)) + 2*x*z^2*(y^2*(52 - 108*z) + 
             27*z*(-4 + 9*z) + y*(52 - 374*z + 243*z^2)) + 
           x^7*y^3*(-2*y^3*(-32 + 6*z + 33*z^2) + z^2*(-66 + 357*z + 196*
                z^2) + y*z*(-12 - 1157*z + 742*z^2 + 196*z^3) + 
             y^2*(64 + 494*z - 1157*z^2 + 357*z^3)) + 
           x^2*z*(4*z^2*(-71 + 196*z) - 4*y^3*(1 - 39*z + 71*z^2) + 
             3*y*z*(52 - 623*z + 626*z^2) + y^2*(-4 + 556*z - 1869*z^2 + 784*
                z^3)) - x^4*(-136*z^4 + y*z^2*(64 + 435*z - 1692*z^2) + 
             2*y^5*(9 - 34*z + 32*z^2) + y^2*z*(-68 + 621*z + 2340*z^2 - 3438*
                z^3) + y^3*(18 - 551*z + 1192*z^2 + 2340*z^3 - 1692*z^4) + 
             y^4*(184 - 551*z + 621*z^2 + 435*z^3 - 136*z^4)) + 
           x^3*(2*z^3*(-61 + 271*z) + y*z^2*(16 - 1716*z + 2683*z^2) - 
             2*y^4*(23 - 32*z - 8*z^2 + 61*z^3) + y^2*z*(64 + 222*z - 3526*
                z^2 + 2683*z^3) + 2*y^3*(-23 + 120*z + 111*z^2 - 858*z^3 + 
               271*z^4)) + x^5*y*(z^3*(78 + 401*z) + 
             y*z^2*(-541 - 60*z + 2000*z^2) + y^4*(-18 + 351*z - 541*z^2 + 78*
                z^3) + y^2*z*(351 - 2070*z - 942*z^2 + 2000*z^3) + 
             y^3*(-18 + 660*z - 2070*z^2 - 60*z^3 + 401*z^4)) + 
           x^6*y^2*(-2*y^4*(-9 + 2*z + 14*z^2) + z^2*(-28 + 303*z + 443*
                z^2) + y^3*(184 + 377*z - 1110*z^2 + 303*z^3) + 
             y*z*(-4 - 1110*z + 539*z^2 + 1082*z^3) + 
             y^2*(18 + 377*z - 2342*z^2 + 539*z^3 + 443*z^4))))/
        (2*eps^2*x^5*(1 + x)^2*y*(1 + x*y)^2*z^2*(x*y + z)^2*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), 
       -((1 - 5*eps + 6*eps^2)*(z^2 + 12*x^4*y^2*(y*(-1 + z) + z) + 
           3*x*z*(z + y*(3 + z)) + x^2*(4*z^2 + y*z*(3 + 19*z) + 
             y^2*(6 + 3*z + 4*z^2)) + x^3*y*(y^2*(-3 + 5*z) + z*(5 + 11*z) + 
             y*(-3 + 11*z + 11*z^2))))/(2*eps*x^3*(1 + x)*(1 + x*y)*z*
         (x*y + z)^2*(z + x*(y*(-1 + z) + z))), 
       -((-2*(1 - 2*eps)^2*(-1 + 3*eps)*z^3 - 6*eps*(1 - 5*eps + 6*eps^2)*x^8*
           y^4*z*(y*(-1 + z) + z) - (1 - 5*eps + 6*eps^2)*x*z^2*
           (z*(-5 - eps*(-9 + z) + z) + y*(-2 - 5*z + eps*(4 + 9*z))) + 
          (1 - 5*eps + 6*eps^2)*x^2*z*(y*z*(23 - 14*z + 5*z^2 + 
              eps*(-45 + 32*z - 13*z^2)) + y^2*(-20 + 23*z + eps*(40 - 45*z + 
                2*z^2)) + z^2*((5 - 3*z)*z + eps*(2 - 13*z + 7*z^2))) - 
          (1 - 5*eps + 6*eps^2)*x^7*y^3*(6*z^2*(y*(-1 + z) + z) + 
            eps*((7 - 12*z)*z^2 + 2*y*z*(1 + 16*z - 6*z^2) + y^2*(-8 + 2*z + 
                7*z^2))) - (1 - 5*eps + 6*eps^2)*x^3*
           (z^3*(-1 - 2*eps*(-1 + z) + z) - y*z^2*(3 + eps + 28*z - 
              65*eps*z - 25*z^2 + 53*eps*z^2) + y^2*z*(-10 + 41*z - 28*z^2 + 
              z^3 + eps*(30 - 107*z + 65*z^2 - 2*z^3)) + 
            y^3*(16 - 10*z - 3*z^2 - z^3 + eps*(-32 + 30*z - z^2 + 2*z^3))) - 
          (1 - 5*eps + 6*eps^2)*x^6*y^2*(z*(z^2*(-6 + 13*z) + 
              y^2*(-22 + 28*z - 6*z^2) + y*z*(28 - 19*z + 13*z^2)) + 
            eps*(z^2 + 17*z^3 - 31*z^4 + y^3*(-8 + 9*z + z^2) + 
              y*z*(9 - 51*z + 53*z^2 - 31*z^3) + y^2*(-8 + 74*z - 51*z^2 + 
                17*z^3))) - x^4*(z*(-2*y^4*(-1 + z) + (-1 + z)*z^3 - 
              y^3*(-22 + 7*z^2 + z^3) + y*z*(-2 - 7*z + 2*z^2 + 9*z^3) + 
              y^2*(2 + 19*z^2 + 2*z^3 + z^4)) + 6*eps^3*(-2*(-1 + z)*z^4 + 
              y^4*(8 - 6*z + 4*z^2) + y*z^2*(4 + 14*z - 3*z^2 - 19*z^3) + 
              2*y^3*(4 - 23*z + 5*z^2 + 7*z^3 + z^4) - y^2*z*(6 - 10*z + 
                49*z^2 + 3*z^3 + 2*z^4)) + eps*(-7*(-1 + z)*z^4 + 
              2*y^4*(4 - 8*z + 7*z^2) + y*z^2*(14 + 49*z - 13*z^2 - 64*z^3) - 
              y^2*z*(16 - 10*z + 144*z^2 + 13*z^3 + 7*z^4) + y^3*(8 - 156*z + 
                10*z^2 + 49*z^3 + 7*z^4)) + eps^2*(16*(-1 + z)*z^4 + 
              y^4*(-40 + 42*z - 32*z^2) + y*z^2*(-32 - 112*z + 27*z^2 + 
                149*z^3) - 2*y^3*(20 - 181*z + 25*z^2 + 56*z^3 + 8*z^4) + 
              y^2*z*(42 - 50*z + 359*z^2 + 27*z^3 + 16*z^4))) - 
          x^5*y*(eps*(1 - 5*eps + 6*eps^2)*y^4*z - (1 - 5*eps + 6*eps^2)*z^3*
             (2 + 4*z - 7*z^2 + eps*(-4 - 9*z + 15*z^2)) + 
            (1 - 5*eps + 6*eps^2)*y^3*(-2*(8 - 11*z + 2*z^2 + z^3) + 
              eps*(40 - 39*z + 17*z^2 + 4*z^3)) + (1 - 5*eps + 6*eps^2)*y^2*z*
             (22 - 13*z + 23*z^2 - 4*z^3 + eps*(-39 + 55*z - 51*z^2 + 
                9*z^3)) + y*z*(z*(-4 + 23*z - 2*z^2 + 7*z^3) + 
              eps*(1 + 37*z - 166*z^2 + 12*z^3 - 50*z^4) - 6*eps^3*(-1 - 
                17*z + 51*z^2 - 2*z^3 + 15*z^4) + eps^2*(-5 - 109*z + 
                393*z^2 - 22*z^3 + 117*z^4))))/(eps*x^3*(1 + x)*(1 + x*y)*z^2*
          (x*y + z)^2*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(6*x*y + x^3*y*(1 + y^2 - 2*y*(-2 + z) - 2*z) + 2*z - 
          x^2*(y^2*(-6 + z) + z + y*(-6 + 4*z))))/(x^2*(1 + x)*(1 + x*y)*
         (x*y + z)*(z + x*(y*(-1 + z) + z))), 
       -(2*x*y*(1 + 3*x^2*y + 2*x*(1 + y))*z*(-2*(1 + y - 2*z)*z^2 + 
            x*z^2*(-3 - 3*y^2 + 7*z + 2*z^2 + y*(-10 + 7*z)) + 
            x^5*y^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) - 
            x^2*(z^2 - 4*z^3 - 3*z^4 + y^3*(-2 + 2*z + z^2) + 
              y^2*(-2 + 8*z + 6*z^2 - 4*z^3) + y*z*(2 + 6*z - 8*z^2 - 
                3*z^3)) + x^4*y*(z^2*(1 + 2*z) + 4*y*z*(-1 + z^2) + 
              y^3*(3 - 4*z + z^2) + y^2*(3 - 8*z + 2*z^3)) + 
            x^3*(-(y^4*(-1 + z)) + z^3*(1 + z) + y^3*(6 - 10*z + z^3) + 
              y*z*(-1 + 6*z^2 + 2*z^3) + y^2*(1 - 10*z - 4*z^2 + 6*z^3 + 
                z^4))) + eps*(-4*y*(1 + y - 2*z)*z^2 + 32*x^9*y^5*z*
             (y^2*(-1 + z) + z - 2*z^2 + y*(-1 + 4*z - 2*z^2)) - 
            2*x*y*z*(y^2*(2 + 7*z) + y*(2 + 6*z - 30*z^2) + z*(7 - 30*z + 
                36*z^2)) + x^8*y^4*(z^2*(84 - 149*z - 120*z^2) + 
              4*y^3*(-4 - 16*z + 21*z^2) - y*z*(64 - 475*z + 242*z^2 + 
                120*z^3) - y^2*(16 + 178*z - 475*z^2 + 149*z^3)) + 
            x^2*(-8*(-1 + z)*z^3 + y^2*z*(6 - 54*z + 406*z^2 - 269*z^3) + 
              y*z^2*(14 + 103*z - 269*z^2 - 26*z^3) + 2*y^4*(4 + 3*z + 
                7*z^2 + 4*z^3) + y^3*(8 + 4*z - 54*z^2 + 103*z^3 - 8*z^4)) + 
            x^7*y^3*(4*y^4*(-7 - 11*z + 21*z^2) - z^2*(-84 + 101*z + 
                260*z^2 + 56*z^3) - y^3*(112 + 231*z - 680*z^2 + 101*z^3) - 
              2*y*z*(22 - 340*z + 209*z^2 + 292*z^3 + 28*z^4) - 
              y^2*(28 + 231*z - 1444*z^2 + 418*z^3 + 260*z^4)) + 
            x^3*(-4*z^3*(-3 + 2*z + z^2) + y*z^2*(54 + 85*z - 358*z^2 - 
                119*z^3) + 6*y^5*(10 - 8*z + 9*z^2 + 2*z^3) + 
              y^2*z*(-48 + 354*z + 184*z^2 - 664*z^3 - 119*z^4) + 
              y^4*(104 - 240*z + 354*z^2 + 85*z^3 - 8*z^4) + 
              y^3*(60 - 240*z + 616*z^2 + 184*z^3 - 358*z^4 - 4*z^5)) + 
            x^5*y*(4*y^6*z*(-1 + 2*z) + 2*z^2*(4 + 11*z - 25*z^2 - 28*z^3) + 
              2*y^5*(-16 - 23*z + 94*z^2 + 11*z^3) + y^2*z*(-46 + 1096*z + 
                16*z^2 - 1708*z^3 - 277*z^4) + y*z*(-4 + 188*z + 44*z^2 - 
                786*z^3 - 277*z^4) + y^4*(8 - 215*z + 1096*z^2 + 44*z^3 - 
                50*z^4) - y^3*(32 + 215*z - 1884*z^2 - 16*z^3 + 786*z^4 + 
                56*z^5)) + x^6*y^2*(4*y^5*(-3 - 4*z + 10*z^2) + 
              z^2*(40 + 6*z - 215*z^2 - 87*z^3) + y^4*(-144 - 101*z + 
                475*z^2 + 6*z^3) - y^3*(144 + 88*z - 1577*z^2 + 145*z^3 + 
                215*z^4) - y*z*(16 - 475*z + 145*z^2 + 1092*z^3 + 230*z^4) - 
              y^2*(12 + 101*z - 1577*z^2 + 254*z^3 + 1092*z^4 + 87*z^5)) + 
            x^4*(-4*z^3*(-1 + z^2) + y*z^2*(34 + 68*z - 223*z^2 - 145*z^3) + 
              2*y^6*(6 - 9*z + 17*z^2 + 2*z^3) + y^5*(152 - 221*z + 403*z^2 + 
                68*z^3) + y^2*z*(-18 + 403*z + 47*z^2 - 1049*z^3 - 296*z^4) + 
              y^4*(152 - 638*z + 1468*z^2 + 47*z^3 - 223*z^4 - 4*z^5) - 
              y^3*(-12 + 221*z - 1468*z^2 + 122*z^3 + 1049*z^4 + 145*z^5))) - 
          3*eps^4*(-12*y*(1 + y - 2*z)*z^2 + 32*x^9*y^5*z*(y^2*(-1 + z) + z - 
              2*z^2 + y*(-1 + 4*z - 2*z^2)) - x*y*z*(y^2*(12 + 31*z) + 
              y*(12 + 30*z - 85*z^2) + z*(31 - 85*z + 54*z^2)) + 
            2*x^8*y^4*(z^2*(41 - 52*z - 124*z^2) + y^3*(-10 - 29*z + 
                41*z^2) - y^2*(10 + 102*z - 231*z^2 + 52*z^3) - 
              y*z*(29 - 231*z + 12*z^2 + 124*z^3)) + 
            x^2*(-16*(-1 + z)*z^3 + y^2*z*(29 - 169*z + 480*z^2 - 220*z^3) + 
              y*z^2*(29 + 61*z - 220*z^2 - 6*z^3) + y^4*(24 + 29*z + 29*z^2 + 
                16*z^3) + y^3*(24 + 18*z - 169*z^2 + 61*z^3 - 16*z^4)) + 
            x^7*y^3*(y^4*(-34 - 36*z + 82*z^2) - y^3*(256 + 136*z - 665*z^2 + 
                15*z^3) - z^2*(-82 + 15*z + 317*z^2 + 168*z^3) - 
              y*z*(36 - 665*z + 494*z^2 + 714*z^3 + 168*z^4) - 
              y^2*(34 + 136*z - 1876*z^2 + 494*z^3 + 317*z^4)) + 
            x^3*(-4*z^3*(-5 + 2*z + 3*z^2) + y*z^2*(103 + 28*z - 332*z^2 - 
                87*z^3) + y^5*(158 - 108*z + 103*z^2 + 20*z^3) + 
              y^4*(300 - 531*z + 754*z^2 + 28*z^3 - 8*z^4) - y^2*z*(108 - 
                754*z + 657*z^2 + 164*z^3 + 87*z^4) - y^3*(-158 + 531*z - 
                1208*z^2 + 657*z^3 + 332*z^4 + 12*z^5)) + 
            x^5*y*(4*y^6*z*(-1 + 2*z) + z^2*(8 + 37*z - 22*z^2 - 87*z^3) + 
              y^5*(-124 + 34*z + 235*z^2 + 37*z^3) + y^2*z*(34 + 1060*z - 
                17*z^2 - 2608*z^3 - 210*z^4) + y*z*(-4 + 235*z + 133*z^2 - 
                967*z^3 - 210*z^4) + y^4*(-44 + 541*z + 1060*z^2 + 133*z^3 - 
                22*z^4) - y^3*(124 - 541*z - 1418*z^2 + 17*z^3 + 967*z^4 + 
                87*z^5)) + x^6*y^2*(2*y^5*(-7 - 7*z + 20*z^2) + 
              z^2*(40 + 76*z - 225*z^2 - 135*z^3) + y^4*(-392 + 145*z + 
                461*z^2 + 76*z^3) + y^3*(-392 + 1024*z + 1359*z^2 - 20*z^3 - 
                225*z^4) - y*z*(14 - 461*z + 20*z^2 + 1421*z^3 + 438*z^4) - 
              y^2*(14 - 145*z - 1359*z^2 + 306*z^3 + 1421*z^4 + 135*z^5)) + 
            x^4*(4*z^3*(1 + 2*z - 3*z^2) + y*z^2*(51 + 101*z - 224*z^2 - 
                156*z^3) + y^6*(14 - 21*z + 51*z^2 + 4*z^3) + 
              y^5*(388 - 291*z + 620*z^2 + 101*z^3 + 8*z^4) - 
              y^2*z*(21 - 620*z + 347*z^2 + 1070*z^3 + 78*z^4) - 
              y^4*(-388 + 986*z - 2285*z^2 + 347*z^3 + 224*z^4 + 12*z^5) - 
              y^3*(-14 + 291*z - 2285*z^2 + 1636*z^3 + 1070*z^4 + 
                156*z^5))) + eps^2*(26*y*(1 + y - 2*z)*z^2 - 
            144*x^9*y^5*z*(y^2*(-1 + z) + z - 2*z^2 + y*(-1 + 4*z - 2*z^2)) + 
            x*y*z*(y^2*(26 + 81*z) + y*(26 + 74*z - 261*z^2) + 
              9*z*(9 - 29*z + 26*z^2)) + 2*x^8*y^4*(y^3*(40 + 138*z - 
                187*z^2) + z^2*(-187 + 284*z + 334*z^2) + y^2*(40 + 350*z - 
                973*z^2 + 284*z^3) + y*z*(138 - 973*z + 378*z^2 + 334*z^3)) - 
            x^2*(-44*(-1 + z)*z^3 + y^2*z*(49 - 361*z + 1580*z^2 - 890*z^3) + 
              y*z^2*(77 + 297*z - 890*z^2 - 58*z^3) + y^4*(52 + 49*z + 
                77*z^2 + 44*z^3) + y^3*(52 + 30*z - 361*z^2 + 297*z^3 - 
                44*z^4)) + x^7*y^3*(y^4*(138 + 182*z - 374*z^2) + 
              y^3*(664 + 662*z - 2691*z^2 + 275*z^3) + z^2*(-374 + 275*z + 
                1115*z^2 + 364*z^3) + y*z*(182 - 2691*z + 1840*z^2 + 
                2534*z^3 + 364*z^4) + y^2*(138 + 662*z - 6220*z^2 + 
                1840*z^3 + 1115*z^4)) + x^3*(2*z^3*(-31 + 18*z + 13*z^2) - 
              y^5*(370 - 280*z + 293*z^2 + 62*z^3) + y*z^2*(-293 - 194*z + 
                1252*z^2 + 373*z^3) + y^4*(-668 + 1355*z - 1974*z^2 - 
                194*z^3 + 36*z^4) + y^2*z*(280 - 1974*z + 735*z^2 + 
                1596*z^3 + 373*z^4) + y^3*(-370 + 1355*z - 3256*z^2 + 
                735*z^3 + 1252*z^4 + 26*z^5)) + x^5*y*(18*y^6*(1 - 2*z)*z + 
              y^5*(232 + 100*z - 865*z^2 - 113*z^3) + z^2*(-36 - 113*z + 
                158*z^2 + 247*z^3) + y^4*(4 - 163*z - 4388*z^2 - 213*z^3 + 
                158*z^4) + y*z*(18 - 865*z - 213*z^2 + 3161*z^3 + 914*z^4) + 
              y^2*z*(100 - 4388*z + 601*z^2 + 7536*z^3 + 914*z^4) + 
              y^3*(232 - 163*z - 6846*z^2 + 601*z^3 + 3161*z^4 + 247*z^5)) + 
            x^6*y^2*(y^5*(58 + 68*z - 180*z^2) + y^4*(904 + 29*z - 1925*z^2 - 
                130*z^3) + z^2*(-180 - 130*z + 841*z^2 + 387*z^3) + 
              y^3*(904 - 1332*z - 5847*z^2 + 510*z^3 + 841*z^4) + 
              y*z*(68 - 1925*z + 510*z^2 + 4655*z^3 + 1138*z^4) + 
              y^2*(58 + 29*z - 5847*z^2 + 1454*z^3 + 4655*z^4 + 387*z^5)) + 
            x^4*(2*z^3*(-9 - 4*z + 13*z^2) - y^6*(58 - 87*z + 171*z^2 + 
                18*z^3) + y*z^2*(-171 - 297*z + 832*z^2 + 536*z^3) - 
              y^5*(932 - 1007*z + 1968*z^2 + 297*z^3 + 8*z^4) + 
              y^2*z*(87 - 1968*z + 675*z^2 + 3750*z^3 + 754*z^4) + 
              y^4*(-932 + 3034*z - 6995*z^2 + 675*z^3 + 832*z^4 + 26*z^5) + 
              y^3*(-58 + 1007*z - 6995*z^2 + 3280*z^3 + 3750*z^4 + 
                536*z^5))) + eps^3*(-54*y*(1 + y - 2*z)*z^2 + 
            208*x^9*y^5*z*(y^2*(-1 + z) + z - 2*z^2 + y*(-1 + 4*z - 2*z^2)) - 
            2*x*y*z*(y^2*(27 + 76*z) + y*(27 + 72*z - 220*z^2) + 
              2*z*(38 - 110*z + 81*z^2)) + x^8*y^4*(z^2*(536 - 745*z - 
                1228*z^2) + 2*y^3*(-62 - 193*z + 268*z^2) - y^2*(124 + 
                1098*z - 2835*z^2 + 745*z^3) - y*z*(386 - 2835*z + 678*z^2 + 
                1228*z^3)) + x^2*(-80*(-1 + z)*z^3 + y^2*z*(118 - 758*z + 
                2538*z^2 - 1271*z^3) + y*z^2*(142 + 383*z - 1271*z^2 - 
                54*z^3) + 2*y^4*(54 + 59*z + 71*z^2 + 40*z^3) + 
              y^3*(108 + 72*z - 758*z^2 + 383*z^3 - 80*z^4)) + 
            x^7*y^3*(y^4*(-212 - 246*z + 536*z^2) - y^3*(1256 + 833*z - 
                3958*z^2 + 249*z^3) - z^2*(-536 + 249*z + 1762*z^2 + 
                756*z^3) - 2*y*z*(123 - 1979*z + 1424*z^2 + 1998*z^3 + 
                378*z^4) - y^2*(212 + 833*z - 10076*z^2 + 2848*z^3 + 
                1762*z^4)) + x^3*(-2*z^3*(-53 + 26*z + 27*z^2) + 
              y*z^2*(524 + 203*z - 1858*z^2 - 513*z^3) + 2*y^5*(368 - 264*z + 
                262*z^2 + 53*z^3) + y^4*(1368 - 2568*z + 3686*z^2 + 203*z^3 - 
                52*z^4) - y^2*z*(528 - 3686*z + 2574*z^2 + 1552*z^3 + 
                513*z^4) - 2*y^3*(-368 + 1284*z - 2984*z^2 + 1287*z^3 + 
                929*z^4 + 27*z^5)) + x^5*y*(26*y^6*z*(-1 + 2*z) + 
              2*z^2*(26 + 97*z - 91*z^2 - 216*z^3) + 2*y^5*(-262 + 4*z + 
                679*z^2 + 97*z^3) + y^2*z*(8 + 6452*z - 796*z^2 - 13028*z^3 - 
                1269*z^4) + y*z*(-26 + 1358*z + 500*z^2 - 5096*z^3 - 
                1269*z^4) + y^4*(-112 + 1655*z + 6452*z^2 + 500*z^3 - 
                182*z^4) - y^3*(524 - 1655*z - 9352*z^2 + 796*z^3 + 
                5096*z^4 + 432*z^5)) + x^6*y^2*(y^5*(-88 - 94*z + 260*z^2) + 
              5*z^2*(52 + 64*z - 255*z^2 - 135*z^3) + y^4*(-1816 + 413*z + 
                2815*z^2 + 320*z^3) + y^3*(-1816 + 4028*z + 8325*z^2 - 
                499*z^3 - 1275*z^4) - y*z*(94 - 2815*z + 499*z^2 + 7570*z^3 + 
                2106*z^4) - y^2*(88 - 413*z - 8325*z^2 + 2154*z^3 + 
                7570*z^4 + 675*z^5)) + x^4*(2*z^3*(13 + 14*z - 27*z^2) + 
              y*z^2*(282 + 508*z - 1255*z^2 - 837*z^3) + 2*y^6*(44 - 66*z + 
                141*z^2 + 13*z^3) + y^5*(1832 - 1629*z + 3319*z^2 + 508*z^3 + 
                28*z^4) - y^2*z*(132 - 3319*z + 1657*z^2 + 5749*z^3 + 
                756*z^4) - y^4*(-1832 + 5182*z - 11962*z^2 + 1657*z^3 + 
                1255*z^4 + 54*z^5) - y^3*(-88 + 1629*z - 11962*z^2 + 
                7526*z^3 + 5749*z^4 + 837*z^5))))/(2*eps^2*x^4*(1 + x)^2*y*
         (1 + x*y)^2*z^2*(x*y + z)^2*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       ((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(-(y*z^2) + 8*x^5*y^3*z*
           (y*(-1 + z) + z) + x*z*(-3*y*(-1 + z)*z + z^2 + 
            y^2*(-1 + 3*z + z^2)) + x^4*y^2*(z^2*(6 + 7*z) + 
            y^2*(-2 - 3*z + 6*z^2) + y*z*(-3 + 13*z + 7*z^2)) + 
          x^3*y*z*(y^3*(-1 + 2*z) + 2*z*(1 + 2*z) + y^2*(1 + 9*z + 4*z^2) + 
            y*(-1 + 9*z + 15*z^2)) + x^2*(z^3 + y*z^2*(4 + 3*z) + 
            y^2*z*(-2 + 12*z + 3*z^2) + y^3*(2 - 2*z + 4*z^2 + z^3))))/
        (eps*x^3*(1 + x)^2*y*(1 + x*y)^2*z^2*(x*y + z)^2*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), 
       (-((1 - 5*eps + 6*eps^2)*y*(1 + y - 2*z)*z^2) + 16*(1 - 2*eps)^2*x^8*
          y^4*z*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) - 
         (-1 + 2*eps)*x*y*z*(y^2*(-1 - 3*z + eps*(3 + 7*z)) + 
           y*(-1 + 2*z + 5*z^2 + eps*(3 + 2*z - 17*z^2)) + 
           z*(-3 + 5*z - 4*z^2 + eps*(7 - 17*z + 12*z^2))) + 
         2*x^7*y^3*((-1 + 2*eps)*z^3*(-20 - 6*z + eps*(38 + 11*z)) + 
           (-1 + 2*eps)*y*z^2*(53 - 34*z - 12*z^2 + eps*(-112 + 81*z + 22*
                z^2)) + y^3*(-4 + 36*z - 53*z^2 + 20*z^3 + 
             eps*(24 - 160*z + 218*z^2 - 78*z^3) + 4*eps^2*(-8 + 44*z - 56*
                z^2 + 19*z^3)) + y^2*z*(36 - 94*z + 34*z^2 + 6*z^3 + 
             2*eps^2*(88 - 218*z + 81*z^2 + 11*z^3) - 
             eps*(160 - 406*z + 149*z^2 + 23*z^3))) + 
         x^2*(-2*(-1 + 2*eps)*(1 + eps*(-2 + z))*z^3 + 
           y*z^2*(7 - 10*z - 9*z^2 + 2*z^3 + eps*(-29 + 38*z + 41*z^2 - 10*
                z^3) + 2*eps^2*(15 - 18*z - 23*z^2 + 6*z^3)) + 
           y^4*(2 - 6*z + 7*z^2 + 2*z^3 + 2*eps^2*(6 - 16*z + 15*z^2 + 4*
                z^3) - eps*(10 - 28*z + 29*z^2 + 8*z^3)) + 
           y^2*z*(-6 - 5*z + 46*z^2 - 9*z^3 + 2*eps^2*(-16 + z + 98*z^2 - 23*
                z^3) + eps*(28 + 9*z - 190*z^2 + 41*z^3)) + 
           y^3*(2 - 10*z - 5*z^2 - 10*z^3 - 2*eps^2*(-6 + 38*z - z^2 + 18*
                z^3 + 2*z^4) + eps*(-10 + 58*z + 9*z^2 + 38*z^3 + 2*z^4))) + 
         x^3*(2*(-1 + 2*eps)*(-1 + 2*eps - z)*z^3 + 
           y*z^2*(9 + z - 5*z^2 + z^3 + eps*(-37 + 9*z + 21*z^2 - 5*z^3) + 
             eps^2*(38 - 22*z - 22*z^2 + 6*z^3)) + 
           y^5*(6 - 7*z + 9*z^2 + 2*z^3 - eps*(26 - 31*z + 37*z^2 + 8*z^3) + 
             eps^2*(28 - 34*z + 38*z^2 + 8*z^3)) + 
           y^4*(eps^2*(32 - 220*z + 158*z^2 - 22*z^3) + 
             z*(-30 + 17*z + z^2 + 2*z^3) + eps*(-16 + 170*z - 113*z^2 + 9*
                z^3 - 4*z^4)) + y^2*z*(-7 + 17*z - 19*z^2 + 50*z^3 + z^4 + 
             eps*(31 - 113*z + 129*z^2 - 230*z^3 - 5*z^4) + 
             2*eps^2*(-17 + 79*z - 91*z^2 + 130*z^3 + 3*z^4)) - 
           y^3*(-6 + 30*z + 4*z^2 + 19*z^3 + 5*z^4 + eps*(26 - 170*z + 88*
                z^2 - 129*z^3 - 21*z^4) + 2*eps^2*(-14 + 110*z - 96*z^2 + 91*
                z^3 + 11*z^4))) + x^4*(2*(1 - 3*eps + 2*eps^2)*z^4 + 
           2*(1 - 2*eps)^2*y^6*z*(-1 + 2*z) + y*z^2*(4 + 10*z + 17*z^2 - 
             2*z^3 + 2*eps^2*(8 + 6*z + 29*z^2 - 6*z^3) + 
             eps*(-16 - 26*z - 63*z^2 + 10*z^3)) + 
           y^5*(6 - 9*z + 11*z^2 + 10*z^3 + 2*z^4 + 2*eps^2*(26 - 53*z + 57*
                z^2 + 6*z^3 + 2*z^4) - eps*(38 - 71*z + 79*z^2 + 26*z^3 + 6*
                z^4)) + y^3*z*(-9 + 24*z - 204*z^2 + 125*z^3 - 2*z^4 - 
             2*eps^2*(53 - 208*z + 576*z^2 - 325*z^3 + 6*z^4) + 
             eps*(71 - 256*z + 984*z^2 - 575*z^3 + 10*z^4)) + 
           y^2*z*(-2 + 11*z - 39*z^2 + 125*z^3 - 10*z^4 - 
             2*eps^2*(4 - 57*z + 171*z^2 - 325*z^3 + 30*z^4) + 
             eps*(8 - 79*z + 249*z^2 - 575*z^3 + 50*z^4)) + 
           y^4*(6 - 80*z + 24*z^2 - 39*z^3 + 17*z^4 + 
             eps*(-38 + 408*z - 256*z^2 + 249*z^3 - 63*z^4) + 
             eps^2*(52 - 496*z + 416*z^2 - 342*z^3 + 58*z^4))) + 
         x^6*y^2*(-((-1 + 2*eps)*z^3*(18 + 35*z - 3*z^2 + eps*(-26 - 69*z + 
                9*z^2))) + 2*y^4*(-4 + 10*z - 16*z^2 + 9*z^3 + 
             eps*(24 - 54*z + 65*z^2 - 31*z^3) + eps^2*(-32 + 68*z - 66*z^2 + 
               26*z^3)) + y*z^2*(-32 + 33*z + 94*z^2 - 6*z^3 - 
             2*eps^2*(66 - 53*z - 216*z^2 + 18*z^3) + 
             eps*(130 - 119*z - 404*z^2 + 30*z^3)) + 
           y^2*z*(20 - 224*z + 94*z^3 - 3*z^4 - 2*eps^2*(-68 + 484*z - 216*
                z^3 + 9*z^4) + eps*(-108 + 932*z - 404*z^3 + 15*z^4)) + 
           y^3*(-8 + 140*z - 224*z^2 + 33*z^3 + 35*z^4 + 
             eps*(48 - 616*z + 932*z^2 - 119*z^3 - 139*z^4) + 
             2*eps^2*(-32 + 336*z - 484*z^2 + 53*z^3 + 69*z^4))) + 
         x^5*y*(-((-1 + 2*eps)*z^3*(4 + 13*z - z^2 + eps*(-4 - 21*z + 
                3*z^2))) + 2*y^5*(-3 + 2*z^2 + 2*z^3 + 
             2*eps^2*(-7 + z + 6*z^2 + 2*z^3) - eps*(-13 + z + 10*z^2 + 6*
                z^3)) + y*z^2*(4 + 5*z + 115*z^2 - 12*z^3 + 
             eps^2*(24 - 70*z + 526*z^2 - 72*z^3) + eps*(-20 + 25*z - 493*
                z^2 + 60*z^3)) - 2*y^2*z*(z*(15 + 69*z - 92*z^2 + 6*z^3) + 
             eps*(1 - 31*z - 337*z^2 + 424*z^3 - 30*z^4) + 
             2*eps^2*(-1 + z + 199*z^2 - 240*z^3 + 18*z^4)) + 
           y^4*(8 + 10*z - 30*z^2 + 5*z^3 + 13*z^4 + eps*(-32 - 24*z + 62*
                z^2 + 25*z^3 - 47*z^4) + eps^2*(32 + 8*z - 4*z^2 - 70*z^3 + 
               42*z^4)) - y^3*(6 - 10*z + 120*z^2 + 138*z^3 - 115*z^4 + z^5 - 
             eps*(26 - 24*z + 372*z^2 + 674*z^3 - 493*z^4 + 5*z^5) + 
             eps^2*(28 - 8*z + 264*z^2 + 796*z^3 - 526*z^4 + 6*z^5))))/
        (2*eps*x^4*(1 + x)^2*y*(1 + x*y)^2*z^2*(x*y + z)^2*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), (3*(-1 + 2*eps)*
         (z*(x + z + x*z + x^2*z) + x*y^2*(-1 + z)*(1 + 3*x^2*z + 
            x*(4 + z)) + y*(2 + 3*x^3*z^2 + x^2*z*(3 + 5*z) + 
            x*(-1 + 7*z + z^2))))/(x^2*(1 + x)*(1 + x*y)*z*(x*y + z)*
         (z + x*(y*(-1 + z) + z))), 
       (-2*(-4*(1 - 2*eps)^2*(-2 + 3*eps)*(1 + y - z)*z^2 + 
          2*(2 - 7*eps + 6*eps^2)*x^6*y^2*z*(y*(-1 + z) + z)*
           (-((1 + y)*z) + eps*(z + y*(6 + z))) + (2 - 7*eps + 6*eps^2)*x^5*y*
           (-(z*(z^2*(3 + 2*z) + y^3*(-10 + 8*z + 3*z^2) + y*z*(8 - 15*z + 
                 4*z^2) + y^2*(-10 + 36*z - 15*z^2 + 2*z^3))) + 
            eps*(3*z^3*(1 + 2*z) + y*z^2*(34 - 55*z + 12*z^2) + 
              y^3*(-16 - 18*z + 34*z^2 + 3*z^3) + y^2*z*(-18 + 136*z - 
                55*z^2 + 6*z^3))) + x^2*((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
             y^4*z - (2 - 7*eps + 6*eps^2)*y^3*(8 + 18*z - z^2 + 
              eps*(-40 - 44*z + 3*z^2)) + (2 - 7*eps + 6*eps^2)*y^2*
             (-8 + 18*z + 27*z^2 - 4*z^3 + eps*(40 - 46*z - 57*z^2 + 
                6*z^3)) + (2 - 7*eps + 6*eps^2)*y*z*(-18 + 27*z + 12*z^2 - 
              2*z^3 + eps*(44 - 57*z - 32*z^2 + 6*z^3)) + 
            (2 - 7*eps + 6*eps^2)*z*(-1 + z - 4*z^2 - 2*z^3 + 
              eps*(3 - 3*z + 6*z^2 + 6*z^3))) - 2*(2 - 7*eps + 6*eps^2)*x*
           ((-1 + 3*eps)*y^3*(-4 + z) + y^2*((-5 + z)*z + eps*(-8 + 21*z - 
                6*z^2)) + z*(-1 + z - z^2 + 2*z^3 + eps*(3 - 6*z + 7*z^2 - 
                6*z^3)) + y*(4 - 5*z - 6*z^2 - z^3 + eps*(-12 + 21*z + 
                7*z^3))) + x^4*((2 - 7*eps + 6*eps^2)*z^3*(-1 + eps - z + 
              3*eps*z) + (2 - 7*eps + 6*eps^2)*y*z^2*(-12 + 6*z - 5*z^2 + 
              eps*(28 - 24*z + 15*z^2)) + (2 - 7*eps + 6*eps^2)*y^4*
             (8 + 2*z - 12*z^2 - z^3 + eps*(-40 + 20*z + 28*z^2 + z^3)) + 
            (2 - 7*eps + 6*eps^2)*y^2*z*(2 - 14*z + 46*z^2 - 5*z^3 + 
              eps*(20 + 38*z - 126*z^2 + 15*z^3)) + 
            y^3*(eps^2*(328 - 1340*z - 350*z^2 + 204*z^3 - 27*z^4) - 
              2*(-8 + 32*z + 14*z^2 - 6*z^3 + z^4) + 6*eps^3*(-40 + 164*z + 
                38*z^2 - 24*z^3 + 3*z^4) + eps*(-136 + 552*z + 174*z^2 - 
                90*z^3 + 13*z^4))) + x^3*((2 - 7*eps + 6*eps^2)*y^3*z*
             (-37 - 2*z - 2*z^2 + eps*(157 - 10*z + 2*z^2)) + 
            2*(2 - 7*eps + 6*eps^2)*z^2*(-1 - z - z^2 + eps*(2 + z + 
                3*z^2)) + (2 - 7*eps + 6*eps^2)*y^4*(8 - 9*z - 2*z^2 + 
              eps*(-24 + 29*z + 4*z^2)) - (2 - 7*eps + 6*eps^2)*y*z*
             (9 + 2*z - 12*z^2 + eps*(-29 + 10*z + 24*z^2)) + 
            y^2*(16 - 74*z + 136*z^2 + 24*z^3 - 4*z^4 + eps^2*(216 - 1321*z + 
                1808*z^2 + 240*z^3 - 54*z^4) + 6*eps^3*(-24 + 157*z - 
                200*z^2 - 24*z^3 + 6*z^4) + eps*(-104 + 573*z - 876*z^2 - 
                132*z^3 + 26*z^4)))))/(eps*x^2*(1 + x)^2*(1 + x*y)^2*z^2*
         (x*y + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((4*(-1 + 2*eps)^3*(1 + y - z)*z^2 + 2*(1 - 3*eps + 2*eps^2)*x^7*y^2*
           z*(y*(-1 + z) + z)*(-((1 + y^2)*z) + eps*(y*(3 - 2*z) + 2*z + 
              y^2*(3 + 2*z))) + 2*(1 - 2*eps)^2*x*
           (z^2*(-1 - 2*z + 2*z^2 + eps*(2 + 8*z - 6*z^2)) + 
            y^2*(8 - 6*z - z^2 + 2*eps*(-16 + 12*z + z^2)) + 
            2*y*z*(-3 + z - z^2 + 2*eps*(6 - 5*z + 2*z^2))) - 
          2*x^2*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^4*(-4 + z) - 
            (-1 + 2*eps)*y^3*(-4 - z + 3*z^2 + 4*eps^2*(-9 + 4*z + 3*z^2) - 
              2*eps*(-12 + z + 7*z^2)) + (-1 + 2*eps)*z*(1 - 3*z - 2*z^2 - 
              eps*(4 - 14*z - 13*z^2 + z^3) + eps^2*(3 - 12*z - 22*z^2 + 
                3*z^3)) - (-1 + 2*eps)*y^2*(-4 - 18*z + 9*z^2 + 2*z^3 + 
              eps*(24 + 100*z - 48*z^2 - 13*z^3) + 2*eps^2*(-18 - 61*z + 
                27*z^2 + 11*z^3)) + y*(4 - z + 9*z^2 - 4*z^3 + 
              eps^2*(44 + 20*z + 150*z^2 - 94*z^3 - 5*z^4) + 
              eps*(-24 - 66*z^2 + 36*z^3 + z^4) + 2*eps^3*(-12 - 16*z - 
                54*z^2 + 38*z^3 + 3*z^4))) + 
          x^5*((1 - 2*eps)^2*z^3*(-1 + eps - z + 3*eps*z) + 
            (-1 + 2*eps)*y*z^2*(12 + 5*z + 2*z^2 + eps^2*(32 + 50*z + 
                6*z^2) - eps*(44 + 31*z + 8*z^2)) + (1 - 3*eps + 2*eps^2)*y^5*
             (8 + 2*z - 12*z^2 - z^3 + eps*(-32 + 7*z + 32*z^2 + 2*z^3)) - 
            (-1 + 2*eps)*y^2*z*(2*(1 - 2*z + 11*z^2 + z^3) - eps*(-5 + 20*z + 
                72*z^2 + 18*z^3) + eps^2*(-7 + 74*z + 34*z^2 + 36*z^3)) + 
            y^3*(8 - 26*z + 32*z^2 + 22*z^3 - 2*z^4 + eps^2*(112 - 429*z + 
                536*z^2 + 178*z^3 - 22*z^4) + 2*eps^3*(-32 + 131*z - 
                192*z^2 - 34*z^3 + 6*z^4) + eps*(-56 + 201*z - 236*z^2 - 
                116*z^3 + 12*z^4)) + y^4*(-(z*(26 + 4*z + 5*z^2 + z^3)) + 
              eps*z*(201 - 12*z + 41*z^2 + 7*z^3) + 2*eps^3*(16 + 131*z - 
                74*z^2 + 50*z^3 + 6*z^4) - eps^2*(16 + 429*z - 114*z^2 + 
                112*z^3 + 16*z^4))) + x^3*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*
             y^5*z + (-1 + 2*eps)*y^4*(8 + 17*z + z^2 - eps*(40 + 60*z + 
                7*z^2) + eps^2*(32 + 39*z + 10*z^2)) + (-1 + 2*eps)*z*
             (1 + z + 8*z^2 + 2*z^3 - eps*(4 + 7*z + 37*z^2 + 12*z^3) + 
              eps^2*(3 + 10*z + 41*z^2 + 18*z^3)) + (-1 + 2*eps)*y^3*
             (16 - 54*z + 8*z^2 + 8*z^3 - eps*(96 - 308*z + 88*z^2 + 
                37*z^3) + eps^2*(112 - 390*z + 152*z^2 + 41*z^3)) - 
            (-1 + 2*eps)*y*z*(-17 - 8*z + 4*z^3 + eps*(60 + 88*z - 7*z^2 - 
                28*z^3) + eps^2*(-39 - 152*z + 7*z^2 + 48*z^3)) + 
            y^2*(eps^2*(-112 + 1006*z + 88*z^2 + 21*z^3 - 42*z^4) - 
              2*(4 - 27*z - 7*z^2 + z^4) + eps*(56 - 416*z - 62*z^2 - 7*z^3 + 
                16*z^4) + 2*eps^3*(32 - 390*z - 20*z^2 - 7*z^3 + 18*z^4))) + 
          x^6*y*(-(z*(2*y*(-2 + z)^2*z + z^2*(3 + 2*z) + 2*y^3*z*
                (10 - 4*z + z^2) + y^4*(-10 + 8*z + 3*z^2) + 2*y^2*
                (-5 + 10*z - 11*z^2 + z^3))) + 2*eps^3*(y*(29 - 36*z)*z^2 + 
              6*z^3*(1 + 2*z) + y^2*z*(-24 + 53*z - 60*z^2) + 
              y^4*(-8 - 24*z + 29*z^2 + 6*z^3) + y^3*(-8 + 36*z + 53*z^2 - 
                36*z^3 + 12*z^4)) + eps*(z^3*(15 + 14*z) + y*z^2*(53 - 56*z + 
                10*z^2) + y^2*z*(-54 + 125*z - 134*z^2 + 10*z^3) + 
              y^4*(-8 - 54*z + 53*z^2 + 15*z^3) + y^3*(-8 + 24*z + 125*z^2 - 
                56*z^3 + 14*z^4)) - eps^2*(8*z^3*(3 + 4*z) + y*z^2*(103 - 
                116*z + 12*z^2) + y^2*z*(-92 + 223*z - 240*z^2 + 12*z^3) + 
              y^4*(-24 - 92*z + 103*z^2 + 24*z^3) + y^3*(-24 + 84*z + 
                223*z^2 - 116*z^3 + 32*z^4))) + 
          x^4*((2 - 9*eps + 10*eps^2)*z^2*(1 + z)*(-1 + eps - z + 3*eps*z) + 
            (1 - 3*eps + 2*eps^2)*y^5*(8 - 9*z - 2*z^2 + eps*(-24 + 28*z + 
                5*z^2)) + (-1 + 2*eps)*y^4*(4*(2 + 5*z + 3*z^2 + z^3) - 
              eps*(56 + 62*z + 53*z^2 + 18*z^3) + eps^2*(80 - 16*z + 61*z^2 + 
                20*z^3)) + y*z*(eps^3*(56 + 122*z + 224*z^2 - 90*z^3) + 
              eps*(55 + 77*z + 102*z^2 - 45*z^3) + 3*(-3 - 4*z - 4*z^2 + 
                2*z^3) + eps^2*(-102 - 167*z - 268*z^2 + 111*z^3)) + 
            y^3*(eps^2*(-192 + 48*z + 932*z^2 - 268*z^3 - 37*z^4) - 
              2*(4 + 3*z - 35*z^2 + 6*z^3 + z^4) + eps*(72 + 18*z - 454*z^2 + 
                102*z^3 + 15*z^4) + 2*eps^3*(80 - 60*z - 304*z^2 + 112*z^3 + 
                15*z^4)) - y^2*(-8 + 20*z - 70*z^2 + 4*z^3 - 6*z^4 + 
              eps^2*(-88 + 108*z - 932*z^2 + 92*z^3 - 111*z^4) + 
              eps*(48 - 102*z + 454*z^2 - 36*z^3 + 45*z^4) + 
              eps^3*(48 + 32*z + 608*z^2 - 72*z^3 + 90*z^4))))/
         (eps*x^2*(1 + x)^2*(1 + x*y)^2*z^2*(x*y + z)*(1 + x*z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(-1 + y)^2*(2 + x + x*y))/(x*(1 + x)*(1 + x*y)*(x*y + z)*
         (z + x*(y*(-1 + z) + z))), ((-1 + 5*eps - 6*eps^2)*
         (1 + y + x*y - z)^2*(z*(-2 + x + 2*z + x^2*z) + 
          2*y*(4 + (-1 + 8*x + 4*x^2)*z + x^2*(4 + 3*x)*z^2) + 
          x*y^2*(z + 6*x^2*(-1 + z)*z + x*(-8 + 8*z + z^2))))/
        (x*(1 + x)*(1 + x*y)*z^2*(x*y + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-((-1 + z)*z^2*((1 + x)*(-2 + x + 2*z + x^2*z) - 
             3*eps*(x + 2*(-1 + z) + 2*x*z + x^3*z*(2 + z) + x^2*(2 + 4*z)) + 
             eps^2*(4*(-1 + z) + 2*x*(5 + 2*z) + x^3*z*(5 + 9*z) + x^2*
                (5 + 23*z)))) + (-1 + eps)*x^2*(1 + x)*y^4*
           (z*(1 - z + eps*(-4 + 5*z)) + x^2*z*(-6*(-1 + z)^2 + 
              eps*(28 - 52*z + 25*z^2)) + x*(-8 + 16*z - 7*z^2 - z^3 + 
              eps*(32 - 60*z + 25*z^2 + 5*z^3))) + 
          y*z*(x^4*(7 - 8*z)*z^2 + x^3*z*(8 + 4*z - 15*z^2) + 
            4*(3 - 4*z + z^2) + x*(8 + 5*z - 12*z^2 - 2*z^3) - 
            x^2*(1 - 20*z + 10*z^2 + 12*z^3) + eps^2*(2*x^4*z^2*(15 + 2*z - 
                18*z^2) + 8*(12 - 13*z + z^2) + x^2*(-4 + 106*z + 98*z^2 - 
                206*z^3) + x*(20 + 206*z - 224*z^2 - 4*z^3) - 
              6*x^3*z*(-5 - 15*z + 12*z^2 + 9*z^3)) + 
            eps*(-12*(6 - 7*z + z^2) + x^4*z^2*(-37 + 28*z + 12*z^2) + 
              x*(-34 - 97*z + 128*z^2 + 6*z^3) + x^3*z*(-38 - 52*z + 81*z^2 + 
                18*z^3) + x^2*(5 - 114*z + 8*z^2 + 110*z^3))) + 
          x*y^3*(-8 + 8*z - z^2 - 12*x^4*(-1 + z)^2*z^2 + 
            x*(8 - 31*z + 20*z^2) + x^3*z*(-10 + 12*z + 5*z^2 - 8*z^3) + 
            x^2*(8 - 20*z + 6*z^2 + 4*z^3 - z^4) + 2*eps^2*(-16 + 10*z + 
              5*z^2 + x^4*z^2*(-26 + 55*z - 30*z^2) + x^3*z*(-16 + 57*z - 
                47*z^2 + 2*z^3) + x*(48 - 114*z + 53*z^2 + 9*z^3) + 
              x^2*(16 + 34*z - 103*z^2 + 45*z^3 + 2*z^4)) + 
            eps*(40 - 34*z - 3*z^2 + 2*x^4*z^2*(32 - 61*z + 30*z^2) - 
              x*(56 - 187*z + 114*z^2 + 6*z^3) + x^3*z*(42 - 54*z - 7*z^2 + 
                28*z^3) + x^2*(-40 + 60*z + 44*z^2 - 52*z^3 + 3*z^4))) - 
          y^2*(6*x^5*z^3*(-1 + 2*z) + 2*(8 - 6*z + z^2) + 
            x^4*z^2*(5 - 5*z + 28*z^2) + x*(8 + 28*z - 5*z^2 - 3*z^3) + 
            x^2*z*(31 + 12*z + 10*z^2 + z^3) + x^3*z*(17 - 6*z + 28*z^2 + 
              15*z^3) - eps*(x^5*z^3*(-31 + 60*z) + 6*(16 - 12*z + z^2) + 
              x*(40 + 204*z - 97*z^2 - 3*z^3) + x^2*z*(187 + 74*z + 8*z^2 + 
                12*z^3) + x^4*z^2*(32 - 7*z + 104*z^2 + 12*z^3) + 
              x^3*z*(81 + 44*z + 70*z^2 + 81*z^3 + 3*z^4)) + 
            eps^2*(5*x^5*z^3*(-5 + 12*z) + 4*(32 - 24*z + z^2) + 
              x*(32 + 344*z - 206*z^2 + 6*z^3) + x^2*z*(228 + 194*z - 
                98*z^2 + 23*z^3) + x^4*z^2*(27 + 94*z + 16*z^2 + 36*z^3) + 
              x^3*z*(64 + 206*z - 6*z^2 + 72*z^3 + 9*z^4))))/
         (x*(1 + x)*(1 + x*y)*z^2*(x*y + z)*(1 + x*z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*x*y^2*(-1 + z) + (1 + eps*(3 + x))*z + 
         y*(-2 + z + eps*(-4 - x + 3*z + 2*x*z)))/(x*(x*y + z)*
         (z + x*(y*(-1 + z) + z))), ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*
         (2*x^3*y^2 - z + 3*x^2*y*z + x*(y*(-2 + z) + z)))/
        (2*x^4*(1 + x)^2*(1 + x*y)^2*z^2*(x*y + z)^2), 
       ((-1 + eps)*z^2 + 2*(-1 + 4*eps)*x^4*y^2*(y*(-2 + z) - (-1 + z)*z) - 
         x*z*(-((-1 + 7*eps)*(-2 + z)*z) + 2*y*(2 - z + eps*(-8 + 7*z))) + 
         x^3*y*z*(3*z*(-1 - 3*eps*(-1 + z) + z) + 
           y*(8 - 3*z + eps*(-32 + 9*z))) + x^2*(z^2*(-1 + eps + z - eps*z) + 
           y^2*(-(-2 + z)^2 + eps*(16 - 16*z + z^2)) - 
           y*z*(-4 + z - z^2 + eps*(16 + 5*z + z^2))))/
        (2*x^3*(1 + x)*(1 + x*y)*z^2*(x*y + z)^2), 0, (-2*eps*y)/(x*y + z), 
       -(((3 + eps)*x^3*y^2 + (2 + 3*eps)*z + x^2*y*(3 + 3*y + 2*z + 
            eps*(2 + 2*y + z)) + (1 + eps)*x*(2*z + y*(3 + 2*z)))/
         (x*(1 + x)*(1 + x*y)*(x*y + z))), 
       -((eps*(-1 + x^2*y)*z)/(x*(x*y + z)))}, 
      {(2*(1 - 2*eps)^2*(-1 + x^2*y))/(eps*x^3*(1 + x)*(1 + x*y)*z*(x*y + z)*
         (1 + x*z)), 0, (-2*(2 - 9*eps + 9*eps^2)*
         (2*(1 + x)*(-1 - x*y + x^2*y + x^3*y^2)*(2 + x^2*y + 
            x*(1 + y + z)) + eps^2*(-16 + 8*x^6*y^3 - 4*x*(5 + 5*y + 4*z) + 
            x^5*y^2*(15 + 15*y + 13*z) - x^2*(4 + 4*y^2 + 13*z + 3*z^2 + 
              y*(16 + 13*z)) + x^4*y*(7 + 7*y^2 + 13*z + y*(33 + 13*z)) + 
            x^3*(3*(-1 + z)^2*z + y^2*(11 + 3*z) + y*(11 + 6*z - 6*z^2))) - 
          eps*(-16 + 8*x^6*y^3 - 2*x*(11 + 11*y + 6*z) + 
            x^5*y^2*(15 + 15*y + 11*z) - x^2*(6 + 6*y^2 + 11*z + z^2 + 
              y*(20 + 11*z)) + x^4*y*(7 + 7*y^2 + 11*z + y*(31 + 11*z)) + 
            x^3*((-1 + z)^2*z + y^2*(9 + z) + y*(9 + 2*z - 2*z^2)))))/
        (eps^2*x^4*(1 + x)^2*(1 + x*y)^2*z^2*(x*y + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*(2 - 7*eps + 6*eps^2)*((1 + x)*(1 + x*y)*z*(2 + x^2*y + 
            x*(1 + y + z)) - 2*eps*(-1 + (8 + 9*x + 3*x^2)*z + 
            x*(5 + 4*x)*z^2 + x^2*(1 + x)*y^2*(-1 + (3 + 2*x)*z) + 
            y*(-1 + x^3*z*(5 + 3*z) + x*(-3 + 9*z) + x^2*(-1 + 12*z + 
                4*z^2))) + eps^2*(-6 + (26 + 19*x + 5*x^2)*z + 
            3*x*(7 + 5*x)*z^2 + x^2*(1 + x)*y^2*(-2 + (5 + 3*x)*z) + 
            y*(-6 + x^3*z*(8 + 9*z) + x*(-14 + 19*z) + x^2*(-2 + 15*z + 
                15*z^2)))))/(eps^2*x^2*(1 + x)^2*(1 + x*y)^2*z^2*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((-1 + 5*eps - 6*eps^2)*(2 + x^3*y*z + x*(2 + 2*y + z) - 
          x^2*(y*(-4 + z) + z - 2*z^2)))/(x^3*(1 + x)^2*(1 + x*y)^2*z^2*
         (eps + eps*x*z)), (3*(1 - 5*eps + 6*eps^2))/(eps*x^2*(1 + x)*
         (1 + x*y)*z*(1 + x*z)), 0, (-2*(1 - 2*eps)^2*(-1 + x^2*y))/
        (eps*x^3*(1 + x)*(1 + x*y)*z*(x*y + z)*(1 + x*z)), 0, 
       (2*(1 + x)*(1 + x*y)*z*(-1 + x^2*y^2*(-1 + x*(-2 + z)) - (-2 + x)*z + 
           2*x*(2 + x)*z^2 + y*(-1 + x^3*z - x*(2 + z) + 
             x^2*(-1 - 2*z + 2*z^2))) + 6*eps^3*(3*(1 + y - 2*z)*z + 
           4*x^6*y^3*(1 + y - 2*z)*z - 3*x*z*(-1 - y^2 + y*(-4 + z) + z + 
             4*z^2) + x^2*z*((7 - 26*z)*z + y^2*(5 + 7*z) + 
             y*(5 + 28*z - 26*z^2)) + x^5*y^2*(y^2*(-10 + 7*z) + 
             z*(7 - 18*z - 8*z^2) - 2*y*(5 - 25*z + 9*z^2)) + 
           x^3*(-14*z^3 + y^3*(-7 + 4*z) + 2*y*z*(2 + 19*z - 27*z^2) + 
             y^2*(-7 + 12*z + 38*z^2 - 14*z^3)) - 
           x^4*y*(3*y^3 + z^2*(4 + 25*z) + y^2*(28 - 39*z + 4*z^2) + 
             y*(3 - 39*z - 14*z^2 + 25*z^3))) + 
         eps*(13*(1 + y - 2*z)*z + 8*x^6*y^3*(1 + y - 2*z)*z - 
           13*x*z*(-1 - y^2 + y*(-4 + z) + z + 4*z^2) + 
           x^2*z*((21 - 94*z)*z + y^2*(40 + 21*z) + y*(40 + 66*z - 94*z^2)) + 
           x^5*y^2*(4*y^2*(-4 + 3*z) + y*(-16 + 106*z - 41*z^2) + 
             z*(12 - 41*z - 16*z^2)) + x^3*(-42*z^3 + y^3*(-12 + 17*z) + 
             y*z*(17 + 82*z - 160*z^2) + y^2*(-12 + 70*z + 82*z^2 - 42*
                z^3)) - x^4*y*(4*y^3 + z^2*(17 + 62*z) + 
             y^2*(48 - 95*z + 17*z^2) + y*(4 - 95*z - 24*z^2 + 62*z^3))) + 
         eps^2*(-27*(1 + y - 2*z)*z - 28*x^6*y^3*(1 + y - 2*z)*z + 
           27*x*z*(-1 - y^2 + y*(-4 + z) + z + 4*z^2) - 
           x^2*z*((55 - 218*z)*z + y^2*(62 + 55*z) + y*(62 + 202*z - 218*
                z^2)) + x^5*y^2*(y^2*(64 - 46*z) + z*(-46 + 129*z + 56*z^2) + 
             y*(64 - 350*z + 129*z^2)) + x^3*(y^3*(46 - 37*z) + 110*z^3 + 
             y*z*(-37 - 266*z + 420*z^2) + 2*y^2*(23 - 63*z - 133*z^2 + 55*
                z^3)) + x^4*y*(18*y^3 + z^2*(37 + 184*z) + 
             y^2*(184 - 285*z + 37*z^2) + y*(18 - 285*z - 92*z^2 + 184*
                z^3))))/(eps^2*x^5*(1 + x)^2*y*(1 + x*y)^2*z^2*(x*y + z)*
         (1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       -(((1 - 5*eps + 6*eps^2)*(2 + x^2*y + 3*x*z))/(eps*x^3*(1 + x)*
          (1 + x*y)*z*(x*y + z)*(1 + x*z))), 
       ((1 - 5*eps + 6*eps^2)*(4*eps*x^5*y^3 + 2*(-1 + 2*eps)*z + 
          (-1 + eps)*x*(1 + y - z)*z + 2*x^4*y^2*(eps*(2 + 2*y - 5*z) + 
            3*z) + x^3*y*(z*(-2 + 10*eps + 11*z - 27*eps*z) + 
            2*y*(4 - 8*eps - z + 5*eps*z)) + 
          x^2*z*(z*(-3 + 7*eps + 5*z - 11*eps*z) + y*(11 - 23*eps - 3*z + 
              7*eps*z))))/(eps*x^3*(1 + x)*(1 + x*y)*z^2*(x*y + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*eps*(-1 + x^2*y))/(x^2*(1 + x)*(1 + x*y)*z*(1 + x*z)), 
       (2*(-2*(2 - 7*eps + 6*eps^2)*x*(-1 + z)*z*(-2 - x*(1 + z) + 
            eps*(4 + x + 3*x*z)) + (2 - 5*eps + 3*eps^2)*x^2*(1 + x)*y^4*
           (3 + x*(4 - 5*z) - 2*z - 2*x^2*z + eps*(-7 + 4*z + 4*x^2*z + 
              x*(-10 + 11*z))) - (-2 + 3*eps)*x*y^3*(5 + x*(10 - 17*z) - 
            4*z + 2*x^4*z*(-1 + 2*z) + x^2*(8 - 29*z + 6*z^2) + 
            x^3*(4 - 20*z + 11*z^2) - 2*eps*(10 - 8*z + 3*x^4*z*(-1 + 2*z) - 
              2*x*(-9 + 15*z + z^2) + x^2*(12 - 49*z + 6*z^2) + 
              x^3*(7 - 36*z + 17*z^2)) + eps^2*(19 - 16*z + 4*x^4*z*(-1 + 
                2*z) + x*(26 - 47*z - 8*z^2) + x^2*(8 - 69*z - 2*z^2) + 
              x^3*(10 - 60*z + 23*z^2))) - (-2 + 3*eps)*y*
           (2 - 4*z + x^3*z*(-7 + 6*z + 5*z^2) + x*(5 - 11*z + 6*z^2) + 
            x^2*(3 - 17*z + 18*z^2 + 2*z^3) - 2*eps*(5 - 10*z + 
              2*x*(5 - 11*z + 5*z^2) + x^3*z*(-11 + 6*z + 13*z^2) + 
              x^2*(5 - 30*z + 30*z^2 + 6*z^3)) + eps^2*(12 - 24*z + 
              x*(19 - 41*z + 14*z^2) + x^3*z*(-15 - 2*z + 33*z^2) + 
              x^2*(7 - 47*z + 42*z^2 + 18*z^3))) - (-2 + 3*eps)*y^2*
           (2 + x*(6 - 11*z + 4*z^2) + x^4*z*(-7 + 11*z + 4*z^2) + 
            2*x^2*(5 - 15*z + 9*z^2 + z^3) + x^3*(7 - 29*z + 28*z^2 + 
              5*z^3) - 2*eps*(5 + 2*x*(7 - 11*z + 4*z^2) + x^4*z*(-11 + 
                17*z + 10*z^2) + x^2*(18 - 52*z + 30*z^2 + 5*z^3) + 
              x^3*(12 - 49*z + 46*z^2 + 13*z^3)) + 
            eps^2*(12 + x*(30 - 41*z + 16*z^2) + x^4*z*(-15 + 23*z + 
                24*z^2) + 2*x^2*(13 - 37*z + 21*z^2 + 6*z^3) + 
              x^3*(17 - 69*z + 64*z^2 + 33*z^3)))))/(eps*x^3*(1 + x)^2*y*
         (1 + x*y)^2*z^2*(1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (4*(2 - 7*eps + 6*eps^2)*(-1 + y)^2*(z + y*(-1 + z + x*z)))/
        (eps*x^2*(1 + x)^2*y*(1 + x*y)^2*z^2*(1 + x*z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (2*(2*(-1 + 2*eps)*x*z*(-1 - x*z + eps*(2 + (-1 + x)*z)) + 
          y^2*(-1 - x*z + 2*x^4*z^2 + x^2*(-4 + z^2) + x^3*z*(-2 + z^2) + 
            eps*(5 - 8*x^4*z^2 + x^3*(4 - 5*z)*z^2 + x^2*(24 - 16*z + z^2) + 
              x*(8 - 3*z + 2*z^2)) + 2*eps^2*(-3 + 4*x^4*z^2 + 
              x^2*(-16 + 16*z - 3*z^2) + x*(-8 + 5*z - 2*z^2) + 
              x^3*z*(4 - 4*z + 3*z^2))) + (-1 + 2*eps)*x*y^3*
           (3 - 2*z - 2*x^3*(-2 + z)*z + x^2*(4 + 2*z - 3*z^2) - 
            2*x*(-2 + z^2) + eps*(-7 + 4*z + 4*x^3*(-2 + z)*z + 
              2*x*(-8 + 3*z + z^2) + x^2*(-16 + 4*z + 3*z^2))) + 
          y*(-1 + 2*z + x^3*z^2*(3 + z) + x^2*z^2*(1 + 2*z) + 
            x*(-3 - z + 4*z^2) + 2*eps^2*(-3 + 6*z + 3*x^3*z^2*(1 + z) + 
              3*x^2*z*(2 - z + 2*z^2) + x*(-7 + 5*z + 8*z^2)) - 
            eps*(-5 + 10*z + x^3*z^2*(9 + 5*z) + x^2*z*(6 - z + 10*z^2) + 
              x*(-13 + 3*z + 16*z^2)))))/(eps*x^3*(1 + x)^2*y*(1 + x*y)^2*z^2*
         (1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (6*(-1 + 2*eps))/(x^2*(1 + x)*(1 + x*y)*z), 
       (-8*(2 - 7*eps + 6*eps^2)*(2*(-1 + 2*eps)*z + 
          x*(-1 - y^2 - z - y*z - 2*z^2 + eps*(3 + 2*y + 3*y^2 - z - y*z + 
              6*z^2)) + x^3*y*(-((1 + y)*z) + eps*(z + y*(2 + z))) + 
          x^2*(z*(-1 + eps - z + 3*eps*z) + y^2*(-1 - z + eps*(5 + z)) + 
            y*(-1 - z^2 + eps*(5 - 6*z + 3*z^2)))))/(eps*x^2*(1 + x)^2*
         (1 + x*y)^2*z^2*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-4*(-1 + 2*eps)*(-2*(1 - 2*eps)^2*z + 2*(-1 + 2*eps)*x*
           (y*(1 + eps*(-4 + z)) + z*(eps + z - 3*eps*z)) + 
          (-1 + eps)*x^4*y*(-((1 + y^2)*z) + eps*(y + 2*z - 2*y*z + 
              y^2*(1 + 2*z))) + x^2*((-1 + y)^2*(1 + y + z) + 
            eps*(-4 - 4*y^3 + y^2*(6 - 5*z) - 5*z + z^2 + y*(6 + 10*z + 
                z^2)) + eps^2*(3 + 3*y^3 + 8*z - 3*z^2 + y^2*(-9 + 8*z) - 
              y*(9 + 10*z + 3*z^2))) + x^3*((-1 + 2*eps)*z*(-1 + eps - z + 
              3*eps*z) + (-1 + eps)*y^3*(-1 - z + 2*eps*(2 + z)) + 
            y^2*(eps*(7 - 5*z)*z + (-1 + z)*z + eps^2*(-2 - 6*z + 6*z^2)) - 
            y*(-1 + z + eps*(5 - 7*z - 2*z^2) + eps^2*(-4 + 6*z + 6*z^2)))))/
        (eps*x^2*(1 + x)^2*(1 + x*y)^2*z^2*(1 + x*z)*(2 + x^2*y + 
          x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       (-4*(1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2)/(x*(1 + x)*(1 + x*y)*
         z^2*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (2*((-1 + eps)*x*(1 + x)*y^2*(2*(-1 + z) + eps*(8 + (-7 + x)*z)) + 
          (-1 + z)*z*(2*(1 + x) - 3*eps*(4 + x*(3 + z)) + 
            eps^2*(16 + x*(7 + 9*z))) + 2*y*(2 - z + x^2*z*(-1 + 2*z) + 
            x*(1 + z^2) + eps^2*(-8*(-2 + z) + x^2*z*(-3 + 11*z) + 
              x*(4 + 13*z - z^2)) - eps*(-6*(-2 + z) + 2*x^2*z*(-2 + 5*z) + 
              x*(5 + 4*z + 3*z^2)))))/(x*(1 + x)*(1 + x*y)*z^2*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (2*eps*(2 + x + x*y))/(x*(1 + x)*(1 + x*y)*(1 + x*z)), 
       (-2*(-1 + 3*eps)*(1 + x*(1 + y - z))^2)/(x^3*(1 + x)^2*(1 + x*y)^2*z^2*
         (1 + x*z)), (2*(-1 + 4*eps)*(z + x*(-(y*(-2 + z)) + (-1 + z)*z)))/
        (x^2*(1 + x)*(1 + x*y)*z^2*(1 + x*z)), (-6*(-1 + 2*eps)*(x*y + z))/
        (x*(1 + x)*(1 + x*y)*z*(1 + x*z)), (-2*eps*(1 + y + 2*x*y))/
        ((1 + x)*(1 + x*y)*(1 + x*z)), (2*eps*(-1 + x^2*y))/
        (x*(1 + x)*(1 + x*y)*(1 + x*z)), 
       -((2 + 4*(1 + eps)*x^2*y + (3 + 2*eps)*x*(1 + y))/
         (x*(1 + x)*(1 + x*y)))}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, -(eps/y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -(eps/y), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (1 - 2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2 + 3*eps)/(x*y*(x*y + z)), -((eps*x)/(x*y + z)), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (-2 + 3*eps)/(x*y*(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       -((eps*(2*x*y + z))/(y*(x*y + z))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (1 - 4*eps + 4*eps^2)/
        (eps*x^2*y^2 + eps*x*y*z), 0, 0, (-1 + 5*eps - 6*eps^2)/
        (eps*x^2*y^2 + eps*x*y*z), (-1 + 5*eps - 6*eps^2)/
        (eps*x^2*y^2 + eps*x*y*z), -((x*y + 2*eps*z)/(x*y^2 + y*z)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, (x - 2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((-1 + eps)*x*y^2*(-1 + x*(-2 + z)) + 
         z*(1 + x*z + eps*(-2 + z - x*z)) + y*(-3 + 2*z - x^2*z^2 - 
           2*x*(1 - z + z^2) + eps*(3 - 2*z + x^2*z + 2*x*(1 - z + z^2))))/
        ((-1 + y)*y*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 0, 
       -(((1 + x)*((-1 + eps)*y^2*(-1 + x*(-2 + z)) - (-2 + 3*eps)*(-1 + z)*
            z + y*(4 - 5*z - x*z^2 + eps*(-4 + (5 + x)*z))))/
         ((-1 + y)*y*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))), 
       (eps*y^2*(1 - x*(-2 + z)) + (-2 + 3*eps)*(1 + x)*z + 
         y*(eps*(-5 + 2*x*(-3 + z) + z) - 2*(1 + x)*(-3 + 2*z)))/
        ((-1 + y)*y*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       ((1 + x)*(z*(-1 - x*z + eps*(2 + (-1 + x)*z)) + 
          y*(-((-3 + 2*z)*(1 + x*z)) + eps*(-3 + 2*z - 2*x*z + x*z^2))))/
        ((-1 + y)*y*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((2 - 3*eps)*(y*(-1 + x*(-1 + z)) + z))/(y*(1 + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 0, 
       ((-2 + 3*eps)*(-1 + z))/(y*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       ((2 - 3*eps)*(-1 + y))/(y*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + 
          (2 + x)*z)), ((-1 + y)*(1 + x*z) - 
         eps*(-2 + x*y^2*(-1 + x*(-2 + z)) + z - x*z + 
           y*(1 + x^2*z + x*(-2 + 4*z))))/(y*(1 + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       ((-2 + 3*eps)*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 
          2*(1 + x)*z))/(x*(1 + x)*y*(1 + x*y)*(y - z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (1 - 3*eps)/((1 + x*y)*(y - z)), 0, 0, 
       ((2 - 3*eps)*(1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/
        ((1 + x)*y*(1 + x*y)*(y - z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       ((-2 + 3*eps)*(-1 + y)^2)/((1 + x)*y*(1 + x*y)*(y - z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-((1 + x*y)*(1 + x*z + y*(-3 + x*(-2 + z) + 2*z))) + 
         eps*(2 + (-1 + x)*z + y*(-5 - x + 5*z + 3*x*z + 2*x^2*z) + 
           y^2*(-1 + 2*x^2*(-2 + z) + x*(-7 + 4*z))))/((1 + x)*y*(1 + x*y)*
         (y - z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (eps*(1 - x*y + 2*x*z))/((1 + x*y)*(y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, (1 - x*y + eps*(-2 + x*y))/
        (2*x*(-1 + y)*y*(1 + x*y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-1 + x + eps*(2 + x*(-2 + y)))/(2*x*(-1 + y)*y*(1 + x*y)), 0, 0, 0, 
       (y*(-1 + x*y) + eps*(1 + y + x*y - 2*x*y^2))/((-1 + y)*y*(1 + x*y)), 
       (x*((-1 + x)*y + eps*(1 + y - x*y)))/(2*(-1 + y)*(1 + x*y)), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (2 - 3*eps)/(x*(-1 + y)*y*(1 + x*y)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, (-2 + 3*eps)/(x*(-1 + y)*y*(1 + x*y)), 0, 
       0, 0, (-4 + 6*eps)/((-1 + y)*(1 + x*y)), 
       (-(x*y*(1 + y)) + eps*(1 + (-1 + 3*x)*y))/((-1 + y)*y*(1 + x*y)), 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-2 + 7*eps - 6*eps^2)/
        (eps*x*(-1 + y)*y*(1 + x*y)), 0, 0, 0, 0, (1 - 4*eps + 4*eps^2)/
        (eps*x*y - eps*x*y^2), ((2 - 7*eps + 6*eps^2)*(1 + x^2*y^2 + 
          y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 2*(1 + x)*z))/
        (eps*x^2*(-1 + y)*y*(1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + 
          (2 + x)*z)), 0, 0, 0, -(((2 - 7*eps + 6*eps^2)*
          (1 + y^2 + x*y*(1 + y - 2*z) - z - y*z))/(eps*x*(-1 + y)*y*
          (1 + x*y)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))), 
       ((2 - 7*eps + 6*eps^2)*(-1 + y))/(eps*x*y*(1 + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       ((-1 + 2*eps)*(-((1 + x)*(y^2*(1 + x*(-2 + z)) + 2*z + 
             y*(-3 + x*z))) + eps*(-1 + y^2*(2 + 2*x^2*(-2 + z) + 
              x*(-1 + z)) + 5*z + 4*x*z + y*(-5 - z + 2*x^2*z + 
              x*(-7 + 3*z)))))/(eps*x*(-1 + y)*y*(1 + x*y)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 0, 
       (-2*(2 - 7*eps + 6*eps^2))/(eps*x*(-1 + y)*y*(1 + x*y)), 
       ((-1 + 2*eps)*(-1 + x + eps*(2 + x*(-2 + y))))/(eps*x*(-1 + y)*y*
         (1 + x*y)), (2*eps - y)/((-1 + y)*y), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(((2 - 5*eps + 3*eps^2)*(eps*x^3*y^3 + z - 2*eps*z + 
           x*((-1 + 4*eps)*y^2 + (2 - 5*eps)*y*z + z*(eps + z - 3*eps*z)) + 
           x^2*y*(z*(-y + 2*z) + eps*(y + y^2 + z + 3*y*z - 6*z^2))))/
         (eps*x*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(2 + x^2*y + 
           x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -(((2 - 5*eps + 3*eps^2)*((-1 + 2*eps)*z + 
           x^3*y*(y*(1 + eps*(-1 + z) - 2*z) + z*(-1 + eps + 2*z - 2*eps*
                z)) - x*(y^2 + y*(-2 + eps*(4 - 3*z) + z) - 
             z*(-2 + eps*(3 + z))) + x^2*(y^2*(eps*(-1 + z) - 2*z) + 
             z*(-1 + eps + eps*z) + y*(1 + z^2 + eps*(-1 - 2*z + z^2)))))/
         (eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, 0, 0, 0, 0, 0, 0, -((-((1 - 2*eps)^2*(-1 + eps)*z^2) - 
          (-1 + eps)*eps*x^4*y^3*((-1 + 2*eps)*y + z - eps*z) + 
          (1 - 3*eps + 2*eps^2)*x*z*((-1 + 2*eps)*y^2 + z - 2*eps*z + 
            y*(-1 + eps*(4 - 6*z) + 3*z)) - (-1 + eps)*eps*x^3*y^2*
           ((-1 + 2*eps)*y^2 + z*(1 + (4 - 10*eps)*z) + 
            y*(-1 - z + eps*(2 + 4*z))) + (-1 + eps)*x^2*y*
           (y^2*(-1 + eps^2*(-8 + z) - 3*eps*(-2 + z) + z) + 
            y*z*(3 - 2*eps^2*(-8 + z) - 2*z + 3*eps*(-5 + 2*z)) - 
            z*(2*z - eps*z*(5 + z) + eps^2*(1 + 3*z^2))))/
         (eps*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(2 + x^2*y + 
           x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 
       -(((-2 + 3*eps)*(-((1 + x*z)*(x^2*y*(y - z) + z + x*(y^2 - y*z + 
                z^2))) + eps^2*(-2*z + x^3*y*(y*(-1 + z) + z) + 
             x*((5 - 9*z)*z + y*(-4 + 5*z)) + x^2*(y^2*(-1 + z) + z + 3*z^2 - 
               6*z^3 + y*(-1 + 3*z^2))) + eps*(3*z + x^3*y*(y - z*(1 + z)) + 
             x*(y^2 + y*(2 - 4*z) + 3*z*(-1 + 3*z)) + 
             x^2*(2*y^2 + y*(1 - 3*z - 2*z^2) + z*(-1 - z + 5*z^2)))))/
         (eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, 0, 0, (-2*(2 - 5*eps + 3*eps^2)*(eps*x*(1 + x)^2*y^3 - 
          (-1 + 2*eps)*(1 + x)*(-1 + z)*z + (1 + x)*y^2*(-2 + x - 3*x*z + 
            4*eps*(1 + x*z)) + y*(2 + z + x^2*z*(-1 + 4*z) + 
            x*(1 + 2*z + 3*z^2) - eps*(2*(2 + z) + 2*x^2*z*(-1 + 4*z) + 
              x*(1 + 6*z + 5*z^2)))))/(eps*(1 + x)*y*(1 + x*y)*(y - z)*
         (1 + y + x*y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((1 - eps)*((-1 + eps)*eps*x^4*y^3 + (1 - 2*eps)^2*z^2 + 
          x*((2 - 4*eps)*y^3 + (-1 + 2*eps)*y^2*(eps*(-2 + z) + 2*z) + 
            (-1 + 2*eps)*z*(-1 + eps - z + 3*eps*z) + (-1 + 2*eps)*y*
             (2 + z - 2*z^2 + eps*(-2 - 2*z + 3*z^2))) + 
          x^2*((-1 + 2*eps)*z*(-1 + eps + eps*z) + 
            y^3*(2*(1 + z) + eps^2*(-1 + 2*z) - eps*(4 + 5*z)) + 
            y^2*(-(z*(3 + z)) + 2*eps^2*(1 - 4*z + z^2) + eps*(-2 + 11*z + 
                z^2)) + y*(-1 - 2*z + z^2 + eps*(2 + 9*z - 5*z^2) + 
              eps^2*(-1 - 8*z + 5*z^2))) + 
          x^3*y*(-((1 - 3*eps + 2*eps^2)*z*(-1 + 2*z)) + 
            y^2*(2*z + 2*eps^2*z - eps*(1 + 5*z)) + 
            y*(-1 + z + 2*eps^2*(1 - 2*z)*z - 2*z^2 + eps*(1 - 2*z + 
                6*z^2)))))/(eps*(1 + x)*y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       -((-((-1 + eps)*x^2*(1 + x)^2*y^4) - (-1 + 3*eps)*(-1 + z)*z*
           (-1 - x + eps*(2 + x + x*z)) + x*(1 + x)*y^3*(5 + x + 3*x*z - 
            x^2*z + eps*(-11 + x - 12*x*z) + eps^2*(2 + x^2*z + 
              x*(-2 + 5*z))) - y^2*(-4 - 2*x + x^3*z*(1 + 5*z) + 
            x^2*(1 + 3*z + 4*z^2) + eps*(12 + 11*x*z + x^3*(4 - 17*z)*z + 
              x^2*(-5 + z - 10*z^2)) + eps^2*(-8 + x*(8 - 21*z) + 
              x^3*z*(-5 + 8*z) - 2*x^2*(-2 + z + 2*z^2))) - 
          y*(2 + 3*z + x^2*z*(-1 + 6*z) + x*(1 + 4*z + 5*z^2) - 
            eps*(8 + 7*z + x^2*z*(-8 + 20*z + 3*z^2) + 3*x*(1 + 2*z + 
                7*z^2)) + eps^2*(2*(4 + z) + x^2*z*(-7 + 8*z + 9*z^2) + 
              x*(2 - 2*z + 20*z^2))))/(y*(1 + x*y)*(y - z)*(1 + y + x*y - z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       ((1 - eps)*z*((-1 + 2*eps)*z + x^3*y*(y*(1 + eps*(-1 + z) - 2*z) + 
            z*(-1 + eps + 2*z - 2*eps*z)) - 
          x*(y^2 + y*(-2 + eps*(4 - 3*z) + z) - z*(-2 + eps*(3 + z))) + 
          x^2*(y^2*(eps*(-1 + z) - 2*z) + z*(-1 + eps + eps*z) + 
            y*(1 + z^2 + eps*(-1 - 2*z + z^2)))))/
        (y*(y - z)*(1 + y + x*y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((2 - 13*eps + 27*eps^2 - 18*eps^3)/(eps*x*y*(y - z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -(((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(1 + x*z))/
         (eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 0, 0, 0, 0, 0, 0, 
       -(((1 - 5*eps + 6*eps^2)*((1 + eps*(-1 + x))*x*y^2 + (-1 + 2*eps)*z + 
           y*(2 + eps*(-4 + x - x*z))))/(eps*y*(1 + x*y)*(y - z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(1 + x*z))/
        (eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 
       (2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*(1 + y + x*y - z))/
        (eps*(1 + x)*y*(1 + x*y)*(y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((1 - 5*eps + 6*eps^2)*((-1 + eps)*x^2*y - (-1 + 2*eps)*(2*y - z) + 
          x*(-1 + y*z + eps*(1 - y + z - 2*y*z))))/(eps*(1 + x)*y*(1 + x*y)*
         (y - z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       ((1 - 5*eps + 6*eps^2)*(1 + y + x*y - z))/(y*(y - z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-((-1 + eps)*x^2*(1 + x)*y^3) - (1 - 3*eps + 2*eps^2)*(1 + x)*z + 
          x*y^2*(3 + 2*x + 2*eps^2*(1 + x) - x^2*z + 
            eps*(-7 + x^2*z - 2*x*(2 + z))) + y*(2 + x - x*z - 2*x^2*z - 
            eps*(8 + 2*x^2*(-2 + z)*z + 3*x*(1 + z)) + 
            2*eps^2*(4 + x + 5*x*z + x^2*z*(-1 + 3*z))))/
         (y*(1 + x*y)*(y - z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(eps*x^2*(1 + x)*y^3 - 
          x*y^2*(1 + x + eps*(-5 + x*(-6 + z))) + 
          z*(2 + x - 4*eps*(1 + x) + x*z) - y*(2 + x - x^2*z + 
            eps*(-4 + 5*x*(-1 + z) + 4*x^2*z))))/(eps^2*x^2*y*(1 + x*y)*
         (y - z)*z*(z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 7*eps + 6*eps^2)*((1 + x)*(1 + x*y)*(y - z)*z*
           (2 + x^2*y + x*(1 + y + z)) + eps*(-(x^3*(1 + x)*y^4*(-1 + z)) + 
            z*(-3 + (15 + 14*x + 5*x^2)*z + x*(10 + 7*x)*z^2) + 
            y*(4 - (17 + 23*x + 9*x^2)*z + x*(8 + 9*x + 7*x^2)*z^2 + 
              x^2*(9 + 4*x)*z^3) + x*y^3*(1 + x*(7 - 6*z) + x^3*z*(-3 + 
                2*z) + x^2*(5 - 7*z + z^2)) + y^2*(4 - 13*x*(-1 + z) + 
              2*x^4*z^2 + 2*x^3*z*(-6 + 3*z + z^2) + x^2*(4 - 17*z + 
                3*z^2))) + eps^2*(x^3*(1 + x)*y^4*(-1 + z) - 
            z*(-9 + (25 + 11*x + 4*x^2)*z + 3*x*(7 + 4*x)*z^2) + 
            y*(-12 + (33 + 32*x + 8*x^2)*z + x*(2 + 15*x - 5*x^2)*z^2 - 
              3*x^2*(6 + x)*z^3) + x*y^3*(-3 - 2*x^3*(-1 + z)*z + 
              x*(-11 + 5*z) + x^2*(-5 + z + z^2)) - y^2*(12 + x*(31 - 10*z) + 
              x^4*z^2 + x^2*(4 + 4*z - z^2) + x^3*z*(-10 + 3*z + 6*z^2)))))/
        (x*(1 + x)*y*(eps + eps*x*y)^2*(y - z)*z*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, -(((1 - 2*eps)^2*(x*y^2 + z))/(eps*x*y*(1 + x*y)*(y - z)*
          (z + x*(y*(-1 + z) + z)))), ((1 - 2*eps)^2*(x*y^2 + z))/
        (eps*x*y*(1 + x*y)*(y - z)*(z + x*(y*(-1 + z) + z))), 
       -(((2 - 7*eps + 6*eps^2)*(x^2*(1 + x)*y^3 + 
           y^2*(1 + x^2*(6 - 5*z) + x^3*(1 - 2*z) + x*(5 - 2*z)) + 
           (-1 + z)*(-1 + 2*(1 + x)*z) + y*(2 - 3*z + x*(5 - 10*z + 2*z^2) + 
             x^2*(1 - 5*z + 2*z^2))))/(eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*
          (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
             y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
             y*(1 - 6*z + 3*z^2))))), ((1 - 5*eps + 6*eps^2)*
         (2*y + x*y^2 - z))/(eps*x*y*(1 + x*y)*(y - z)*
         (z + x*(y*(-1 + z) + z))), -((eps*(1 - 5*eps + 6*eps^2)*x^4*y^4 + 
          eps*(1 - 5*eps + 6*eps^2)*x^3*y^2*(y^2 + y*(5 - 2*z) - 3*z) + 
          2*(1 - 2*eps)^2*(-1 + 3*eps)*z^2 + (1 - 5*eps + 6*eps^2)*x*
           (2*(-1 + 2*eps)*y^2*(-4 + 3*z) + y*z*(-10 + eps*(20 - 13*z) + 
              6*z) + z^2*(2 - 4*z + eps*(-5 + 9*z))) + (1 - 5*eps + 6*eps^2)*
           x^2*y*(2*(-(y^2*(-1 + z)) + y*z - 2*z^2) + 
            eps*(3*y^2*z + z*(-3 + 10*z) + y*(4 - 12*z + z^2))))/
         (eps*x*y*(1 + x*y)*(y - z)*z*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(-(x^2*y^3) + z*(-2*y + z) + x*y*(z - y*(2 + z))))/
        (y*(1 + x*y)*(y - z)*(z + x*(y*(-1 + z) + z))), 
       -(((1 + y + x*y - z)*((-2 + 9*eps - 13*eps^2 + 6*eps^3)*x^2*(1 + x)^2*
            y^4*z + (2 - 7*eps + 6*eps^2)*z*(1 - 4*z - 3*x^2*z^2 - 
             x*(1 + 5*z^2) + eps*(-5 + x + 14*z + 2*x*z + 15*x*z^2 + 9*x^2*
                z^2)) - (2 - 7*eps + 6*eps^2)*y*(4 + (-11 - x + 3*x^2)*z - 
             2*(1 + 8*x + 6*x^2)*z^2 - x*z^3 + eps*(-12 + (33 + 9*x - 3*x^2)*
                z + (4 + 38*x + 28*x^2)*z^2 + 3*x*z^3)) - 
           (2 - 7*eps + 6*eps^2)*x*y^3*(1 + 3*z + x^2*(5 - 3*z)*z + 
             x*(2 + 5*z) + x^3*(z - 2*z^2) + eps*(-3 - 5*z + 3*x^2*(-3 + z)*
                z + x^3*z*(-1 + 2*z) - x*(6 + 7*z + 2*z^2))) + 
           y^2*(eps*(52 + 22*z + x^3*z*(27 - 45*z - 26*z^2) + x*(117 + 5*z - 
                 18*z^2) + x^2*z*(153 - 154*z - 13*z^2)) + 
             2*(-2*(2 + z) + x^2*z*(-13 + 14*z + z^2) + x*(-9 - z + 2*z^2) + 
               x^3*z*(-3 + 5*z + 2*z^2)) - 6*eps^3*(-4*(3 + z) + x*
                (-27 + z + 2*z^2) + x^2*z*(-31 + 28*z + 3*z^2) + x^3*z*
                (-3 + 5*z + 6*z^2)) + eps^2*(-4*(27 + 10*z) + x*(-243 + z + 
                 26*z^2) + x^2*z*(-295 + 280*z + 27*z^2) + x^3*z*
                (-39 + 65*z + 54*z^2)))))/(eps*x*(1 + x)*y*(1 + x*y)^2*
          (y - z)*z*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z)))*(z*(-1 - y + 2*z) + 
           x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
           x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2))))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(1 + y + x*y - z))/
         (eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(z*(-1 - y + 2*z) + 
           x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
           x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2))))), 
       (-1 - (1 + x)^2*y^3*(1 + x*(-2 + z)) - 2*x*z + 2*z^2 + 4*x*z^2 + 
         x^2*z^2 + y^2*(3 + x^2*(5 - 3*z) + z - x^3*z + x*(9 - 3*z + z^2)) + 
         y*(3 - 7*z + x^2*(-5 + z)*z - x*(-1 + 8*z + z^2)) - 
         2*eps^2*(2 + (1 + x)*y^3*(2 + 2*x^2*(-2 + z) + x*(-1 + z)) + 
           2*x*(2 - 5*z)*z - 5*z^2 - 3*x^2*z^2 + y^2*(2*x^3*z - 3*(2 + z) - 
             x*(19 - 4*z + z^2) + x^2*(-11 + 5*z + z^2)) + 
           y*(-6 + 15*z - 2*x^2*(-6 + z)*z + z^2 + x*(-2 + 19*z + 3*z^2))) + 
         eps*(4 + (1 + x)*y^3*(4 + 4*x^2*(-2 + z) + 3*x*(-1 + z)) + 
           2*x*(4 - 9*z)*z - 9*z^2 - 5*x^2*z^2 + y^2*(-12 - 5*z + 4*x^3*z + 
             x*(-37 + 10*z - 3*z^2) + x^2*(-21 + 11*z + z^2)) + 
           y*(-12 + 29*z + 2*x^2*(11 - 2*z)*z + z^2 + 
             x*(-4 + 35*z + 5*z^2))))/(eps*x*(1 + x)*y*(1 + x*y)*(y - z)*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), (-3*(-1 + 2*eps)*(1 + x*z))/
        (x*y*(1 + x*y)*(z + x*(y*(-1 + z) + z))), 
       (2*(-2*(1 - 2*eps)^2*(-2 + 3*eps)*z^2 + (2 - 7*eps + 6*eps^2)*x^4*y^2*
           (-((-1 + y)*(y - 2*z)*z) + eps*(2*z^2 + y^2*(2 + z) - 
              y*z*(1 + 2*z))) + (2 - 7*eps + 6*eps^2)*x^3*y*
           (z^2*(-1 + eps - 2*z + 6*eps*z) + y^3*(-1 - z + eps*(5 + z)) + 
            y^2*(-1 + 2*z + z^2 + eps*(13 - 8*z + z^2)) - 
            y*z*(1 - 4*z - 2*z^2 + eps*(5 + 6*z + 6*z^2))) + 
          x^2*((-2 + 13*eps - 27*eps^2 + 18*eps^3)*y^4 - 
            (2 - 7*eps + 6*eps^2)*y^3*(4 + eps*(-22 + z) + z) - 
            (2 - 7*eps + 6*eps^2)*z^2*(-1 + eps - z + 3*eps*z) - 
            (2 - 7*eps + 6*eps^2)*y^2*(5 - 16*z - 5*z^2 + eps*(-23 + 58*z + 
                5*z^2)) - (2 - 7*eps + 6*eps^2)*y*z*(-1 + 10*z - 3*z^2 + 
              eps*(13 - 36*z + 9*z^2))) + (2 - 7*eps + 6*eps^2)*x*
           (4*(-1 + 3*eps)*y^3 + y^2*(eps*(8 - 29*z) + 9*z) + 
            z*(3 - 3*z + 4*z^2 + eps*(-9 + 13*z - 12*z^2)) + 
            y*(-4 + 4*z - 3*z^2 + eps*(12 - 22*z + 17*z^2)))))/
        (eps*x*(1 + x)*y*(1 + x*y)^2*(y - z)*z*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-2*(-1 + 2*eps)^3*z^2 - (1 - 3*eps + 2*eps^2)*x^5*y^2*(1 + y)*
           (-((-1 + y)*(y - 2*z)*z) + eps*(4*z^2 + y^2*(1 + 2*z) - 
              2*y*z*(1 + 2*z))) - 2*(1 - 2*eps)^2*x*
           (-((-1 + 4*eps)*y*z*(-5 + 3*z)) + y^2*(4 - 3*z + 2*eps*(-8 + 
                5*z)) + z^2*(1 - 2*z + eps*(-4 + 6*z))) - 
          x^2*(4*(-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^4 + (-1 + 2*eps)*y^3*
             (-6 - 6*eps*(-6 + z) - z + eps^2*(-52 + 25*z)) + 
            (-1 + 2*eps)*z*(-3 + z - eps*(-12 + z + 3*z^2) + 
              eps^2*(-9 - 8*z + 9*z^2)) - (-1 + 2*eps)*y^2*(4 - z + 3*z^2 + 
              eps*(-24 + 10*z - 23*z^2) + eps^2*(36 - 23*z + 40*z^2)) + 
            (-1 + 2*eps)*y*(4 + 3*z + 4*z^2 + 3*eps^2*(4 + 15*z + 6*z^2 + 
                z^3) - eps*(16 + 24*z + 20*z^2 + z^3))) + 
          x^4*y*(-((1 - 2*eps)^2*z^2*(-1 + eps - 2*z + 6*eps*z)) - 
            (1 - 3*eps + 2*eps^2)*y^4*(-1 - z + 2*eps*(2 + z)) - 
            (-1 + 2*eps)*y*z*(1 + z - 7*eps*z + eps^2*(-1 + 4*z)) - 
            (-1 + 2*eps)*y^3*(-((-1 + z)*z) + eps*(-4 - 3*z + z^2) + 
              2*eps^2*(1 + z + z^2)) + (-1 + 2*eps)*y^2*(-1 + 3*z + 5*z^2 + 
              2*z^3 - eps*(-9 + 18*z + 17*z^2 + 10*z^3) + eps^2*(-8 + 15*z + 
                12*z^2 + 12*z^3))) - x^3*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*
             y^5 - (1 - 2*eps)^2*z^2*(-1 + eps - z + 3*eps*z) + 
            (-1 + 2*eps)*y^4*(3*(1 + z) + 7*eps^2*(1 + 2*z) - 
              eps*(14 + 13*z)) + (-1 + 2*eps)*y*z*(-1 + 11*z + 
              eps*(9 - 53*z - 6*z^2) + 2*eps^2*(-4 + 25*z + 9*z^2)) - 
            (-1 + 2*eps)*y^3*(1 + 9*z + 5*z^2 + eps^2*(17 + 30*z + 9*z^2) - 
              eps*(6 + 41*z + 16*z^2)) - (-1 + 2*eps)*y^2*(-5 + 9*z - 3*z^2 + 
              3*z^3 + eps*(24 - 39*z + 12*z^2 - 17*z^3) + eps^2*(-19 + 24*z + 
                z^2 + 24*z^3))))/(eps*x*(1 + x)*y*(1 + x*y)^2*(y - z)*z*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((eps*(-1 + y)*(x*y*(y - 2*z) - z))/(y*(1 + x*y)*(y - z)*
          (z + x*(y*(-1 + z) + z)))), ((1 - 5*eps + 6*eps^2)*
         (4*y + x*y^2 - 3*z)*(1 + y + x*y - z)^2)/(y*(1 + x*y)*(y - z)*z*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-3*(-1 + 3*eps)*(-1 + z)*z^2*(-1 - x + eps*(2 + x + x*z)) - 
          (-1 + eps)*x^2*(1 + x)*y^4*(1 - z + eps*(-4 + (5 + x)*z)) + 
          (-1 + 4*eps)*x*y^3*(-6 + 5*z + x^2*(z - 2*z^2) - 
            x*(5 - 4*z + z^2) + eps*(8 - 7*z + x^2*z*(-1 + 2*z) - 
              x*(-5 + 2*z + z^2))) + y*z*(-10 + 7*z + 3*x^2*(1 - 2*z)*z + 
            x*(-7 + 4*z - 3*z^2) - 2*eps^2*(40 - 25*z + 3*x^2*z*(-1 + 6*z) + 
              x*(13 + 26*z - 9*z^2)) + 3*eps*(20 - 13*z + x^2*z*(-3 + 10*z) + 
              x*(11 + 2*z + z^2))) + y^2*(eps*(24*(-2 + z) + 3*x^3*z^2 + 
              x*(-20 + 8*z - 33*z^2) + x^2*z*(37 - 52*z - 3*z^2)) + 
            4*(2 - z + x^2*z*(-2 + 3*z) + x*(1 - z + 2*z^2)) + 
            eps^2*(-32*(-2 + z) - 3*x^3*z^2 + x^2*z*(-29 + 46*z + 9*z^2) + 
              x*(16 + 26*z + 19*z^2))))/(y*(1 + x*y)*(y - z)*z*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*z^2 + x*((1 + 3*eps)*y*(-1 + z)*z + eps*z^2 - 
           y^2*(-1 + eps*(-2 + z) + z)) + x^2*y^2*(-((1 + eps)*y*(-1 + z)) + 
           z*(-1 - eps + z + 2*eps*z)))/(y*(1 + x*y)*(y - z)*
         (z + x*(y*(-1 + z) + z))), 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((-2 + 3*eps)*((-1 + eps)*z + (-1 + eps)*x^2*y*z + 
           x*(z*(-3 + 5*eps + 2*z - 4*eps*z) + y*(2 - 4*eps - 3*z + 5*eps*
                z))))/(2*eps*(1 + x*y)*(1 + x*(1 + y - z))*(y - z)*
         (x*y + z)), 0, -((-1 + 2*eps)*(1 + x*z)*((-1 + eps)*z + 
           (-1 + eps)*x^2*y*z + x*(y*(-2 + 4*eps + z - 3*eps*z) + 
             z*(1 - 3*eps - 2*z + 4*eps*z))))/(2*eps*(1 + x*y)*
         (1 + x*(1 + y - z))*(y - z)*(x*y + z)), 0, 0, 0, 0, 
       -((-2 + 3*eps)*(z*((-1 + 3*eps)*y^2 + 2*(-1 + 2*eps)*z^2 - 
             y*(-1 + eps - 2*z + 6*eps*z)) + x^2*y*z*((1 + y - 2*z)*z + 
             eps*(y*(2 - 3*z) + z*(-3 + 4*z))) + x*((-2 + 4*eps)*y^3 + 
             2*z^3*(-1 - 2*eps*(-1 + z) + z) + y^2*z*(3 - 3*eps + 3*z - 7*eps*
                z) + y*z*(1 + z - 6*z^2 + eps*(-1 - 5*z + 12*z^2)))))/
        (2*eps*y*(y - z)*(x*y + z)*(1 + y - 2*z + 
          x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
          x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2)))), 0, 0, 0, 
       -((-2 + 3*eps)*(z*((-1 + eps)*y^2 + 2*z*(-1 + 2*eps + z - 2*eps*z) + 
             y*(1 - 3*eps + 2*eps*z)) + x^2*y*z*(z*(-1 - y + 2*z) + 
             eps*((3 - 4*z)*z + y*(-2 + 3*z))) + 
           x*(-2*(-1 + 2*eps)*y^3*(-1 + z) + 2*(-1 + 2*eps)*(-1 + z)^2*z^2 + 
             y^2*z*(5 - 7*z + eps*(-13 + 15*z)) + y*z*(1 - 7*z + 8*z^2 + eps*
                (-3 + 17*z - 16*z^2)))))/(2*eps*y*(y - z)*(x*y + z)*
         (1 + y - 2*z + x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
          x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)*(x^2*y^2*(-2 + z) - z - 
           x*(y + z + y*z - z^2)))/(eps*y*(1 + x*y)*(x*y + z)*
          (1 + y - 2*z + x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
           x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2))))), 
       -((1 - 3*eps + 2*eps^2)*x^3*y*z^2*(y*(-2 + z) + z) + 
          x^2*z*(2*(1 - 3*eps + 2*eps^2)*y^3*(-2 + z) + 
            2*(1 - 3*eps + 2*eps^2)*(-1 + z)*z^2 + (-1 + 2*eps)*y*z*
             (-2 - (-3 + eps)*z + 2*(-1 + eps)*z^2) - (-1 + 2*eps)*y^2*
             (-2 + (6 - 4*eps)*z + 3*(-1 + eps)*z^2)) - (-1 + 2*eps)*z*
           (3*(-1 + eps)*y^2 - 2*(1 + eps*(-2 + z))*z + 
            y*(1 + 4*z - eps*(3 + 2*z))) + 
          x*(2*(-1 + 2*eps)*y^3*(2 - z + eps*(-3 + 2*z)) - (-1 + 2*eps)*y^2*z*
             (5 - 6*z + eps*(-13 + 14*z)) + 2*z^2*(-1 - 2*eps^2*(2 - 2*z + 
                z^2) + eps*(4 - 2*z + z^2)) + (-1 + 2*eps)*y*z*
             (-1 + 2*z - 6*z^2 + eps*(3 - 12*z + 14*z^2))))/
        (2*eps*y*(y - z)*(x*y + z)*(1 + y - 2*z + 
          x*(1 + y^2 - 4*y*(-1 + z) - 4*z + 2*z^2) + 
          x^2*(-(y^2*(-2 + z)) + (-1 + z)*z + y*(2 - 4*z + z^2)))), 0, 0, 0, 
       0, 0, 0, 0, (z - eps*z + x*(2*y*(1 + eps*(-2 + z) - z) + 
           z*(eps*(2 - 3*z) + 3*z)) - x^3*y*(2*y^2 + (-3 + 7*eps)*(-1 + z)*
            z + y*(-4 + 8*eps + z - 7*eps*z)) + 
         x^2*(y^2*(-3*z + eps*(-4 + 3*z)) - (-1 + z)*z*(-1 - 2*z + 
             eps*(3 + 4*z)) + y*(2 + 3*z + z^2 + eps*(-4 + z + z^2))))/
        (2*(1 + x*y)*(1 + x*(1 + y - z))*(y - z)*(x*y + z)), 
       ((-1 + eps)*x*(1 + x)^2*(1 + x*y)*z^2)/(2*(1 + x*(1 + y - z))*(y - z)*
         (x*y + z)), 0, 0, 0, 0}, {0, 0, (-2 + 9*eps - 9*eps^2)/
        (2*eps*x*(1 + x*y)*(y - z)*(x*y + z)), 0, 
       -((1 - 5*eps + 6*eps^2)*(1 + x*z))/(2*eps*x*(1 + x*y)*(y - z)*
         (x*y + z)), 0, 0, 0, 0, -(2*(2 - 7*eps + 6*eps^2)*x^2*y^3 + 
          2*(2 - 7*eps + 6*eps^2)*z*(-1 + 2*(1 + x)*z) - 
          (-2 + 3*eps)*y^2*(3 + x^2*(4 - 7*z) + x*(11 - 5*z) + 
            eps*(-7 + 5*x^2*(-2 + 3*z) + x*(-25 + 11*z))) + 
          (-2 + 3*eps)*y*(-3 + 8*z + x^2*(3 - 4*z)*z + 
            x*(-1 + 15*z - 4*z^2) + eps*(7 - 18*z + x^2*z*(-7 + 8*z) + 
              x*(3 - 33*z + 8*z^2))))/(2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)*
         (x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 
       (2*(2 - 7*eps + 6*eps^2)*x*(1 + x)*y^3 + 2*(2 - 7*eps + 6*eps^2)*x*
          (-1 + z)*z - (-2 + 3*eps)*y^2*(1 + x^2*(4 - 7*z) + x*(3 - 5*z) + 
           eps*(-3 + 5*x^2*(-2 + 3*z) + x*(-9 + 11*z))) + 
         (-2 + 3*eps)*y*(-1 + 2*z + x^2*(3 - 4*z)*z + x*(-3 + 5*z - 2*z^2) + 
           eps*(3 - 6*z + x^2*z*(-7 + 8*z) + x*(7 - 13*z + 4*z^2))))/
        (2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)*(x^2*y*(y*(-2 + z) + z) + 
          z*(-1 - y + 2*z) + x*(-y^2 + z^2 + y*(-1 + z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2)/(eps*(1 + x)*y*(1 + x*y)*
          (x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
           x*(-y^2 + z^2 + y*(-1 + z^2))))), 
       ((-1 + 2*eps)*(2*x*z*(-1 - x*z + eps*(2 + (-1 + x)*z)) + 
          2*x*y^3*(1 + x*z + eps*(-2 + x^2*(-2 + z) - x*(2 + z))) + 
          y^2*(1 - x^3*(-2 + z)*z - x*(1 + 2*z) + x^2*(2 - 2*z - 3*z^2) + 
            eps*(-3 + x^3*z^2 + x*(-5 + 6*z) + 5*x^2*(-2 + 2*z + z^2))) + 
          y*(1 - 2*z - x^3*z^2 + x^2*z*(2 + z) + x*(3 + 2*z - 2*z^2) + 
            eps*(-3 + 6*z + x^2*(2 - 3*z)*z + x^3*z^2 + x*(-7 + 4*z + 
                4*z^2)))))/(2*eps*x*(1 + x)*y*(1 + x*y)*(y - z)*
         (x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 0, 0, 0, 0, 
       ((1 - 3*eps)*(1 + x*(1 + y - z)))/(2*x*(1 + x*y)*(y - z)*(x*y + z)), 
       ((-1 + 3*eps)*z + x^2*y*(-2*y + z + 3*eps*z) - 
         x*(y*(2 + eps*(-4 + z) + z) + z*(-1 + eps - 4*eps*z)))/
        (2*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0, 0}, 
      {0, 0, 0, ((2 - 3*eps)*((2 + x)*y - z))/(x*(1 + x)*y*(1 + x*y)*(y - z)*
         (x*y + z)), 0, ((1 - 3*eps)*(1 + x*z))/(x*(1 + x*y)*(y - z)*
         (x*y + z)), 0, 0, 0, 0, 0, 0, 0, (2 - 9*eps + 9*eps^2)/
        (eps*x*(1 + x)*y*(1 + x*y)*(x*y + z)), 0, 0, 0, 
       (-2*(-2 + 3*eps)*((2 + x)*y - z))/(x*(1 + x)*y*(1 + x*y)*(y - z)*
         (x*y + z)), ((1 + eps*(-1 + x))*x*y^2 - (-1 + eps*(2 + x))*z + 
         y*(-2 + x^2 - x*z + eps*(4 + x - 2*x^2 + 2*x*z)))/
        (x*(1 + x)*y*(1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0, 0, 0, 0, 
       (eps*z + x^2*y*(-y + z + eps*z) - x*(y*(1 + eps*(-2 + z)) + 
           z*(-1 + eps - 2*eps*z)))/((1 + x*y)*(y - z)*(x*y + z)), 0, 0, 0}, 
      {0, -(((1 - 2*eps)^2*(z + x^2*y*z - x*(y - 2*y*z + (-2 + z)*z)))/
         (eps*x^2*(1 + x*y)*(y - z)*(x*y + z)*(z + y*(-1 + z + x*z)))), 
       ((2 - 9*eps + 9*eps^2)*(-(eps*z) + x^3*y*(-((-2 + 3*eps)*(-1 + z)*z) + 
            y*(2 - 4*eps - 2*z + 3*eps*z)) + 
          x*(z*(-2 + 5*eps + 2*z - 6*eps*z) + y*(2 - 7*eps - 2*z + 
              5*eps*z)) + x^2*((2 + 3*eps*(-2 + z))*(-1 + z)*z + 
            y^2*(2 - 2*z + eps*(-7 + 6*z)) + y*(2*(-1 + z)^2 + 
              eps*(-7 + 14*z - 9*z^2)))))/(2*x^3*(1 + x)*(eps + eps*x*y)^2*
         (y - z)*z*(x*y + z)*(z + y*(-1 + z + x*z))), 
       ((2 - 7*eps + 6*eps^2)*(y + x*z))/(eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*
         (z + y*(-1 + z + x*z))), ((1 - 5*eps + 6*eps^2)*(1 + x*z)*
         (-z + 2*x^4*y^2*z + x*(y*(-3 + z) + z) + 
          x^3*y*((7 - 3*z)*z + y*(-6 + 7*z)) + x^2*(y^2*(-3 + 2*z) + 
            z*(2 + 3*z - 3*z^2) + y*(-3 + 2*z + 3*z^2))))/
        (2*eps*x^3*(1 + x)*(1 + x*y)^2*(y - z)*z*(x*y + z)*
         (z + y*(-1 + z + x*z))), ((1 - 5*eps + 6*eps^2)*(1 + x*z))/
        (eps*x^2*(1 + x*y)*(y - z)*(z + y*(-1 + z + x*z))), 
       -((eps*(1 + x*z)^2)/(x^2*(1 + x*y)*(y - z)*(z + y*(-1 + z + x*z)))), 
       0, ((1 - 2*eps)^2*(z + x^2*y*z - x*(y - 2*y*z + (-2 + z)*z)))/
        (eps*x^2*(1 + x*y)*(y - z)*(x*y + z)*(z + y*(-1 + z + x*z))), 
       (-4*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z*(-1 + y*(-1 + x*(-2 + z)) + 
           (2 + x)*z) - 2*eps*(2*x^5*y^4*(1 + y - 2*z)*z^2 + 
           x^4*y^3*z*(y^2*(2 + 5*z) + y*(2 + 12*z - 17*z^2) + 
             z*(1 - 9*z + 4*z^2)) + z*(4*z^2*(-1 + 2*z) + y^3*(-10 + 11*z) + 
             y^2*(-10 + 46*z - 31*z^2) + y*z*(15 - 43*z + 18*z^2)) + 
           2*x^3*y^2*(y^3*(6 - 8*z + 3*z^2) + z^2*(1 - 14*z + 16*z^2) + 
             y^2*(6 - 35*z + 62*z^2 - 20*z^3) + y*z*(-6 + 48*z - 71*z^2 + 12*
                z^3)) + x*(8*z^4 + y^4*(9 - 24*z + 17*z^2) + 
             y*z^2*(13 - 78*z + 51*z^2) + y^3*(9 - 78*z + 139*z^2 - 58*z^3) + 
             y^2*z*(-20 + 143*z - 166*z^2 + 35*z^3)) + 
           x^2*y*(y^4*(3 - 2*z) + z^3*(-17 + 33*z) - 3*y^3*(-12 + 36*z - 34*
                z^2 + 7*z^3) + y*z*(-2 + 78*z - 193*z^2 + 70*z^3) + 
             y^2*(3 - 92*z + 274*z^2 - 181*z^3 + 17*z^4))) - 
         3*eps^3*(4*x^5*y^4*(1 + y - 2*z)*z^2 + z*(8*z^2*(-1 + 2*z) + 
             y^3*(-5 + 8*z) + y^2*(-5 + 34*z - 20*z^2) + 
             4*y*z*(4 - 11*z + 2*z^2)) + x^4*y^3*z*(y^2*(6 + 9*z) + 
             y*(6 + 20*z - 33*z^2) + z*(1 - 17*z + 8*z^2)) + 
           x*(16*z^4 + 4*y*z^2*(3 - 25*z + 15*z^2) + y^4*(21 - 35*z + 20*
                z^2) + y^3*(21 - 106*z + 169*z^2 - 60*z^3) + 
             y^2*z*(-27 + 177*z - 196*z^2 + 28*z^3)) + 
           x^3*y^2*(2*y^3*(15 - 19*z + 7*z^2) + z^2*(6 - 47*z + 53*z^2) + 
             y^2*(30 - 128*z + 221*z^2 - 71*z^3) + y*z*(-30 + 165*z - 242*
                z^2 + 37*z^3)) + x^2*y*(y^4*(9 - 6*z) + 4*z^3*(-5 + 13*z) + 
             y^3*(84 - 193*z + 158*z^2 - 28*z^3) + y*z*(-6 + 110*z - 289*
                z^2 + 90*z^3) + y^2*(9 - 161*z + 436*z^2 - 265*z^3 + 20*
                z^4))) + eps^2*(14*x^5*y^4*(1 + y - 2*z)*z^2 + 
           z*(28*z^2*(-1 + 2*z) + y^3*(-31 + 40*z) + y^2*(-31 + 170*z - 106*
                z^2) + 2*y*z*(34 - 95*z + 26*z^2)) + x^4*y^3*z*
            (3*y^2*(6 + 11*z) + y*(18 + 76*z - 117*z^2) + 
             z*(5 - 61*z + 28*z^2)) + x*(56*z^4 + y^4*(69 - 133*z + 82*z^2) + 
             2*y*z^2*(27 - 199*z + 123*z^2) + y^3*(69 - 410*z + 683*z^2 - 258*
                z^3) + y^2*z*(-105 + 711*z - 800*z^2 + 134*z^3)) + 
           x^3*y^2*(2*y^3*(48 - 62*z + 23*z^2) + z^2*(18 - 169*z + 193*z^2) + 
             y^2*(96 - 448*z + 787*z^2 - 253*z^3) + y*z*(-96 + 591*z - 874*
                z^2 + 137*z^3)) + x^2*y*(-9*y^4*(-3 + 2*z) + 
             2*z^3*(-41 + 97*z) + y^3*(276 - 683*z + 586*z^2 - 110*z^3) + 
             y*z*(-18 + 418*z - 1085*z^2 + 354*z^3) + 
             y^2*(27 - 571*z + 1604*z^2 - 1001*z^3 + 82*z^4))))/
        (2*eps^2*x^3*(1 + x)*y^2*(1 + x*y)^2*(y - z)*z*(x*y + z)*
         (z*(-1 + (2 + x)*z) + y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
          y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2)))), 0, 0, 0, 
       ((2 - 9*eps + 9*eps^2)*y^2*(1 + y - 2*z)*z + 2*(2 - 7*eps + 6*eps^2)*
          x^5*y^4*(1 + y - 2*z)*z^2 + (-2 + 3*eps)*x^4*y^3*z*
          ((-1 + z)*z*(3 - 4*z + eps*(-5 + 8*z)) + 
           y^2*(-2 - 7*z + eps*(6 + 13*z)) + y*(-2 - 4*z + 15*z^2 + 
             eps*(6 + 4*z - 29*z^2))) + x*(4*(2 - 7*eps + 6*eps^2)*(-1 + z)*
            z^3 + 2*(2 - 7*eps + 6*eps^2)*y*z^2*(1 + z) - (-2 + 3*eps)*y^4*
            (3 + z - 2*z^2 + eps*(-9 - z + 4*z^2)) + 
           3*y^3*(2*(1 - 2*z + z^2 + 2*z^3) + 3*eps^2*(3 - 6*z + 3*z^2 + 4*
                z^3) - eps*(9 - 18*z + 9*z^2 + 14*z^3)) + 
           y^2*z*(3*eps^2*(1 + z - 20*z^2 - 8*z^3) - 2*(-1 + z + 8*z^2 + 4*
                z^3) + eps*(-5 + z + 64*z^2 + 28*z^3))) + 
         x^3*y^2*((-2 + 3*eps)*z^2*(-4 + 15*z - 17*z^2 + 
             eps*(10 - 35*z + 37*z^2)) + 2*y^3*(eps*(-48 + 62*z - 44*z^2) + 
             4*(3 - 4*z + 3*z^2) + eps^2*(45 - 57*z + 39*z^2)) + 
           y*z*(eps*(96 - 401*z + 518*z^2 - 69*z^3) + 
             2*(-12 + 53*z - 70*z^2 + 9*z^3) + eps^2*(-90 + 363*z - 462*z^2 + 
               63*z^3)) + y^2*(24 - 88*z + 122*z^2 - 46*z^3 + 
             eps^2*(90 - 312*z + 411*z^2 - 153*z^3) + 
             eps*(-96 + 340*z - 457*z^2 + 171*z^3))) + 
         x^2*y*(2*(2 - 7*eps + 6*eps^2)*z^3*(-5 + 7*z) + (-2 + 3*eps)*y^4*
            (-3 + 2*z)*(3 - 2*z + eps*(-7 + 4*z)) + 
           y*z*(eps*(60 - 286*z + 317*z^2 - 54*z^3) + 
             2*(-8 + 38*z - 41*z^2 + 6*z^3) + 3*eps^2*(-18 + 86*z - 97*z^2 + 
               18*z^3)) + y^3*(24 - 58*z + 76*z^2 - 12*z^3 - 
             3*eps^2*(-36 + 77*z - 86*z^2 + 12*z^3) + 
             eps*(-108 + 241*z - 286*z^2 + 42*z^3)) + 
           y^2*(18 - 66*z + 88*z^2 - 74*z^3 + 4*z^4 + 
             eps*(-69 + 269*z - 364*z^2 + 289*z^3 - 14*z^4) + 
             3*eps^2*(21 - 85*z + 116*z^2 - 89*z^3 + 4*z^4))))/
        (2*eps*x^3*(1 + x)*y^2*(1 + x*y)^2*(y - z)*z*(x*y + z)*
         (z*(-1 + (2 + x)*z) + y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
          y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(x^3*y^3*z^2 + 
           x^2*y^2*(1 + 3*y - z)*z^2 + z*(-(y^2*(-1 + z)) - 2*z^2 + 
             y*z*(1 + 2*z)) + x*y*(-3*z^3 - y*z*(3 - 10*z + z^2) + 
             y^2*(3 - 5*z + 2*z^2))))/(eps*x^2*(1 + x)*y^2*(1 + x*y)^2*
          (y - z)*z*(x*y + z)*(z*(-1 + (2 + x)*z) + 
           y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
           y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2))))), 
       -((1 - 5*eps + 6*eps^2)*y^2*(1 + y - 2*z)*z + 
          2*x^6*y^4*(y*(-2 + z) + z)*(z - 2*eps*z)^2 + (-1 + 2*eps)*x^5*y^3*z*
           (-((-3 + 7*eps)*(-3 + z)*z^2) + y*z*(20 - 20*z + 3*z^2 + 
              eps*(-52 + 48*z - 7*z^2)) + y^2*(-8 + 20*z - 9*z^2 + 
              eps*(24 - 44*z + 17*z^2))) - 
          x*(-4*(-1 + 2*eps)*(1 + eps*(-2 + z))*z^3 - 2*(-1 + 2*eps)*y*z^2*
             (-1 - 6*z + eps*(2 + 7*z)) + (-1 + 2*eps)*y^4*(3 + z - 2*z^2 + 
              eps*(-9 - z + 4*z^2)) + y^2*z*(-1 + 4*z + 14*z^2 - 
              eps*(-3 + 12*z + 50*z^2 + 4*z^3) + eps^2*(-2 + 8*z + 44*z^2 + 
                8*z^3)) - y^3*(3 - 10*z + 8*z^2 + 4*z^3 + 2*eps^2*(9 - 22*z + 
                12*z^2 + 10*z^3) - eps*(15 - 42*z + 28*z^2 + 18*z^3))) + 
          x^4*y^2*(-((-1 + 2*eps)*z^3*(4 + z - 3*z^2 + eps*(-8 - 13*z + 
                 9*z^2))) - y*z^2*(5 - 14*z - 10*z^2 + 3*z^3 + 
              eps*(-17 + 20*z + 58*z^2 - 15*z^3) + 2*eps^2*(7 + 8*z - 
                38*z^2 + 9*z^3)) + y^2*z*(-10 - 16*z + 2*z^2 + z^3 + 
              eps*(68 + 28*z^2 - 11*z^3) + 2*eps^2*(-48 + 32*z - 32*z^2 + 
                9*z^3)) + y^3*(12 - 10*z - 5*z^2 + 8*z^3 + 2*eps^2*(48 - 
                56*z + 13*z^2 + 8*z^3) - eps*(72 - 76*z + 3*z^2 + 24*z^3))) - 
          x^3*y*(2*(3 - 7*eps + 2*eps^2)*z^4 + y^4*(-12 + 5*z + 4*z^2 - 
              4*z^3 - 2*eps^2*(48 - 47*z + 10*z^2 + 4*z^3) + eps*(72 - 57*z + 
                2*z^2 + 12*z^3)) + y*z^2*(4 - 23*z - 16*z^2 + 6*z^3 + 
              eps*(-10 + 53*z + 86*z^2 - 30*z^3) + 2*eps^2*(2 - 7*z - 
                54*z^2 + 18*z^3)) + y^2*z*(5 - 4*z + 26*z^2 - 4*z^3 + 
              eps^2*(78 - 152*z + 220*z^2 - 44*z^3) + eps*(-49 + 84*z - 
                162*z^2 + 30*z^3)) + y^3*(-12 + 36*z - 4*z^2 - 15*z^3 + 
              2*z^4 + eps*(72 - 208*z + 96*z^2 + 29*z^3 - 6*z^4) + 
              2*eps^2*(-48 + 136*z - 88*z^2 + z^3 + 2*z^4))) + 
          x^2*(-4*(1 - 3*eps + 2*eps^2)*z^4 + (-1 + 2*eps)*y^5*(-3 + 2*z)*
             (3 - 2*z + eps*(-7 + 4*z)) + 2*(-1 + 2*eps)*y*z^3*
             (2 - 6*z + eps*(-9 + 17*z)) + y^4*(z*(2 + 15*z - 4*z^2) + 
              eps^2*(48 - 60*z + 86*z^2 - 20*z^3) + eps*(-24 + 26*z - 
                73*z^2 + 18*z^3)) + y^2*z*(-8 + 23*z + 14*z^2 - 18*z^3 + 
              eps^2*(-36 + 110*z + 8*z^2 - 76*z^3) + eps*(34 - 101*z - 
                32*z^2 + 74*z^3)) + y^3*(9 - 10*z - 46*z^2 + 14*z^3 + 4*z^4 + 
              eps*(-39 + 66*z + 138*z^2 - 48*z^3 - 14*z^4) + 2*eps^2*(21 - 
                46*z - 46*z^2 + 20*z^3 + 6*z^4))))/(2*eps*x^3*(1 + x)*y^2*
         (1 + x*y)^2*(y - z)*z*(x*y + z)*(z*(-1 + (2 + x)*z) + 
          y*(1 - 4*(1 + x)*z + (2 + 4*x + x^2)*z^2) + 
          y^2*(1 - z + x^2*(-2 + z)*z + x*(2 - 4*z + z^2)))), 0, 
       (2*(2 - 7*eps + 6*eps^2)*(y + x*z))/(eps*x^2*(1 + x)*y*(1 + x*y)*
         (y - z)*(z + y*(-1 + z + x*z))), 
       ((-1 + 2*eps)*((-1 + 2*eps)*x*y^2 + x*(eps - x + 2*eps*x)*z - 
          y*(-1 - x*z + eps*(2 + x + 3*x*z + x^2*z))))/
        (eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*(z + y*(-1 + z + x*z))), 
       (eps*(-1 + y)*(2*z + y*(-1 + x*z)))/(x*y*(1 + x*y)*(y - z)*
         (z + y*(-1 + z + x*z))), 0, 0, 0, ((1 - 3*eps)*(1 + x*(1 + y - z))^2*
         (z + x^2*y*z + x*(y*(3 - 2*z) + z*(-2 + 3*z))))/
        (2*x^3*(1 + x)*(1 + x*y)^2*(y - z)*z*(x*y + z)*
         (z + y*(-1 + z + x*z))), ((-1 + eps)*z^2 + 
         x^3*y*z*((-1 + 7*eps)*(-1 + z)*z + y*(-2 + 8*eps + z - 7*eps*z)) + 
         x*z*(y*(-5 + 23*eps + 3*z - 21*eps*z) + z*(3 - 21*eps - 4*z + 
             22*eps*z)) + x^2*((-1 + z)*z^2*(2 - 3*z + eps*(-2 + 9*z)) + 
           y*z*(7 - 14*z + 5*z^2 + eps*(-25 + 38*z - 11*z^2)) + 
           y^2*(-6 + 7*z - 2*z^2 + eps*(24 - 25*z + 2*z^2))))/
        (2*x^2*(1 + x*y)*(y - z)*z*(x*y + z)*(z + y*(-1 + z + x*z))), 
       (3*(-1 + 2*eps)*(-1 + z))/((1 + x*y)*(z + y*(-1 + z + x*z))), 
       (-(x*y^2*(-1 + z + x*z)) + z*(-1 + z + x*z + eps*(-1 + (2 + x)*z)) + 
         y*(1 - (1 + 2*x)*z + x*(1 + x)*z^2 + eps*(1 - z + x*(1 + x)*z^2)))/
        ((1 + x*y)*(y - z)*(z + y*(-1 + z + x*z))), 0, 0}, 
      {-(((1 - 2*eps)^2*(z + x^2*y*z - x*(y - 2*y*z + (-2 + z)*z)))/
         (eps*x^2*(1 + x*y)*(y - z)*z*(x*y + z)^2)), 
       -(((1 - 2*eps)^2*(1 + x*z))/(eps*x^2*(1 + x*y)*(y - z)*z*(x*y + z))), 
       -(-2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*z^2*(-2*y + 5*eps*y - 4*z + 
            8*eps*z) + 2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*x^7*y^4*z*
           (eps*y^2 + (3 - 9*eps)*z + y*(-3 + 10*eps + 3*z - 9*eps*z)) - 
          (2 - 9*eps + 9*eps^2)*x*z*(4*(-1 + 2*eps)*z^2*(-4 - z + 
              eps*(9 + z)) + y^2*(-8 + eps*(30 - 57*z) + 14*z + 
              eps^2*(-28 + 57*z)) + y*z*(22 + 30*z - eps*(89 + 129*z) + 
              eps^2*(89 + 139*z))) + (2 - 9*eps + 9*eps^2)*x^6*y^3*
           (4*eps*(-1 + 2*eps)*y^3*z - z^2*(2*(7 + 6*z) - eps*(69 + 47*z) + 
              eps^2*(81 + 47*z)) + y*z*(eps^2*(49 - 143*z - 47*z^2) - 
              4*(-2 + 5*z + 3*z^2) + eps*(-41 + 113*z + 47*z^2)) + 
            y^2*(6 + 8*z - 12*z^2 + eps^2*(44 + 73*z - 73*z^2) + 
              eps*(-34 - 53*z + 61*z^2))) - (2 - 9*eps + 9*eps^2)*x^2*
           (2*(-1 + 2*eps)*z^3*(-5 - 3*z + 4*eps*(3 + z)) + 
            y*z^2*(6*(5 + 12*z + 2*z^2) + eps^2*(137 + 324*z + 23*z^2) - 
              eps*(129 + 306*z + 35*z^2)) + y^3*(eps*(52 + 19*z - 53*z^2) + 
              2*(-6 - 2*z + 7*z^2) + eps^2*(-56 - 23*z + 49*z^2)) + 
            y^2*z*(-4 + 46*z + 46*z^2 + eps*(19 - 198*z - 206*z^2) + 
              eps^2*(-23 + 210*z + 228*z^2))) + (2 - 9*eps + 9*eps^2)*x^5*y^2*
           (2*eps*(-1 + 2*eps)*y^4*z - z^2*(10 + 22*z + 6*z^2 + 
              eps^2*(52 + 105*z + 7*z^2) - eps*(46 + 97*z + 15*z^2)) - 
            2*y^3*(-6 + z + 3*z^2 + eps*(35 + 2*z - 14*z^2) + 
              eps^2*(-45 - 9*z + 16*z^2)) - y*z*(2 + 50*z + 46*z^2 + 6*z^3 + 
              eps^2*(26 + 259*z + 238*z^2 + 7*z^3) - eps*(18 + 229*z + 
                212*z^2 + 15*z^3)) + y^2*(eps^2*(90 + 115*z - 215*z^2 - 
                93*z^3) - 6*(-2 - 4*z + 7*z^2 + 3*z^3) + eps*(-70 - 103*z + 
                191*z^2 + 83*z^3))) - (2 - 9*eps + 9*eps^2)*x^3*
           (2*(1 - 2*eps)^2*z^3*(1 + z) + y^4*(-18 + 8*z + 4*z^2 + 
              eps*(88 - 30*z - 11*z^2) + eps^2*(-102 + 24*z + 7*z^2)) + 
            y*z^2*(14 + 54*z + 20*z^2 + eps^2*(75 + 245*z + 50*z^2 - 6*z^3) + 
              eps*(-65 - 233*z - 62*z^2 + 2*z^3)) + 
            y^2*z*(2*(4 + 36*z + 51*z^2 + 7*z^3) + eps^2*(40 + 340*z + 
                493*z^2 + 34*z^3) - eps*(38 + 310*z + 457*z^2 + 42*z^3)) + 
            y^3*(eps*(88 + 53*z - 204*z^2 - 143*z^3) + 2*(-9 - 7*z + 25*z^2 + 
                15*z^3) + eps^2*(-102 - 61*z + 216*z^2 + 161*z^3))) + 
          (2 - 9*eps + 9*eps^2)*x^4*y*(y^4*(6 - 4*z + eps*(-36 + 17*z - 
                3*z^2) + eps^2*(46 - 15*z + 5*z^2)) + 
            z^2*(-2*(1 + 6*z + 4*z^2) + eps*(7 + 56*z + 27*z^2 - 2*z^3) + 
              eps^2*(-7 - 60*z - 27*z^2 + 6*z^3)) + y^3*(30 + 8*z - 32*z^2 - 
              6*z^3 + eps^2*(186 + 60*z - 133*z^2 - 40*z^3) + 
              eps*(-156 - 38*z + 125*z^2 + 34*z^3)) + 
            y*z*(-2*(2 + 25*z + 39*z^2 + 10*z^3) + eps*(27 + 217*z + 
                342*z^2 + 63*z^3 - 2*z^4) + eps^2*(-35 - 245*z - 352*z^2 - 
                59*z^3 + 6*z^4)) + y^2*(6 + 8*z - 72*z^2 - 64*z^3 - 6*z^4 + 
              eps^2*(46 + 24*z - 381*z^2 - 316*z^3 - 19*z^4) + 
              eps*(-36 - 20*z + 323*z^2 + 296*z^3 + 19*z^4))))/
        (2*eps^2*x^3*(1 + x)*y*(1 + x*y)^2*(y - z)*z^2*(x*y + z)^2*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(-2*(1 + x)*(1 + x*y)*z*(-2*(y - 2*z)*z + x^4*y^2*z*
             (y*(-1 + z) + z) + x*(y^2*(-6 + z) + 2*z^2*(1 + z) + 
              y*z*(5 + 3*z)) + x^3*y*(z^2*(1 + z) + y^2*(-3 + z^2) + 
              y*z*(2 + 2*z + z^2)) + x^2*y*(y^2*(-3 + z) + z*(3 + 8*z + 
                z^2) + y*(-3 - 2*z + 4*z^2))) - 
          6*eps^4*(3*x^6*y^3*z^2*(y*(-1 + z) + z) + 12*z^2*(-2 - 3*y + 4*z) + 
            x^5*y^2*z*(-2*y^3*(-1 + z) + z^2*(10 + 9*z) + 5*y^2*(1 - 3*z + 
                2*z^2) + y*z*(-15 + 14*z + 9*z^2)) + 
            x*(-12*y^3*(-4 + z) + y^2*(48 - 132*z - 17*z^2) + 
              2*z^2*(-3 + 10*z + 21*z^2) + y*z*(-36 - 31*z + 43*z^2)) + 
            x^2*(6*y^4*z + 10*z^3*(1 + 3*z) + y^3*(112 - 9*z - 30*z^2) + 
              y^2*z*(-71 - 204*z + 57*z^2) + y*z^2*(-32 + 59*z + 63*z^2)) + 
            x^4*y*(-2*y^4*(-1 + z)*z + 3*z^3*(3 + 7*z) + y*z^2*(-1 - 28*z + 
                51*z^2) + y^3*(16 - 14*z + 3*z^2 + z^3) + y^2*z*(-24 + 39*z - 
                28*z^2 + 21*z^3)) + x^3*(2*z^3*(1 + 3*z) + y^4*(16 - 7*z + 
                3*z^2) + y*z^2*(11 + 37*z + 60*z^2) + y^3*(16 + 99*z - 
                84*z^2 + 9*z^3) + y^2*z*(-29 - 134*z - 11*z^2 + 60*z^3))) + 
          eps*(15*x^6*y^3*z^2*(y*(-1 + z) + z) + 2*z^2*(-8 - 25*y + 42*z) + 
            x^5*y^2*z*(-4*y^3*(-1 + z) + 19*z^2*(2 + z) + y*z*(-21 + 72*z + 
                19*z^2) + y^2*(-17 - 39*z + 38*z^2)) + 
            x*(-8*y^3*(-4 + z) + y^2*(32 - 166*z - 19*z^2) + 
              2*z^2*(-2 + 47*z + 27*z^2) + y*z*(-24 + 13*z + 117*z^2)) + 
            x^2*(4*y^4*z + 2*z^3*(19 + 23*z) + y^3*(96 - 139*z + 14*z^2) + 
              y*z^2*(80 + 255*z + 81*z^2) + y^2*z*(-191 - 94*z + 129*z^2)) + 
            x^4*y*(-4*y^4*(-1 + z)*z + 27*z^3*(1 + z) + y*z^2*(43 + 148*z + 
                73*z^2) + y^3*(32 - 82*z - z^2 + 19*z^3) + y^2*z*(-102 - 
                11*z + 104*z^2 + 27*z^3)) + x^3*(4*z^3*(1 + z) + 
              y^4*(32 - 57*z + 15*z^2) + y*z^2*(49 + 173*z + 92*z^2) + 
              y^2*z*(-85 + 4*z + 219*z^2 + 66*z^3) + y^3*(32 - 153*z - 
                48*z^2 + 79*z^3))) - 2*eps^2*(20*x^6*y^3*z^2*
             (y*(-1 + z) + z) + z^2*(-52 - 105*y + 158*z) + 
            x^5*y^2*z*(-9*y^3*(-1 + z) + z^2*(58 + 33*z) + y*z*(-61 + 103*z + 
                33*z^2) + y^2*(3 - 74*z + 58*z^2)) + 
            x*(-26*y^3*(-4 + z) + y^2*(104 - 367*z - 41*z^2) + 
              3*y*z*(-26 - 12*z + 61*z^2) + z^2*(-13 + 129*z + 118*z^2)) + 
            x^2*(13*y^4*z + 2*z^3*(29 + 46*z) + y^3*(280 - 169*z - 24*z^2) + 
              y*z^2*(34 + 348*z + 177*z^2) + y^2*z*(-322 - 387*z + 
                218*z^2)) + x^4*y*(-9*y^4*(-1 + z)*z + z^3*(47 + 59*z) + 
              y*z^2*(28 + 120*z + 151*z^2) + y^3*(72 - 102*z - 8*z^2 + 
                25*z^3) + y^2*z*(-147 + 29*z + 80*z^2 + 59*z^3)) + 
            x^3*(z^3*(9 + 13*z) + y^4*(72 - 79*z + 20*z^2) + 
              y*z^2*(69 + 238*z + 184*z^2) + y^3*(72 - 30*z - 168*z^2 + 
                101*z^3) + y^2*z*(-150 - 201*z + 215*z^2 + 157*z^3))) + 
          eps^3*(-72*(3 + 5*y - 7*z)*z^2 + 45*x^6*y^3*z^2*(y*(-1 + z) + z) + 
            x^5*y^2*z*(-26*y^3*(-1 + z) + z^2*(142 + 99*z) + 
              y*z*(-189 + 230*z + 99*z^2) + y^2*(47 - 201*z + 142*z^2)) + 
            x*(-108*y^3*(-4 + z) + y^2*(432 - 1296*z - 155*z^2) + 
              2*z^2*(-27 + 148*z + 207*z^2) + y*z*(-324 - 241*z + 505*z^2)) + 
            x^2*(54*y^4*z + 2*z^3*(71 + 153*z) + y^3*(1072 - 291*z - 
                210*z^2) + y*z^2*(-152 + 821*z + 621*z^2) + y^2*z*(-881 - 
                1752*z + 639*z^2)) + x^4*y*(-26*y^4*(-1 + z)*z + 
              3*z^3*(41 + 69*z) + y*z^2*(17 - 4*z + 513*z^2) + 
              y^3*(208 - 218*z - 3*z^2 + 43*z^3) + y^2*z*(-348 + 261*z - 
                52*z^2 + 207*z^3)) + x^3*(2*z^3*(13 + 27*z) + 
              y^4*(208 - 157*z + 45*z^2) + y*z^2*(161 + 547*z + 612*z^2) + 
              y^3*(208 + 549*z - 732*z^2 + 195*z^3) + y^2*z*(-395 - 1094*z + 
                223*z^2 + 576*z^3))))/(2*eps^2*x^2*(1 + x)*y*(1 + x*y)^2*
         (y - z)*z^2*(x*y + z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((1 - 5*eps + 6*eps^2)*(1 + x*z)*(-z + 2*x^4*y^2*z + x*(-2*y + z^2) + 
          x^3*y*(-((-5 + z)*z) + y*(-4 + 5*z)) + x^2*(y^2*(-2 + z) + z + 
            3*z^2 - 2*z^3 + y*(-2 + z + 3*z^2))))/(2*eps*x^3*(1 + x)*
         (1 + x*y)^2*(y - z)*z^2*(x*y + z)^2), 
       ((1 - 5*eps + 6*eps^2)*(1 + x*z))/(eps*x^2*(1 + x*y)*(y - z)*z*
         (x*y + z)), -((eps*(1 + x*z)^2)/(x^2*(1 + x*y)*(y - z)*z*
          (x*y + z))), ((1 - 2*eps)^2*(x^3*y^3*(1 + y) + 2*y*z + 
          x^2*y*(1 + 3*y^2 - 2*y*(-3 + z) - 2*z)*z + 
          x*(-3*y*(-2 + z)*z - z^2 + y^2*(-2 + 6*z))))/(eps*x^2*y*(1 + x*y)*
         (y - z)*(x*y + z)^2*(z + x*(y*(-1 + z) + z))), 
       -(((1 - 2*eps)^2*(x*y^3 + y^2*(2 + x*(3 - 2*z)) - z + 
           y*(2 - (3 + 2*x)*z)))/(eps*x*y*(1 + x*y)*(y - z)*(x*y + z)*
          (z + x*(y*(-1 + z) + z)))), 
       (2*(1 + x)*(1 + x*y)*(y - z)*z*(-2*(1 + y - 2*z)*z^2 + 
           x^4*y^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
           x*z*(y^2*(3 - 6*z) + 2*z*(-1 + 3*z) + y*(3 - 18*z + 14*z^2)) - 
           x^2*(y^3*(1 - 2*z)^2 - 2*z^3 - y*z*(1 - 13*z + 16*z^2) + 
             y^2*(1 - 13*z + 31*z^2 - 14*z^3)) - x^3*y*(y^3*(-1 + z) + z^2 - 
             4*z^3 + y*z*(-2 + 11*z - 8*z^2) + y^2*(1 - 5*z + 10*z^2 - 4*
                z^3))) + 3*eps^3*(12*z^3*(y + y^2 - 3*y*z + z*(-1 + 2*z)) + 
           4*x^7*y^4*z*(9*z^2*(-1 + 2*z) + y^3*(-2 + 3*z) + 
             y^2*(-2 + 19*z - 15*z^2) + 6*y*z*(2 - 7*z + 3*z^2)) + 
           x*z^2*(4*z^2*(-8 + 19*z) + y^3*(-25 + 48*z) + 
             y^2*(-25 + 164*z - 164*z^2) + 2*y*z*(21 - 104*z + 62*z^2)) + 
           x^6*y^3*z*(y^4*(-4 + 8*z) + y^3*(-26 + 113*z - 51*z^2) + 
             z^2*(-29 + 107*z + 64*z^2) + y^2*(22 + 230*z - 376*z^2 + 59*
                z^3) + y*z*(15 - 370*z + 174*z^2 + 64*z^3)) + 
           x^2*z*(20*z^3*(-1 + 4*z) + y^4*(-1 - 33*z + 64*z^2) + 
             2*y*z^2*(14 - 159*z + 172*z^2) + y^2*z*(-21 + 274*z - 600*z^2 + 
               224*z^3) - y^3*(1 + 110*z - 346*z^2 + 256*z^3)) + 
           x^5*y^2*(z^3*(-15 + 73*z + 130*z^2) + y^4*(20 - 71*z + 104*z^2 - 
               21*z^3) + 4*y*z^2*(7 - 85*z + 16*z^2 + 75*z^3) + 
             y^3*(20 - 30*z + 292*z^2 - 220*z^3 - 13*z^4) + 
             y^2*z*(-29 + 244*z - 604*z^2 - 38*z^3 + 106*z^4)) + 
           x^3*(28*z^5 + 2*y*z^3*(-3 - 66*z + 160*z^2) + 
             y^5*(14 - 20*z + z^2 + 28*z^3) + y^2*z^2*(7 + 47*z - 649*z^2 + 
               564*z^3) + y^4*(14 - 72*z + 10*z^2 + 249*z^3 - 160*z^4) + 
             y^3*z*(-14 + 28*z + 220*z^2 - 649*z^3 + 172*z^4)) + 
           x^4*y*(10*z^4*(1 + 10*z) + y^5*(6 - 19*z + 17*z^2) + 
             y*z^2*(3 - 114*z - 116*z^2 + 470*z^3) + y^4*(56 - 118*z + 165*
                z^2 + 18*z^3 - 32*z^4) + y^2*z*(-9 + 143*z - 351*z^2 - 474*
                z^3 + 402*z^4) + y^3*(6 - 96*z + 270*z^2 - 135*z^3 - 250*
                z^4 + 48*z^5))) + eps*(26*z^3*(y + y^2 - 3*y*z + 
             z*(-1 + 2*z)) + 4*x^7*y^4*z*(9*z^2*(-1 + 2*z) + y^3*(-2 + 3*z) + 
             y^2*(-2 + 19*z - 15*z^2) + 6*y*z*(2 - 7*z + 3*z^2)) + 
           x*z^2*(2*z^2*(-30 + 73*z) + y^3*(-45 + 104*z) + 
             y^2*(-45 + 337*z - 346*z^2) + y*z*(91 - 432*z + 250*z^2)) + 
           x^6*y^3*z*(y^4*(-4 + 8*z) + y^3*(-42 + 137*z - 59*z^2) + 
             z^2*(-30 + 115*z + 64*z^2) + 2*y*z*(9 - 202*z + 95*z^2 + 32*
                z^3) + y^2*(20 + 273*z - 417*z^2 + 67*z^3)) + 
           x^2*z*(34*z^3*(-1 + 4*z) + y^4*(7 - 81*z + 134*z^2) + 
             y*z^2*(70 - 619*z + 624*z^2) + y^3*(7 - 248*z + 792*z^2 - 522*
                z^3) + y^2*z*(-55 + 650*z - 1281*z^2 + 420*z^3)) + 
           x^5*y^2*(2*z^3*(-7 + 35*z + 80*z^2) + y^4*(16 - 85*z + 128*z^2 - 
               27*z^3) + y*z^2*(24 - 337*z - 32*z^2 + 360*z^3) + 
             y^3*(16 - 21*z + 304*z^2 - 189*z^3 - 37*z^4) + 
             y^2*z*(-22 + 242*z - 537*z^2 - 155*z^3 + 136*z^4)) + 
           x^3*(42*z^5 + y*z^3*(1 - 258*z + 516*z^2) + 
             y^5*(12 - 16*z - 21*z^2 + 56*z^3) + y^2*z^2*(-8 + 297*z - 1367*
                z^2 + 932*z^3) + y^4*(12 - 37*z - 177*z^2 + 632*z^3 - 314*
                z^4) + y^3*z*(-3 - 138*z + 922*z^2 - 1381*z^3 + 298*z^4)) + 
           x^4*y*(z^4*(3 + 142*z) + y^5*(4 - 23*z + 23*z^2) + 
             2*y*z^2*(1 - 40*z - 169*z^2 + 336*z^3) + 
             y^4*(48 - 101*z + 118*z^2 + 108*z^3 - 60*z^4) + 
             y^2*z*(-6 + 89*z - 29*z^2 - 1050*z^3 + 590*z^4) + 
             y^3*(4 - 58*z + 116*z^2 + 285*z^3 - 535*z^4 + 76*z^5))) - 
         eps^2*(54*z^3*(y + y^2 - 3*y*z + z*(-1 + 2*z)) + 
           14*x^7*y^4*z*(9*z^2*(-1 + 2*z) + y^3*(-2 + 3*z) + 
             y^2*(-2 + 19*z - 15*z^2) + 6*y*z*(2 - 7*z + 3*z^2)) + 
           x*z^2*(8*y^3*(-13 + 27*z) + 2*z^2*(-68 + 163*z) + 
             y^2*(-104 + 721*z - 730*z^2) + y*z*(189 - 920*z + 542*z^2)) + 
           x^6*y^3*z*(14*y^4*(-1 + 2*z) - 2*y^3*(53 - 209*z + 93*z^2) + 
             z^2*(-103 + 382*z + 224*z^2) + y^2*(74 + 847*z - 1355*z^2 + 214*
                z^3) + y*z*(57 - 1328*z + 624*z^2 + 224*z^3)) + 
           x^2*z*(82*z^3*(-1 + 4*z) + 4*y^4*(1 - 39*z + 71*z^2) + 
             y*z^2*(134 - 1371*z + 1444*z^2) - 2*y^3*(-2 + 251*z - 796*z^2 + 
               562*z^3) + y^2*z*(-102 + 1280*z - 2685*z^2 + 952*z^3)) + 
           x^5*y^2*(z^3*(-51 + 251*z + 482*z^2) + y^4*(64 - 256*z + 382*z^2 - 
               78*z^3) + y*z^2*(92 - 1181*z + 134*z^2 + 1104*z^3) + 
             y^3*(64 - 87*z + 1022*z^2 - 737*z^3 - 68*z^4) + 
             y^2*z*(-91 + 842*z - 2045*z^2 - 241*z^3 + 398*z^4)) + 
           x^3*(110*z^5 + y*z^3*(-15 - 570*z + 1288*z^2) + 
             2*y^5*(23 - 32*z - 8*z^2 + 61*z^3) + y^2*z^2*(11 + 382*z - 2894*
                z^2 + 2292*z^3) + y^4*(46 - 213*z - 133*z^2 + 1203*z^3 - 692*
                z^4) + y^3*z*(-37 - 52*z + 1382*z^2 - 2906*z^3 + 710*z^4)) + 
           x^4*y*(z^4*(29 + 386*z) + 2*y^5*(9 - 34*z + 32*z^2) + 
             y*z^2*(9 - 366*z - 604*z^2 + 1822*z^3) + 
             y^4*(184 - 383*z + 525*z^2 + 144*z^3 - 136*z^4) + 
             y^2*z*(-27 + 442*z - 930*z^2 - 2172*z^3 + 1572*z^4) + 
             y^3*(18 - 288*z + 786*z^2 - 90*z^3 - 1127*z^4 + 192*z^5))))/
        (2*eps^2*x^4*(1 + x)*y^2*(1 + x*y)^2*(y - z)*z^2*(x*y + z)^2*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), 
       -((1 - 5*eps + 6*eps^2)*((y - 6*z)*z^2 + x^3*y^2*(y*(17 - 12*z)*z - 
             12*z^2 + y^2*(-3 + 5*z)) + x*z*(-4*z^2 + 3*y^2*(3 + z) - 
             y*z*(8 + 15*z)) + x^2*y*(-(z^2*(5 + 11*z)) + 
             y^2*(6 + 3*z + 4*z^2) + y*(z - 2*z^2 - 11*z^3))))/
        (2*eps*x^2*y*(1 + x*y)*(y - z)*z*(x*y + z)^2*
         (z + x*(y*(-1 + z) + z))), 
       -((-(eps*(1 - 5*eps + 6*eps^2)*x^6*y^4*(y^2 + y*(7 - 6*z) - 6*z)*z) - 
          2*(1 - 2*eps)^2*(-1 + 3*eps)*z^3*(y + z) - (1 - 5*eps + 6*eps^2)*x*
           z^2*((-13 + 25*eps)*y*z + y^2*(-2 - 5*z + eps*(4 + 9*z)) + 
            z^2*(3 - 5*z + eps*(-7 + 11*z))) + (1 - 5*eps + 6*eps^2)*x^2*z*
           (z^3*(-1 - 2*eps*(-1 + z) + z) + y*z^2*(-8 + 12*z + 8*z^2 + 
              eps*(22 - 28*z - 17*z^2)) - y^2*z*(-37 + 4*z + eps*(73 - 16*z + 
                z^2)) + y^3*(-20 + 23*z + eps*(40 - 45*z + 2*z^2))) - 
          (1 - 5*eps + 6*eps^2)*x^5*y^3*(-6*z^2*(y*(-1 + z) + z) + 
            eps*(y^3*z + z^2*(-7 + 12*z) + y^2*(8 + 6*z - 7*z^2) + 
              y*z*(1 - 32*z + 12*z^2))) - (1 - 5*eps + 6*eps^2)*x^3*y*
           (z^3*(2 + 4*z - 7*z^2 + eps*(-4 - 9*z + 15*z^2)) + 
            y^3*(16 - 10*z - 3*z^2 - z^3 + eps*(-32 + 30*z - z^2 + 2*z^3)) + 
            y^2*z*(eps*(46 - 60*z + 44*z^2 - 13*z^3) + 2*(-9 + 7*z - 11*z^2 + 
                3*z^3)) + y*z^2*(z*(-30 + 4*z - 7*z^2) + eps*(-14 + 63*z - 
                6*z^2 + 15*z^3))) - (1 - 5*eps + 6*eps^2)*x^4*y^2*
           (z*(-2*y^3*(-1 + z) + (6 - 13*z)*z^2 + y*z*(-30 + 20*z - 13*z^2) + 
              y^2*(24 - 29*z + 7*z^2)) + eps*(y^3*(8 - 6*z + 4*z^2) + 
              z^2*(-1 - 17*z + 31*z^2) + y^2*(8 - 54*z + 52*z^2 - 20*z^3) + 
              y*z*(-6 + 50*z - 56*z^2 + 31*z^3))))/(eps*x^2*y*(1 + x*y)*
          (y - z)*z^2*(x*y + z)^2*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(x^3*y^3*(1 + y) + 2*y*z - x^2*y*(y^2*(-6 + z) - 2*y*(-1 + z)^2 + 
            z - 2*z^2) + x*(6*y^2 + z^2 + y*z*(-4 + 3*z))))/
        (x*y*(1 + x*y)*(y - z)*(x*y + z)*(z + x*(y*(-1 + z) + z))), 
       -(2*x*y*z*(-2*z^2*(y + y^2 - 4*y*z + 2*z*(-1 + 2*z)) + 
            x^6*y^3*(y*(11 - 6*z)*z^2 - 3*z^3 + y^2*z*(-12 + 13*z - 3*z^2) + 
              2*y^3*(2 - 3*z + z^2)) - x*z^2*(7*y^3 + y^2*(14 - 27*z) + 
              2*z*(-3 + 7*z + 2*z^2) + 3*y*(1 - 11*z + 8*z^2)) + 
            x^5*y^2*(-(z^3*(5 + 6*z)) + 2*y^4*(3 - 4*z + z^2) - 
              3*y*z^2*(-7 + 4*z^2) + 2*y^2*z*(-12 + 16*z + 3*z^2 - 3*z^3) + 
              y^3*(8 - 28*z + 13*z^2 + z^3)) - 
            x^2*(2*z^3*(-1 + 4*z + 3*z^2) + y^4*(-2 + 2*z + 7*z^2) + 
              y^3*(-2 + 12*z + 22*z^2 - 29*z^3) + 2*y^2*z*(3 - 2*z - 32*z^2 + 
                11*z^3) + y*z^2*(-3 - 25*z + 34*z^2 + 12*z^3)) + 
            x^3*(-2*z^4*(1 + z) + y^5*(5 - 5*z - 2*z^2) + y*z^2*(2 + 4*z - 
                23*z^2 - 13*z^3) + 2*y^4*(5 - 17*z - 2*z^2 + 6*z^3) + 
              y^2*z*(-3 + 24*z + 40*z^2 - 28*z^3 - 11*z^4) + y^3*(1 - 32*z + 
                28*z^2 + 40*z^3 - 7*z^4)) - x^4*y*(2*y^5*(-1 + z) + 
              z^3*(2 + 7*z + 3*z^2) - y^4*(15 - 27*z + 4*z^2 + 2*z^3) + 
              2*y*z^2*(-6 - 2*z + 12*z^2 + 3*z^3) + y^3*(-5 + 52*z - 30*z^2 - 
                12*z^3 + z^4) + y^2*z*(15 - 46*z - 28*z^2 + 18*z^3 + 
                3*z^4))) + eps*(-4*y^2*(1 + y - 2*z)*z^2 + 
            4*x^8*y^5*z*(9*z^2*(-1 + 2*z) + y^3*(-2 + 3*z) + y^2*(-2 + 19*z - 
                15*z^2) + 6*y*z*(2 - 7*z + 3*z^2)) - 
            2*x*z*(-8*(-1 + z)*z^3 + y^4*(2 + 7*z) + 2*y*z^2*(4 + 9*z - 
                34*z^2) + y^2*z*(7 - 10*z + 46*z^2 - 8*z^3) + 
              2*y^3*(1 + 3*z - 9*z^2 + 4*z^3)) + x^7*y^4*z*
             (4*y^4*(-5 + 8*z) - 4*y^3*(15 - 67*z + 38*z^2) + 
              z^2*(-102 + 171*z + 136*z^2) + y^2*(4 + 372*z - 611*z^2 + 
                99*z^3) + y*z*(114 - 593*z + 206*z^2 + 136*z^3)) + 
            x^2*(8*z^4*(-3 + 2*z + z^2) + 2*y^5*(4 + 3*z + 7*z^2 + 4*z^3) + 
              2*y*z^3*(-10 - 87*z + 193*z^2 + 30*z^3) + y^4*(8 + 4*z - 
                94*z^2 + 7*z^3 - 56*z^4) + y^2*z^2*(-18 - 21*z - 435*z^2 + 
                516*z^3 + 8*z^4) + y^3*z*(6 - 126*z + 246*z^2 - 373*z^3 + 
                40*z^4)) + x^6*y^3*(4*y^5*z*(-4 + 7*z) - 2*y^4*(-8 + 50*z - 
                151*z^2 + 49*z^3) + z^3*(-112 + 109*z + 308*z^2 + 64*z^3) + 
              y^3*(16 - 56*z + 774*z^2 - 687*z^3 - 89*z^4) + y*z^2*(114 - 
                823*z + 286*z^2 + 616*z^3 + 64*z^4) + 2*y^2*z*(3 + 297*z - 
                820*z^2 + 44*z^3 + 118*z^4)) + x^3*(8*z^4*(-1 + z^2) + 
              6*y^6*(10 - 8*z + 9*z^2 + 2*z^3) + 2*y*z^3*(-16 - 65*z + 
                132*z^2 + 75*z^3) + y^5*(104 - 248*z + 270*z^2 - 55*z^3 - 
                52*z^4) + y^2*z^2*(46 - 293*z - 363*z^2 + 1000*z^3 + 
                220*z^4) + 2*y^3*z*(-32 + 137*z - 369*z^2 - 228*z^3 + 
                324*z^4 + 10*z^5) + y^4*(60 - 264*z + 460*z^2 - 368*z^3 - 
                551*z^4 + 20*z^5)) + x^5*y^2*(4*y^6*z*(-1 + 2*z) - 
              2*y^5*(-14 + 33*z - 72*z^2 + z^3) + z^3*(-58 - 26*z + 259*z^2 + 
                109*z^3) + y^4*(112 - 191*z + 741*z^2 - 350*z^3 - 102*z^4) + 
              2*y*z^2*(33 - 279*z - 19*z^2 + 568*z^3 + 129*z^4) + 
              y^3*(28 - 77*z + 736*z^2 - 1288*z^3 - 390*z^4 + 61*z^5) + 
              y^2*z*(-20 + 449*z - 1592*z^2 - 364*z^3 + 906*z^4 + 85*z^5)) + 
            x^4*y*(2*y^6*(6 - 9*z + 17*z^2 + 2*z^3) + 2*z^3*(-6 - 20*z + 
                31*z^2 + 37*z^3) + y^5*(160 - 165*z + 279*z^2 - 20*z^3 - 
                12*z^4) + y*z^2*(18 - 208*z - 160*z^2 + 801*z^3 + 319*z^4) - 
              2*y^4*(-80 + 275*z - 450*z^2 + 257*z^3 + 198*z^4 + 2*z^5) + 
              y^2*z*(-14 + 221*z - 1070*z^2 - 396*z^3 + 1412*z^4 + 241*z^5) + 
              y^3*(12 - 153*z + 826*z^2 - 1524*z^3 - 636*z^4 + 345*z^5 + 
                12*z^6))) - 3*eps^4*(-12*y^2*(1 + y - 2*z)*z^2 + 
            4*x^8*y^5*z*(9*z^2*(-1 + 2*z) + y^3*(-2 + 3*z) + y^2*(-2 + 19*z - 
                15*z^2) + 6*y*z*(2 - 7*z + 3*z^2)) - 
            x*z*(-32*(-1 + z)*z^3 + y^4*(12 + 31*z) - 16*y*z^2*(-3 + 4*z + 
                4*z^2) + y^2*z*(31 + 35*z - 58*z^2 - 32*z^3) + 
              y^3*(12 + 30*z - 13*z^2 + 32*z^3)) + x^7*y^4*z*
             (4*y^4*(-5 + 8*z) + y^3*(-22 + 211*z - 117*z^2) + 
              z^2*(-101 + 119*z + 280*z^2) - y^2*(-6 - 352*z + 496*z^2 + 
                z^3) + y*z*(111 - 544*z - 90*z^2 + 280*z^3)) + 
            x^2*(8*z^4*(-5 + 2*z + 3*z^2) + 4*y*z^3*(-11 - 46*z + 111*z^2 + 
                6*z^3) + y^5*(24 + 29*z + 29*z^2 + 16*z^3) + y^4*(24 + 18*z - 
                289*z^2 - 181*z^3 - 104*z^4) + y^2*z^2*(-67 - 109*z + 
                22*z^2 + 426*z^3 + 24*z^4) + y^3*z*(29 - 385*z + 192*z^2 - 
                2*z^3 + 64*z^4)) + x^6*y^3*(4*y^5*z*(-4 + 7*z) + 
              y^4*(20 - 51*z + 247*z^2 - 48*z^3) + z^3*(-112 - 7*z + 
                405*z^2 + 192*z^3) + y^3*(20 + 228*z + 621*z^2 - 642*z^3 - 
                183*z^4) + y*z^2*(115 - 706*z + 281*z^2 + 730*z^3 + 
                192*z^4) + y^2*z*(1 + 365*z - 2054*z^2 + 137*z^3 + 
                237*z^4)) + x^3*(8*z^4*(-1 - 2*z + 3*z^2) + y^6*(158 - 
                108*z + 103*z^2 + 20*z^3) + 8*y*z^3*(-7 - 21*z + 31*z^2 + 
                27*z^3) + y^5*(300 - 555*z + 524*z^2 - 268*z^3 - 76*z^4) + 
              y^2*z^2*(79 - 496*z + 6*z^2 + 1095*z^3 + 180*z^4) - 
              y^4*(-158 + 603*z - 596*z^2 + 1445*z^3 + 322*z^4 + 4*z^5) + 
              y^3*z*(-156 + 380*z - 1533*z^2 + 976*z^3 + 691*z^4 + 60*z^5)) + 
            x^5*y^2*(4*y^6*z*(-1 + 2*z) + y^5*(34 - 58*z + 163*z^2 + 
                13*z^3) + z^3*(-59 - 128*z + 279*z^2 + 204*z^3) + 
              y^4*(256 + 237*z + 448*z^2 - 335*z^3 - 120*z^4) + 
              y*z^2*(71 - 455*z - 229*z^2 + 1528*z^3 + 528*z^4) + 
              y^3*(34 + 197*z - 666*z^2 - 1025*z^3 - 589*z^4 + 23*z^5) + 
              y^2*z*(-30 + 120*z - 1217*z^2 - 568*z^3 + 1208*z^4 + 
                132*z^5)) + x^4*y*(y^6*(14 - 21*z + 51*z^2 + 4*z^3) + 
              4*z^3*(-3 - 16*z + 3*z^2 + 36*z^3) + y^5*(412 - 153*z + 
                306*z^2 - 37*z^3 - 4*z^4) + y*z^2*(19 - 253*z - 194*z^2 + 
                872*z^3 + 432*z^4) - y^4*(-412 + 898*z - 595*z^2 + 783*z^3 + 
                454*z^4 + 36*z^5) + y^2*z*(-17 + 218*z - 1215*z^2 + 4*z^3 + 
                2170*z^4 + 276*z^5) + y^3*(14 - 273*z + 475*z^2 - 1960*z^3 - 
                492*z^4 + 400*z^5 + 36*z^6))) - 
          eps^2*(-26*y^2*(1 + y - 2*z)*z^2 + 18*x^8*y^5*z*(9*z^2*(-1 + 2*z) + 
              y^3*(-2 + 3*z) + y^2*(-2 + 19*z - 15*z^2) + 6*y*z*(2 - 7*z + 
                3*z^2)) + x*z*(88*(-1 + z)*z^3 - y^4*(26 + 81*z) + 
              4*y*z^2*(-26 + 3*z + 98*z^2) + y^2*z*(-81 + z - 118*z^2 + 
                88*z^3) - y^3*(26 + 74*z - 105*z^2 + 88*z^3)) + 
            x^7*y^4*z*(18*y^4*(-5 + 8*z) + y^3*(-156 + 1035*z - 611*z^2) + 
              z^2*(-457 + 661*z + 756*z^2) + y^2*(22 + 1424*z - 2388*z^2 + 
                289*z^3) + y*z*(507 - 2410*z + 518*z^2 + 756*z^3)) + 
            x^2*(4*z^4*(-31 + 18*z + 13*z^2) + y^5*(52 + 49*z + 77*z^2 + 
                44*z^3) + 2*y*z^3*(-57 - 341*z + 768*z^2 + 80*z^3) + 
              y^4*(52 + 30*z - 621*z^2 - 283*z^3 - 300*z^4) + 
              y^2*z^2*(-131 - 235*z - 890*z^2 + 1786*z^3 + 52*z^4) + 
              y^3*z*(49 - 829*z + 802*z^2 - 808*z^3 + 204*z^4)) + 
            x^6*y^3*(18*y^5*z*(-4 + 7*z) + y^4*(80 - 295*z + 1157*z^2 - 
                354*z^3) + z^3*(-504 + 283*z + 1371*z^2 + 416*z^3) + 
              y^3*(80 + 168*z + 2815*z^2 - 2806*z^3 - 475*z^4) + 
              y*z^2*(515 - 3198*z + 1285*z^2 + 2662*z^3 + 416*z^4) + 
              y^2*z*(17 + 2003*z - 7200*z^2 + 559*z^3 + 951*z^4)) + 
            x^3*(4*z^4*(-9 - 4*z + 13*z^2) + y^6*(370 - 280*z + 293*z^2 + 
                62*z^3) + 2*y*z^3*(-84 - 293*z + 512*z^2 + 315*z^3) + 
              y^5*(668 - 1407*z + 1448*z^2 - 596*z^3 - 258*z^4) + 
              y^2*z^2*(241 - 1472*z - 786*z^2 + 3951*z^3 + 732*z^4) + 
              y^4*(370 - 1511*z + 2020*z^2 - 3171*z^3 - 1698*z^4 + 66*z^5) + 
              y^3*z*(-384 + 1244*z - 4073*z^2 + 604*z^3 + 2537*z^4 + 
                130*z^5)) + x^5*y^2*(18*y^6*z*(-1 + 2*z) + y^5*(138 - 262*z + 
                635*z^2 + 5*z^3) + z^3*(-263 - 252*z + 1051*z^2 + 532*z^3) + 
              y^4*(664 - 205*z + 2588*z^2 - 1507*z^3 - 436*z^4) + 
              y*z^2*(307 - 2207*z - 251*z^2 + 5036*z^3 + 1324*z^4) + 
              y^3*(138 - 31*z + 1038*z^2 - 5057*z^3 - 1695*z^4 + 213*z^5) + 
              y^2*z*(-110 + 1460*z - 6017*z^2 - 1252*z^3 + 4022*z^4 + 
                376*z^5)) + x^4*y*(y^6*(58 - 87*z + 171*z^2 + 18*z^3) + 
              6*z^3*(-9 - 34*z + 32*z^2 + 61*z^3) + y^5*(984 - 671*z + 
                1214*z^2 - 151*z^3 - 46*z^4) + y*z^2*(83 - 951*z - 662*z^2 + 
                3232*z^3 + 1314*z^4) - y^4*(-984 + 2708*z - 3213*z^2 + 
                2721*z^3 + 1600*z^4 + 50*z^5) + y^2*z*(-69 + 960*z - 
                4581*z^2 - 554*z^3 + 6548*z^4 + 922*z^5) + y^3*(58 - 823*z + 
                2871*z^2 - 6904*z^3 - 1890*z^4 + 1460*z^5 + 78*z^6))) + 
          eps^3*(-54*y^2*(1 + y - 2*z)*z^2 + 26*x^8*y^5*z*(9*z^2*(-1 + 2*z) + 
              y^3*(-2 + 3*z) + y^2*(-2 + 19*z - 15*z^2) + 6*y*z*(2 - 7*z + 
                3*z^2)) - 2*x*z*(-80*(-1 + z)*z^3 + y^4*(27 + 76*z) - 
              4*y*z^2*(-27 + 25*z + 58*z^2) + 2*y^2*z*(38 + 25*z - 23*z^2 - 
                40*z^3) + y^3*(27 + 72*z - 58*z^2 + 80*z^3)) + 
            x^7*y^4*z*(26*y^4*(-5 + 8*z) - 2*y^3*(85 - 706*z + 411*z^2) + 
              z^2*(-658 + 865*z + 1388*z^2) + y^2*(36 + 2084*z - 3287*z^2 + 
                229*z^3) + y*z*(726 - 3443*z + 174*z^2 + 1388*z^3)) + 
            x^2*(4*z^4*(-53 + 26*z + 27*z^2) + 2*y^5*(54 + 59*z + 71*z^2 + 
                40*z^3) + 2*y*z^3*(-107 - 520*z + 1209*z^2 + 90*z^3) + 
              y^4*(108 + 72*z - 1298*z^2 - 755*z^3 - 532*z^4) + 
              y^2*z^2*(-290 - 503*z - 535*z^2 + 2532*z^3 + 108*z^4) + 
              y^3*z*(118 - 1730*z + 1128*z^2 - 559*z^3 + 344*z^4)) + 
            x^6*y^3*(26*y^5*z*(-4 + 7*z) - 4*y^4*(-31 + 90*z - 401*z^2 + 
                105*z^3) + z^3*(-728 + 199*z + 2214*z^2 + 864*z^3) + 
              y^3*(124 + 780*z + 3912*z^2 - 4035*z^3 - 885*z^4) + 
              2*y^2*z*(7 + 1280*z - 5717*z^2 + 437*z^3 + 705*z^4) + 
              y*z^2*(746 - 4499*z + 1846*z^2 + 4148*z^3 + 864*z^4)) + 
            x^3*(4*z^4*(-13 - 14*z + 27*z^2) + 2*y^6*(368 - 264*z + 262*z^2 + 
                53*z^3) + 4*y*z^3*(-73 - 234*z + 373*z^2 + 270*z^3) + 
              y^5*(1368 - 2676*z + 2626*z^2 - 1259*z^3 - 422*z^4) + 
              y^2*z^2*(416 - 2561*z - 519*z^2 + 6096*z^3 + 1044*z^4) + 
              y^4*(736 - 2892*z + 3268*z^2 - 6670*z^3 - 2147*z^4 + 46*z^5) + 
              2*y^3*z*(-372 + 1025*z - 3771*z^2 + 1726*z^3 + 1939*z^4 + 
                135*z^5)) + x^5*y^2*(26*y^6*z*(-1 + 2*z) + y^5*(212 - 374*z + 
                968*z^2 + 38*z^3) + z^3*(-382 - 562*z + 1599*z^2 + 981*z^3) + 
              y^4*(1256 + 495*z + 3293*z^2 - 2170*z^3 - 678*z^4) + 
              2*y*z^2*(227 - 1523*z - 388*z^2 + 4108*z^3 + 1251*z^4) + 
              y^3*(212 + 487*z - 1080*z^2 - 6940*z^3 - 2924*z^4 + 235*z^5) + 
              y^2*z*(-180 + 1521*z - 8188*z^2 - 2384*z^3 + 6532*z^4 + 
                657*z^5)) + x^4*y*(2*y^6*(44 - 66*z + 141*z^2 + 13*z^3) + 
              2*z^3*(-39 - 172*z + 93*z^2 + 342*z^3) + y^5*(1940 - 975*z + 
                1839*z^2 - 242*z^3 - 50*z^4) + y*z^2*(122 - 1478*z - 
                1048*z^2 + 4945*z^3 + 2205*z^4) - 2*y^4*(-970 + 2344*z - 
                2107*z^2 + 2232*z^3 + 1249*z^4 + 69*z^5) + y^2*z*(-106 + 
                1399*z - 7056*z^2 - 202*z^3 + 11174*z^4 + 1467*z^5) + 
              y^3*(88 - 1443*z + 3614*z^2 - 11036*z^3 - 2658*z^4 + 2261*z^5 + 
                162*z^6))))/(2*eps^2*x^3*(1 + x)*y^2*(1 + x*y)^2*(y - z)*z^2*
         (x*y + z)^2*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       ((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(-(z^2*(y^2 + 2*z^2 + 2*y*z^2)) + 
          x^4*y^3*z*(3*y*(4 - 3*z)*z - 9*z^2 + y^2*(-2 + 3*z)) + 
          x^3*y^2*z*(-8*z^2*(1 + z) + y^3*(-1 + 2*z) + 
            y*z*(6 - 11*z - 8*z^2) + y^2*(4 + 6*z - 2*z^2)) - 
          x*z*(2*z^3 + y*z^2*(2 + 9*z) - y^3*(-1 + 3*z + z^2) + 
            y^2*z*(-3 + 8*z + 5*z^2)) + x^2*y*(-3*z^3*(1 + 2*z) + 
            y*z^2*(4 - 12*z - 17*z^2) + y^3*(2 - 2*z + 4*z^2 + z^3) - 
            y^2*z*(2 - 10*z + 6*z^2 + 3*z^3))))/(eps*x^2*(1 + x)*y^2*
         (1 + x*y)^2*(y - z)*z^2*(x*y + z)^2*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       (-((1 - 5*eps + 6*eps^2)*y^2*(1 + y - 2*z)*z^2) + 
         2*(1 - 2*eps)^2*x^7*y^4*z*(-9*z^3 - 6*y*z^2*(-5 + 3*z) + 
           y^2*z*(-26 + 33*z - 9*z^2) + y^3*(4 - 8*z + 3*z^2)) - 
         x*z*(-4*(-1 + 2*eps)*(1 + eps*(-2 + z))*z^3 + 4*(-1 + 2*eps)*y*z^3*
            (3 - 4*z + 2*eps*(-3 + 5*z)) + (-1 + 2*eps)*y^4*
            (-1 - 3*z + eps*(3 + 7*z)) + y^2*z*(-3*(-1 + z + 4*z^2) - 
             2*eps^2*(-7 + 11*z + 24*z^2 + 4*z^3) + eps*(-13 + 17*z + 48*
                z^2 + 4*z^3)) + y^3*(1 - 2*z - 3*z^2 + 4*z^3 + 
             eps*(-5 + 2*z + 17*z^2 - 16*z^3) + 2*eps^2*(3 + 2*z - 11*z^2 + 8*
                z^3))) + x^6*y^3*z*(-15*z^3*(3 + z) + 
           y^3*z*(-102 + 113*z - 33*z^2) + 2*y^4*(6 - 13*z + 6*z^2) - 
           5*y*z^2*(-25 + 12*z + 6*z^2) - y^2*z*(84 - 196*z + 48*z^2 + 
             15*z^3) + 2*eps^2*(-(z^3*(83 + 29*z)) + y*z^2*(247 - 138*z - 58*
                z^2) + 4*y^4*(6 - 12*z + 5*z^2) + y^3*(8 - 228*z + 231*z^2 - 
               59*z^3) - y^2*z*(180 - 436*z + 114*z^2 + 29*z^3)) + 
           eps*(z^3*(173 + 59*z) - 4*y^4*(12 - 25*z + 11*z^2) + 
             y*z^2*(-497 + 258*z + 118*z^2) + y^2*z*(348 - 828*z + 210*z^2 + 
               59*z^3) + y^3*(-8 + 432*z - 457*z^2 + 125*z^3))) + 
         x^2*(-4*(-1 + 2*eps)*(-1 + 2*eps - z)*z^4 - 2*(-1 + 2*eps)*y*z^3*
            (2*(-1 + z - 8*z^2) + eps*(4 - 5*z + 33*z^2)) + 
           y^5*(2 - 6*z + 7*z^2 + 2*z^3 + 2*eps^2*(6 - 16*z + 15*z^2 + 4*
                z^3) - eps*(10 - 28*z + 29*z^2 + 8*z^3)) + 
           y^2*z^2*(7 + 59*z^2 - 62*z^3 + eps^2*(30 - 4*z + 246*z^2 - 300*
                z^3) + eps*(-29 + 2*z - 241*z^2 + 274*z^3)) + 
           y^3*z*(-6 - 7*z + 64*z^2 + 33*z^3 - 4*z^4 + 
             eps*(28 + 19*z - 246*z^2 - 149*z^3 + 2*z^4) + 
             2*eps^2*(-16 - 5*z + 118*z^2 + 83*z^3 + 6*z^4)) - 
           y^4*(-2 + 10*z + 7*z^2 + 24*z^3 + 10*z^4 + 
             2*eps^2*(-6 + 38*z + 5*z^2 + 50*z^3 + 22*z^4) - 
             eps*(-10 + 58*z + 19*z^2 + 98*z^3 + 42*z^4))) + 
         x^5*y^2*(2*(-1 + 2*eps)*y^5*z^2*(1 + 2*(-1 + eps)*z) + 
           (-1 + 2*eps)*z^4*(23 + 41*z - 2*z^2 + eps*(-31 - 79*z + 6*z^2)) + 
           y*z^3*(33 - 19*z - 104*z^2 + 4*z^3 + eps*(-107 + 59*z + 442*z^2 - 
               20*z^3) + eps^2*(82 - 42*z - 468*z^2 + 24*z^3)) + 
           2*y^2*z^2*(11 + 113*z + 22*z^2 - 49*z^3 + z^4 + 
             2*eps^2*(35 + 212*z + 56*z^2 - 111*z^3 + 3*z^4) - 
             eps*(57 + 438*z + 100*z^2 - 209*z^3 + 5*z^4)) + 
           y^4*(8 - 16*z - 22*z^2 + 7*z^3 + z^4 + eps*(-48 + 96*z + 70*z^2 - 
               11*z^3 - 11*z^4) + 2*eps^2*(32 - 64*z - 26*z^2 - 3*z^3 + 9*
                z^4)) + y^3*z*(-40 - 146*z + 188*z^2 + 5*z^3 - 35*z^4 - 
             2*eps^2*(112 + 244*z - 344*z^2 - 43*z^3 + 67*z^4) + 
             eps*(192 + 536*z - 720*z^2 - 53*z^3 + 137*z^4))) + 
         x^3*(-4*(1 - 3*eps + 2*eps^2)*z^5 - 2*(-1 + 2*eps)*y*z^3*
            (-3 - 5*z - 18*z^2 + eps*(6 + 6*z + 28*z^2)) + 
           y^6*(6 - 7*z + 9*z^2 + 2*z^3 - eps*(26 - 31*z + 37*z^2 + 8*z^3) + 
             eps^2*(28 - 34*z + 38*z^2 + 8*z^3)) - 
           y^5*(z*(28 - 7*z + 19*z^2 + 4*z^3) + eps*(16 - 160*z + 67*z^2 - 91*
                z^3 - 20*z^4) + 2*eps^2*(-16 + 104*z - 53*z^2 + 53*z^3 + 12*
                z^4)) + y^2*z^2*(9 + 9*z + 23*z^2 - 131*z^3 + 4*z^4 + 
             2*eps^2*(19 - z + 65*z^2 - 311*z^3 + 12*z^4) - 
             eps*(37 + 17*z + 111*z^2 - 573*z^3 + 20*z^4)) + 
           y^3*z*(-7 + 7*z + 99*z^2 + 200*z^3 - 109*z^4 + 
             eps^2*(-34 + 106*z + 282*z^2 + 916*z^3 - 494*z^4) + 
             eps*(31 - 67*z - 339*z^2 - 858*z^3 + 465*z^4)) - 
           y^4*(-6 + 28*z + 16*z^2 - 23*z^3 - 11*z^4 + 10*z^5 + 
             eps*(26 - 160*z + 12*z^2 + 23*z^3 + 87*z^4 - 24*z^5) + 
             2*eps^2*(-14 + 104*z - 44*z^2 + 23*z^3 - 65*z^4 + 4*z^5))) + 
         x^4*y*(2*(1 - 2*eps)^2*y^6*z*(-1 + 2*z) - 2*(-1 + 2*eps)*z^4*
            (-3 - 9*z + eps*(3 + 13*z)) + y*z^3*(-2 - 23*z - 122*z^2 + 
             6*z^3 + eps*(22 + 63*z + 504*z^2 - 30*z^3) + 
             eps^2*(-36 - 34*z - 520*z^2 + 36*z^3)) + 
           y^5*(8 - 3*z + z^2 - 2*z^3 + 2*z^4 + eps*(-48 + 47*z - 35*z^2 + 22*
                z^3 - 6*z^4) + eps^2*(64 - 82*z + 66*z^2 - 36*z^3 + 4*z^4)) + 
           y^2*z^2*(15 + 93*z + 145*z^2 - 174*z^3 + 6*z^4 + 
             2*eps^2*(57 + 111*z + 353*z^2 - 426*z^3 + 18*z^4) - 
             eps*(87 + 297*z + 643*z^2 - 774*z^3 + 30*z^4)) + 
           y^3*z*(-11 + 132*z^2 + 155*z^3 - 102*z^4 + 
             eps^2*(-114 + 212*z + 312*z^2 + 802*z^3 - 424*z^4) + 
             eps*(79 - 106*z - 420*z^2 - 711*z^3 + 416*z^4)) - 
           y^4*(-8 + 94*z + 10*z^2 + 3*z^3 - 3*z^4 + 6*z^5 + 
             eps*(48 - 456*z + 54*z^2 - 87*z^3 + 45*z^4 - 18*z^5) + 
             2*eps^2*(-32 + 268*z - 74*z^2 + 81*z^3 - 39*z^4 + 6*z^5))))/
        (2*eps*x^3*(1 + x)*y^2*(1 + x*y)^2*(y - z)*z^2*(x*y + z)^2*
         (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
            y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
            y*(1 - 6*z + 3*z^2)))), (3*(-1 + 2*eps)*
         (-2*z^2 + x^3*y*z*(y^2*(-1 + z) + y*(4 - 3*z)*z - 3*z^2) + 
          x^2*(y^3*(-1 + z) - 3*y^2*(-2 + z)*z - z^3 - 4*y*z^2*(1 + z)) + 
          x*(2*y^2 - z^2*(1 + 2*z) - y*z*(1 + 4*z))))/(x^2*y*(1 + x*y)*
         (y - z)*z*(x*y + z)*(z + x*(y*(-1 + z) + z))), 
       (-2*(-2*(2 - 7*eps + 6*eps^2)*z^2*(-2 - 4*y^2 + 3*z - 2*z^2 + 
            y*(-2 + 5*z) + 2*eps*(3 + 5*y^2 + y*(4 - 7*z) - 5*z + 3*z^2)) + 
          (2 - 7*eps + 6*eps^2)*x^4*y^2*z*(z*(-y^3 + 2*z + 2*y^2*z + 
              y*(-3 + 4*z)) + eps*(-2*z^2 + y^3*(2 + z) - y*z*(9 + 4*z) - 
              2*y^2*(-7 + 6*z + z^2))) + 
          x^3*y*(eps*(y^4*z*(17 + 9*z) - z^3*(27 + 26*z) + y*z^2*(-97 + 
                237*z - 52*z^2) + y^2*z*(131 - 595*z + 171*z^2 - 26*z^3) + 
              y^3*(32 + 164*z - 141*z^2 - 5*z^3)) - 
            eps^2*(y^4*z*(41 + 13*z) - 3*z^3*(13 + 18*z) + y*z^2*(-247 + 
                515*z - 108*z^2) + y^2*z*(255 - 1287*z + 395*z^2 - 54*z^3) + 
              y^3*(112 + 352*z - 327*z^2 + z^3)) + 6*eps^3*(y^4*z*(5 + z) - 
              3*z^3*(1 + 2*z) + y*z^2*(-31 + 59*z - 12*z^2) + 
              y^2*z*(27 - 147*z + 47*z^2 - 6*z^3) + y^3*(16 + 40*z - 39*z^2 + 
                z^3)) + 2*z*(-(y^4*(1 + z)) + z^2*(3 + 2*z) + 
              y^3*(-12 + 9*z + z^2) + y*z*(5 - 17*z + 4*z^2) + 
              y^2*(-11 + 43*z - 11*z^2 + 2*z^3))) + 
          x*(-2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*y^4*(-4 + z) - 
            (2 - 7*eps + 6*eps^2)*z^2*(-1 - z - 2*z^2 + eps*(3 - z + 
                6*z^2)) - (2 - 7*eps + 6*eps^2)*y^3*(-7*z*(2 + z) + 
              eps*(-16 + 54*z + 15*z^2)) - (2 - 7*eps + 6*eps^2)*y*z*
             (-6 - 5*z + 24*z^2 - 6*z^3 + eps*(18 + 17*z - 68*z^2 + 
                18*z^3)) + (2 - 7*eps + 6*eps^2)*y^2*(-8 + 10*z + 11*z^2 - 
              9*z^3 + eps*(24 - 50*z - 21*z^2 + 27*z^3))) + 
          x^2*((-2 + 13*eps - 27*eps^2 + 18*eps^3)*y^5*z - 
            (2 - 7*eps + 6*eps^2)*z^3*(-1 + eps - z + 3*eps*z) - 
            (2 - 7*eps + 6*eps^2)*y*z^2*(-9 + 9*z - 4*z^2 + eps*(25 - 31*z + 
                12*z^2)) - (2 - 7*eps + 6*eps^2)*y^4*(8 + 9*z - 7*z^2 + 
              eps*(-40 - 17*z + 21*z^2)) + (2 - 7*eps + 6*eps^2)*y^3*
             (-8 + 23*z + 35*z^2 - 7*z^3 + eps*(40 - 87*z - 99*z^2 + 
                27*z^3)) + y^2*z*(eps*(25 - 237*z + 437*z^2 - 91*z^3) + 
              2*(-5 + 17*z - 33*z^2 + 7*z^3) - 6*eps^3*(5 + 59*z - 103*z^2 + 
                21*z^3) + eps^2*(5 + 515*z - 919*z^2 + 189*z^3)))))/
        (eps*x*(1 + x)*y*(y - z)*(x*y + z)*(z + x*y*z)^2*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((2*(2*y - z)*(-3 - y + 2*eps*(5 + y - 3*z) + 2*z)*(z - 2*eps*z)^2 + 
          (1 - 3*eps + 2*eps^2)*x^5*y^2*z*(z*(-y^4 + 2*z + y*(-3 + 2*z) + 
              y^3*(-1 + 2*z) + y^2*(1 + 2*z)) + eps*(y^2*(7 - 18*z) - 4*z^2 + 
              y^4*(1 + 2*z) - 4*y^3*(-2 + z + z^2))) - 2*(-1 + 2*eps)*x*
           (z^2*(2 + z + eps^2*(6 + 17*z - 3*z^2) + eps*(-8 - 9*z + z^2)) + 
            y^3*(8 - 6*z + z^2 + 2*eps^2*(32 - 24*z + z^2) - 
              4*eps*(12 - 9*z + z^2)) - y*z^2*(1 - 2*z + 2*z^2 + 
              eps*(-6 + 10*z - 11*z^2) + eps^2*(10 - 14*z + 15*z^2)) + 
            y^2*z*(-10 - 6*z + 5*z^2 + eps*(60 + 26*z - 29*z^2) + 
              eps^2*(-80 - 30*z + 41*z^2))) + 
          x^3*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^6*z - (1 - 2*eps)^2*z^3*
             (-1 + eps - z + 3*eps*z) - (-1 + 2*eps)*y^5*(-8 - 8*z + 5*z^2 + 
              eps*(40 + 24*z - 17*z^2) + 4*eps^2*(-8 - 3*z + 2*z^2)) - 
            (-1 + 2*eps)*y*z^2*(9 + 2*z + z^2 + eps^2*(26 + 36*z) - 
              eps*(35 + 18*z + 3*z^2)) - (-1 + 2*eps)*y^4*
             (z*(26 + 10*z + z^2) - 2*eps*z*(67 + 3*z + 5*z^2) + 
              eps^2*(16 + 136*z - 54*z^2 + 23*z^3)) + (-1 + 2*eps)*y^2*z*
             (5 + 2*z + 18*z^2 + z^3 - eps*(10 + 40*z + 65*z^2 + 13*z^3) + 
              eps^2*(5 + 92*z + 33*z^2 + 30*z^3)) - y^3*(8 - 20*z + 10*z^2 + 
              10*z^3 - 3*z^4 + eps^2*(112 - 308*z + 264*z^2 + 24*z^3 - 
                38*z^4) + 8*eps^3*(-8 + 25*z - 29*z^2 + 5*z^3 + 3*z^4) + 
              eps*(-56 + 144*z - 94*z^2 - 42*z^3 + 19*z^4))) + 
          x^4*y*(z*(-(y^5*(1 + z)) + z^2*(3 + 2*z) + y^4*(-11 + 6*z + z^2) + 
              y*z*(5 - 10*z + 2*z^2) + y^2*(-11 + 22*z - 20*z^2 + 2*z^3) + 
              y^3*(-1 + 28*z - 6*z^2 + 2*z^3)) + eps*(y^5*z*(7 + 5*z) - 
              z^3*(15 + 14*z) - 2*y*z^2*(19 - 34*z + 5*z^2) + 
              y^2*z*(63 - 134*z + 122*z^2 - 10*z^3) + y^4*(8 + 67*z - 
                42*z^2 - 3*z^3) + y^3*(8 - 9*z - 171*z^2 + 44*z^3 - 
                14*z^4)) + 2*eps^3*(2*y^5*z*(2 + z) - 6*z^3*(1 + 2*z) + 
              y*z^2*(-23 + 44*z) + 2*y^2*z*(15 - 28*z + 26*z^2) + 
              2*y^4*(4 + 16*z - 12*z^2 + z^3) + y^3*(8 - 26*z - 75*z^2 + 
                28*z^3 - 12*z^4)) + eps^2*(8*z^3*(3 + 4*z) - 2*y^5*z*(7 + 
                4*z) + y*z^2*(79 - 140*z + 12*z^2) + 2*y^4*(-12 - 61*z + 
                42*z^2) + 4*y^2*z*(-28 + 59*z - 54*z^2 + 3*z^3) + 
              y^3*(-24 + 48*z + 305*z^2 - 92*z^3 + 32*z^4))) + 
          x^2*(-2*(-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^5*(-4 + z) - 
            (-1 + 2*eps)*y^4*(8 + 6*z + 3*z^2 - 4*eps*(12 + 3*z + 2*z^2) + 
              eps^2*(72 - 20*z + 3*z^2)) - (-1 + 2*eps)*z^2*
             (1 + 3*z + 2*z^2 - eps*(4 + 13*z + 11*z^2) + eps^2*(3 + 14*z + 
                15*z^2)) + (-1 + 2*eps)*y*z*(-6 - 8*z + 3*z^2 + 4*z^3 + 
              eps*(24 + 40*z + 3*z^2 - 28*z^3) + 2*eps^2*(-9 - 22*z - 
                16*z^2 + 24*z^3)) - (-1 + 2*eps)*y^3*(8 + 14*z - 24*z^2 + 
              9*z^3 + 2*eps^2*(36 + 32*z - 84*z^2 + 39*z^3) - 
              eps*(48 + 68*z - 132*z^2 + 55*z^3)) + y^2*(-8 - 4*z - 32*z^2 + 
              7*z^3 - 2*z^4 + 2*eps^3*(24 + 84*z + 234*z^2 - 100*z^3 + 
                15*z^4) + eps*(48 + 48*z + 244*z^2 - 71*z^3 + 15*z^4) - 
              eps^2*(88 + 164*z + 594*z^2 - 214*z^3 + 37*z^4))))/
         (eps*x*(1 + x)*y*(y - z)*(x*y + z)*(z + x*y*z)^2*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(-1 + y)^2*(2*y + x*y^2 - z))/(y*(1 + x*y)*(y - z)*(x*y + z)*
         (z + x*(y*(-1 + z) + z))), ((-1 + 5*eps - 6*eps^2)*
         (1 + y + x*y - z)^2*(x^2*y*(y^2 + y*(7 - 6*z) - 6*z)*z - 4*z^2 - 
          x*(2*y^2*(-4 + z) + z^2 + y*z*(6 + 7*z))))/(x*y*(1 + x*y)*(y - z)*
         z^2*(x*y + z)*(z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + eps)*eps*x^5*y^4*(1 + y)*z^2 + 4*(1 - 6*eps + 8*eps^2)*z^2*
           (-(y*(-2 + z)) + (-1 + z)*z) + x^4*y^2*z*
           ((-1 + eps)*y^3*(1 - z + eps*(-4 + 6*z)) + 
            z^2*(-6 + eps*(31 - 60*z) + 12*z + 5*eps^2*(-5 + 12*z)) + 
            y*z*(13 - 26*z + 12*z^2 + eps*(-73 + 131*z - 60*z^2) + 
              3*eps^2*(20 - 39*z + 20*z^2)) + y^2*(-7 - 32*eps^2*(-1 + z)^2 + 
              14*z - 8*z^2 + eps*(39 - 78*z + 40*z^2))) + 
          x*((-1 + z)*z^3*(5 - 3*eps*(9 + 2*z) + 2*eps^2*(14 + 9*z)) - 
            2*(-1 + 2*eps)*y^3*(-8 + 6*z - z^2 + eps*(32 - 24*z + z^2)) + 
            y^2*z*(20 + 2*z - 9*z^2 + eps^2*(160 + 24*z - 84*z^2) + 
              eps*(-120 - 20*z + 63*z^2)) + y*z^2*(z*(-2 + 11*z) + 
              eps*(-2 + 14*z - 63*z^2) + eps^2*(-4 + 70*z^2))) + 
          x^3*y*((-1 + eps)*y^4*z*(1 - z + eps*(-4 + 5*z)) + 
            z^3*(-7 + 8*z + eps*(37 - 28*z - 12*z^2) + eps^2*(-30 - 4*z + 
                36*z^2)) + y^2*z*(7 - 4*z - 17*z^2 + 6*z^3 + 
              eps^2*(20 - 83*z + 54*z^2 - 21*z^3) + eps*(-27 + 9*z + 59*z^2 - 
                15*z^3)) + y^3*(-8 + 2*z + 11*z^2 - 7*z^3 + eps^2*(-32 + 
                49*z^2 - 20*z^3) + eps*(40 - 2*z - 66*z^2 + 33*z^3)) + 
            y*z^2*(8 - 9*z + 26*z^2 - eps*(53 - 21*z + 91*z^2 + 12*z^3) + 
              eps^2*(45 + 90*z - z^2 + 36*z^3))) + 
          x^2*((-1 + z)*z^3*(1 - 3*eps*(2 + z) + eps^2*(5 + 9*z)) + 
            y^4*(-8 + 8*z - z^2 + eps*(40 - 34*z - 3*z^2) + 2*eps^2*(-16 + 
                10*z + 5*z^2)) + y^2*z*(14 + 21*z - 16*z^2 + 13*z^3 - 
              3*eps*(22 + 63*z - 45*z^2 + 21*z^3) + eps^2*(52 + 318*z - 
                179*z^2 + 44*z^3)) + y*z^2*(-5 - 11*z + 22*z^2 + 
              eps*(19 + 78*z - 112*z^2 - 15*z^3) + eps^2*(-14 - 97*z + 
                102*z^2 + 45*z^3)) - y^3*(8 + 6*z - 13*z^2 + 12*z^3 - 
              eps*(40 + 76*z - 139*z^2 + 81*z^3) + eps^2*(32 + 184*z - 
                246*z^2 + 99*z^3))))/(x*y*(1 + x*y)*(y - z)*z^2*(x*y + z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (-2*eps*z^2 + x^2*(eps*y^3*(-1 + z) - eps*z^2 + 
           y*z*(1 + 2*eps - 2*eps*z) - y^2*(1 + eps - eps*z + eps*z^2)) + 
         x*(-3*eps*z^2 - y*z*(-2 + 5*eps*(-1 + z) + z) + 
           y^2*(-2 + z + eps*(-4 + 3*z))))/(x*y*(y - z)*(x*y + z)*
         (z + x*(y*(-1 + z) + z))), ((1 - 3*eps)*(1 + x*(1 + y - z))^2*
         (z + x^2*y*z - x*(y*(-2 + z) + z - 2*z^2)))/(2*x^3*(1 + x)*
         (1 + x*y)^2*(y - z)*z^2*(x*y + z)^2), 
       ((-1 + eps)*z^2 + x^3*y*z*((-1 + 7*eps)*(-1 + z)*z + 
           y*(-2 + 8*eps + z - 7*eps*z)) + 
         x*z*(-2*y*(2 - 8*eps - z + 7*eps*z) + z*(2 - 14*eps - 3*z + 
             15*eps*z)) + x^2*((-1 + z)*z^2*(1 - 2*z + eps*(-1 + 8*z)) + 
           y*z*(4 - 9*z + 3*z^2 + eps*(-16 + 27*z - 9*z^2)) + 
           y^2*(-(-2 + z)^2 + eps*(16 - 16*z + z^2))))/
        (2*x^2*(1 + x*y)*(y - z)*z^2*(x*y + z)^2), 0, 
       (2*eps*(1 + x)*z)/((y - z)*(x*y + z)), 
       -((eps*z + x^2*y*(y + (-1 + eps)*z) + x*((1 + eps)*y + 
            z*(-1 + eps*z)))/((1 + x*y)*(y - z)*(x*y + z))), 
       ((1 + x)*z*(eps + eps*x*z))/((y - z)*(x*y + z))}, 
      {(-2*(1 - 2*eps)^2)/(eps*x^2*(1 + x*y)*(y - z)*z*(x*y + z)), 0, 
       (2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*
         (x*(1 + x)*(-2 - 3*x + eps*(2 + 5*x))*y^2 + 
          z*(-2 - x*(1 + z) + eps*(4 + x*(3 + z))) + 
          y*(-4 - x*(8 + 3*z) - x^2*(3 + 4*z) + eps*(8 + 5*x^2*(1 + 2*z) + 
              x*(14 + 9*z)))))/(eps^2*x^3*(1 + x)*y*(1 + x*y)*(y - z)*z^2*
         (x*y + z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 7*eps + 6*eps^2)*((1 + x)*(1 + x*y)*z*(2 + x^2*y + 
            x*(1 + y + z)) - 2*eps*(-2 + (7 + 7*x + 3*x^2)*z + 
            x*(5 + 4*x)*z^2 + x^2*(1 + x)*y^2*(-2 + (3 + 2*x)*z) + 
            y*(-2 + x^3*z*(5 + 3*z) + x*(-6 + 7*z) + x^2*(-2 + 9*z + 
                4*z^2))) + eps^2*(-12 + (24 + 11*x + 5*x^2)*z + 
            3*x*(7 + 5*x)*z^2 + x^2*(1 + x)*y^2*(-4 + (5 + 3*x)*z) + 
            y*(-12 + x^3*z*(8 + 9*z) + x*(-28 + 11*z) + x^2*(-4 + z + 
                15*z^2)))))/(eps^2*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, (2*(1 - 2*eps)^2)/(eps*x^2*(1 + x*y)*(y - z)*z*(x*y + z)), 0, 
       -(((2 - 7*eps + 6*eps^2)*(2*eps*x^4*(1 + 2*x)*y^4 + 
           z*(eps*(3 + x*(5 - 13*z) - 6*z - 7*x^2*z) + 
             (1 + x)*(-1 + (2 + x)*z)) + x*y^3*
            (-((1 + x)*(-1 + x*(-2 + z))) + eps*(-3 + x^4*(4 - 8*z) + x^3*
                (20 - 8*z) + x^2*(6 + z) + x*(-7 + 3*z))) + 
           y^2*((1 + x)*(1 + x*(3 - 4*z) + x^2*(-3 + z)*z) - 
             eps*(3 - 2*x*(-6 + 7*z) + x^2*(5 - 29*z + 7*z^2) + x^4*
                (-2 + 8*z + 8*z^2) + x^3*(-12 - 13*z + 15*z^2))) + 
           y*((1 + x)*(1 - (3 + 4*x)*z + x*(3 + x)*z^2) - 
             eps*(3 - 9*z + x^3*z*(2 + 15*z) + x*(3 - 25*z + 13*z^2) + x^2*
                (-2 - 20*z + 28*z^2)))))/(eps^2*x^4*(1 + x)^2*y^2*(1 + x*y)^2*
          (y - z)*z*(x*y + z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))), 
       ((1 - 5*eps + 6*eps^2)*((-2 + x)*y + 3*z))/(eps*x^2*(1 + x)*y*
         (1 + x*y)*(y - z)*z*(x*y + z)), 
       -(((1 - 5*eps + 6*eps^2)*(4*eps*x^4*y^3 - 2*(-1 + 2*eps)*z*(y + z) + 
           2*x^3*y^2*(eps*(2 + 2*y - 5*z) + 3*z) + 
           x*z*(-((-1 + eps)*y^2) + z*(-3 + 7*eps + 5*z - 11*eps*z) + 
             y*(13 - 25*eps - 2*z + 4*eps*z)) + 
           x^2*y*(z*(-2 + 10*eps + 11*z - 27*eps*z) + 
             y*(8 - 16*eps - z + 9*eps*z))))/(eps*x^2*(1 + x)*y*(1 + x*y)*
          (y - z)*z^2*(x*y + z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (2*eps)/(x*(1 + x*y)*(y - z)*z), 
       -(((2 - 7*eps + 6*eps^2)*(-(y*z*(-2*(1 + y - 2*z) + 
              x^3*y*(y*(-2 + z) + z) - x*(1 + y^2 - 3*y*(-2 + z) - 3*z - 
                2*z^2) + x^2*(y^2*(-3 + z) + z*(1 + z) + y*(-3 + 2*z + 
                  z^2)))) - 2*eps*(x*(1 + x)^2*(1 + 2*x)*y^4*z - 
             (-1 + z)*z*(2 + x + x*z) + y*(2 + (1 + 10*x + 4*x^2)*z - 2*
                (5 + 10*x + 3*x^2)*z^2 - x*(4 + 5*x)*z^3) - 
             2*(1 + x)*y^3*(-1 - z + 3*x^2*(-2 + z)*z + x^3*z*(-1 + 2*z) - 2*
                x*(1 + 2*z)) + y^2*(4 + z - 2*z^2 + x^3*z*(5 - 10*z - 
                 4*z^2) - 5*x^2*z*(-4 + 6*z + z^2) - x*(-6 - 12*z + 20*z^2 + 
                 z^3))) + eps^2*(2*x*(1 + x)^2*(1 + 2*x)*y^4*z - 
             2*(-1 + z)*z*(4 + x + 3*x*z) - y*(-12 + (16 - 31*x - 8*x^2)*z + 
               (16 + 65*x + 7*x^2)*z^2 + 3*x*(2 + 7*x)*z^3) - 
             (1 + x)*y^3*(4*x^3*z*(-1 + 2*z) - 4*(3 + 2*z) + x^2*z*
                (-38 + 11*z) - x*(24 + 23*z + 4*z^2)) - 
             y^2*(8*(-3 + 2*z + z^2) + x^2*z*(-61 + 106*z + 21*z^2) + x^3*z*
                (-10 + 19*z + 24*z^2) + x*(-36 - 2*z + 65*z^2 + 6*z^3)))))/
         (eps^2*x^2*(1 + x)^2*y^2*(1 + x*y)^2*(y - z)*z^2*
          (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (-2*(2 - 7*eps + 6*eps^2)*(-1 + y)^2*(1 + y + 2*x*y))/
        (eps*x^2*(1 + x)^2*y^2*(1 + x*y)^2*(y - z)*z*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-2*(-1 + 2*eps)*(-1 - x*z + y^2*(3 + x*(12 - 5*z) + x^2*(6 - 4*z) - 
            2*x^3*z) - y*(-3 + (4 + 5*x + 4*x^2)*z) - 
          y^3*(1 + 2*x^3*(-2 + z) + x*z + x^2*(-6 + 4*z)) + 
          eps*(2 + (-1 + x)*z + y*(-6 + (10 + 11*x + 7*x^2)*z) + 
            y^3*(2 + 4*x^3*(-2 + z) + x*z + x^2*(-12 + 7*z)) + 
            y^2*(-6 - z + 4*x^3*z + 2*x^2*(-6 + 5*z) + x*(-24 + 11*z)))))/
        (eps*x^2*(1 + x)^2*y^2*(1 + x*y)^2*(y - z)*z*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), (-6*(-1 + 2*eps)*(1 + x*z))/
        (x^2*(1 + x)*y*(1 + x*y)*(y - z)*z), 
       (4*(2 - 7*eps + 6*eps^2)*(-(x^2*y*(1 + y)*z) - 
          2*(1 + y^2 - z - y*z + z^2) - x*(z*(1 + z) + y^2*(2 + z) + 
            y*(2 - 4*z + z^2)) + eps*(6 + (-8 + x)*z + 3*(2 + x)*z^2 + 
            (1 + x)*y^2*(6 + x*(4 + z)) + y*(4 - 8*z + x^2*z + 
              x*(10 - 16*z + 3*z^2)))))/(eps*x*(1 + x)^2*y*(1 + x*y)^2*
         (y - z)*z^2*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (2*(-1 + 2*eps)*(2*(-1 + 2*eps)*((-1 + 4*eps)*y*(-2 + z) + 
            z*(-1 + eps*(4 - 3*z) + z)) + (-1 + eps)*x^3*y*
           (-((1 + y^2)*z) + 2*eps*(y + z - y*z + y^2*(1 + z))) + 
          (-1 + 3*eps)*x*(2*(-1 + y + y^2 - y^3 + y*z) + 
            eps*(2 + 2*y^3 + 3*y^2*(-2 + z) + 3*z - z^2 - y*(6 + 2*z + 
                z^2))) + x^2*((-1 + 2*eps)*z*(-1 + eps - z + 3*eps*z) + 
            (-1 + eps)*y^3*(-2 - z + 2*eps*(4 + z)) + 
            y*(2 - 3*z + eps^2*(8 - 11*z - 6*z^2) + 2*eps*(-5 + 7*z + z^2)) + 
            y^2*(eps*(14 - 5*z)*z + (-3 + z)*z + eps^2*(-4 - 11*z + 
                6*z^2)))))/(eps*x*(1 + x)^2*y*(1 + x*y)^2*(y - z)*z^2*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       (4*(1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2)/(x*(1 + x)*y*(1 + x*y)*
         (y - z)*z^2*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*((-1 + eps)*x*(1 + x)*y^2*(2*(-1 + z) + eps*(8 + (-7 + x)*z)) + 
          (-1 + z)*z*(2*(1 + x) - 3*eps*(4 + x*(3 + z)) + 
            eps^2*(16 + x*(7 + 9*z))) + 2*y*(2 - z + x^2*z*(-1 + 2*z) + 
            x*(1 + z^2) + eps^2*(-8*(-2 + z) + x^2*z*(-3 + 11*z) + 
              x*(4 + 13*z - z^2)) - eps*(-6*(-2 + z) + 2*x^2*z*(-2 + 5*z) + 
              x*(5 + 4*z + 3*z^2)))))/(x*(1 + x)*y*(1 + x*y)*(y - z)*z^2*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*eps)/(x*y*(1 + x*y)*(y - z)), 0, 0, 0, 
       (2*eps)/((1 + x*y)*(y - z)), (-2*eps)/((1 + x*y)*(y - z)), 
       (x*(-y + z) + 2*eps*(1 + x*z))/((1 + x*y)*(y - z))}}, 
     {{(-2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (1 - 2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (2 - 3*eps)/(z + x*z^2), 0, -((eps*x)/(1 + x*z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (2 - 3*eps)/(z + x*z^2), 0, -((eps + 2*eps*x*z)/(z + x*z^2)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, -((1 - 4*eps + 4*eps^2)/(eps*z + eps*x*z^2)), 0, 0, 
       (1 - 5*eps + 6*eps^2)/(eps*z + eps*x*z^2), (1 - 5*eps + 6*eps^2)/
        (eps*z + eps*x*z^2), -((2*eps + x*z)/(z + x*z^2)), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, -(eps/z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (2 - 3*eps)/(x^2*y*z + x*z^2), 
       -((eps*x*y + 2*eps*z)/(x*y*z + z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, (2 - 3*eps)/(x^2*y*z + x*z^2), 0, 0, 0, 
       0, 0, 0, 0, 0, -(eps/(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
       -((1 - 4*eps + 4*eps^2)/(eps*x^2*y*z + eps*x*z^2)), 0, 0, 
       (1 - 5*eps + 6*eps^2)/(eps*x^2*y*z + eps*x*z^2), 
       (1 - 5*eps + 6*eps^2)/(eps*x^2*y*z + eps*x*z^2), 
       -((2*eps*x*y + z)/(x*y*z + z^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-1 + x^2*y)/(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z), 0, 0, 0, 
       -(((1 + x)*(1 + x*y))/(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (2 + x + x*y)/(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z), 
       ((1 + x)*(1 + x*y))/(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 3*eps)*(1 + x^2*y^2 + 
          y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 2*(1 + x)*z))/
        (x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 
       ((-1 + 3*eps)*(y - z^2))/((-1 + z)*z*(-y + z)*(1 + x*z)), 0, 0, 
       ((-2 + 3*eps)*((y - z)*(-1 + z) + eps*(1 + (1 + x)*y^2 - 4*z + 3*z^2 + 
            y*(3 + x - 4*z - 2*x*z))))/(eps*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(1 + x*z)), ((2 - 3*eps)*(-1 + y)^2)/
        ((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)), 
       ((1 - 2*eps)*(1 + y^2*(1 + x^2*(-2 + z) + 2*x*(-1 + z)) + z + 2*x*z + 
          y*(-4 - 2*x + z + x^2*z)))/((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
         (1 + x*z)), (x*(y - z)*(-1 + z)*z + eps*(z*(2 + (-1 + x)*z) + 
           y*(-3 - 2*(-1 + x)*z + x*z^2)))/((-1 + z)*z*(-y + z)*(1 + x*z)), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, ((2 - 5*eps + 3*eps^2)*(-((1 + y - 2*z)*(1 + x*z)^2) + 
          eps*(2*(1 + y - 2*z) + x^3*y*(y*(-2 + z) + z) - 
            x*(1 + y^2 + y*(4 - 9*z) - 9*z + 12*z^2) + 
            x^2*(y^2*(-3 + z) + z + 3*z^2 - 6*z^3 + y*(-3 + 4*z + 3*z^2)))))/
        (eps*x*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 5*eps + 3*eps^2)*(1 - 2*x^2*(1 + x)*y^2*(-1 + z) - 2*z - 2*x*z - 
          2*x^2*z + x^2*z^2 + eps*(1 + x*z)*(-2*(1 + y - 2*z) + 
            x^2*y*(1 + y - 2*z) + x*(1 + y^2 + y*(-4 + z) + z)) + 
          y*(1 - 2*x*(-2 + z) + 2*x^3*(-1 + z)*z + x^2*(2 - 2*z + z^2))))/
        (eps*x*(1 + x)*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(-1 + z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, 0, 0, 0, 0, ((1 - eps)*(-((1 - 2*eps)^2*(1 + y - 2*z)*z) - 
          (-1 + 2*eps)*x*(1 + y - 2*z)*(y*(1 + 2*eps*(-2 + z) - z) + 
            (-1 + 2*eps)*z*(1 + z)) + eps*x^4*y^2*
           (z*(-1 - eps*(-2 + z) + z) + y*(1 - z + eps*(-3 + 2*z))) + 
          eps*x^3*y*(y^2*(1 + 2*eps*(-2 + z) - z) + 
            y*(1 - 2*z - z^2 + eps*(-4 + 6*z + 4*z^2)) - 
            z*(1 + z - 4*z^2 + 2*eps*(-1 - 2*z + 5*z^2))) - 
          x^2*(-(z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2))) + 
            eps*z*(y^2*(7 - 3*z) + z*(-3 + 6*z + z^2) + y*(7 - 21*z + 
                6*z^2)) + eps^2*(y^3 + z^2 - 2*z^3 - 3*z^4 + y^2*(2 - 12*z + 
                z^2) + y*(1 - 12*z + 25*z^2 - 2*z^3)))))/
        (eps*(-1 + z)*(-y + z)*(-1 - (1 + x)*y + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       ((-2 + 3*eps)*(1 - x^2*(1 + x)*y^2*(-1 + z) - 2*z - x^2*z - 2*x*z^2 + 
          x^2*z^2 - x^2*z^3 + (1 + x)*y*(1 + x + x^2*(-1 + z)*z) + 
          eps*(-3*(1 + y - 2*z) + x^3*y*(y - z^2) + 
            x*(1 + y^2 - 7*z - 7*y*z + 12*z^2) + 
            x^2*(2*y^2 + z^2*(-2 + 5*z) + y*(2 - 5*z - 2*z^2))) + 
          eps^2*(2*(1 + y - 2*z) + x^3*y*(y*(-2 + z) + z) - 
            x*(1 + y^2 + y*(4 - 9*z) - 9*z + 12*z^2) + 
            x^2*(y^2*(-3 + z) + z + 3*z^2 - 6*z^3 + y*(-3 + 4*z + 3*z^2)))))/
        (eps*x*(1 + x)*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(-1 + z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, (2*(2 - 5*eps + 3*eps^2)*
         (-((1 + x*z)*(-((-1 + z)*(1 + (2 + 3*x)*z)) + (1 + x)*y^2*
              (1 + x*(-2 + 3*z)) + y*(-2 + z + x^2*(3 - 4*z)*z + x*
                (-1 + 2*z - 3*z^2)))) + eps*(x^4*y^2*(y*(-2 + z) + z) + 
            2*(1 + y^2 + y*(-2 + z) + z - 2*z^2) + x^3*y*(y^2*(-5 + 2*z) + 
              2*z*(1 + 2*z - 4*z^2) + y*(-5 + 6*z + 4*z^2)) - 
            x*(1 + y^3 + y^2*(5 - 12*z) - 12*z + 9*z^2 + 2*z^3 + 
              y*(5 - 8*z + 9*z^2)) + x^2*(y^3*(-4 + z) + z + 4*z^2 - 5*z^3 + 
              y^2*(-12 + 17*z + 4*z^2) - y*(4 - 17*z + 14*z^2 + 5*z^3)))))/
        (eps*(1 + x)*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + eps)^2*eps*x^5*y^3*(1 + y - 2*z) + (1 - 2*eps)^2*(-1 + eps)*
           (1 + y - 2*z)*z - (1 - 3*eps + 2*eps^2)*x*(-1 - y^3 + z + y^2*z - 
            y*(-4 + z)*z - z^2 - 2*z^3 + eps*(1 + y^3 - 5*y^2*(-1 + z) - 
              5*z + 8*z^2 + 2*z^3 + y*(5 - 20*z + 8*z^2))) + 
          (-1 + eps)*x^3*((-2 + z)*z^2 + y*z*(-2 + 3*z) + 
            y^3*(1 - 2*z - 2*z^2) + y^2*(1 - 2*z + 3*z^2 + z^3) - 
            eps*(3*y^4 + (-5 + z)*z^2 + y^3*(3 - 10*z - 5*z^2) + 
              y*(3 - 10*z + 16*z^2 - 2*z^3) + y^2*(3 - 14*z + 16*z^2 + 
                z^3)) + eps^2*(3*y^4 - 2*z^2*(1 + z) - y^3*(3 + 4*z + 
                2*z^2) + y*(3 - 4*z + 13*z^2 - 2*z^3) - y^2*(3 + 8*z - 
                13*z^2 + 2*z^3))) + (-1 + eps)*x^4*y*
           (z*(y^2*(1 - 2*z) + 2*(-1 + z)*z + y*(1 - 2*z + 2*z^2)) + 
            eps*(-3*y^3 + (5 - 6*z)*z^2 + y^2*(-2 + 3*z + 5*z^2) + 
              y*(-3 + 3*z + 4*z^2 - 6*z^3)) + eps^2*(3*y^3 + 
              2*z^2*(-1 + 2*z) - y^2*z*(3 + 2*z) + y*(3 - 3*z - 4*z^2 + 
                4*z^3))) + (-1 + eps)*x^2*
           (-((1 + y)*z*(3 + 3*y^2 - 2*z + 2*z^2 - 2*y*(2 + z))) + 
            eps^2*(1 + y^4 - 3*z - z^2 - 9*z^3 - y^3*(4 + 3*z) - 
              y^2*(22 - 23*z + z^2) + y*(-4 + 23*z + 8*z^2 - 9*z^3)) + 
            eps*(-1 - y^4 + 9*z - 5*z^2 + 9*z^3 + y^3*(1 + 9*z) + 
              y^2*(10 - 11*z - 5*z^2) + y*(1 - 11*z - 14*z^2 + 9*z^3))))/
         (eps*(1 + x)*(1 + x*y)*(y - z)*(1 + y + x*y - z)*(-1 + z)*(1 + x*z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, -((-(x^2*(1 + x)^2*y^3*(-1 + z)) + (-1 + z)*
           (1 + (4 + 7*x + x^2)*z + x*(3 + 4*x)*z^2) + 
          (1 + x)*y^2*(-1 + x*(5 - 7*z) + x^3*(-1 + z)*z + x^2*(2 - 3*z^2)) + 
          y*(4 - 3*z + x*(4 - 5*z + 4*z^2) + x^3*z*(-2 - 2*z + 5*z^2) + 
            x^2*(1 - 7*z + 5*z^2 + 4*z^3)) + 
          eps^2*(x^4*y^2*(y*(3 - 2*z) + (-2 + z)*z) - 
            2*(1 + y^2 + 5*z - 6*z^2 + y*(-6 + 5*z)) + 
            x*(1 + y^3 + y^2*(11 - 18*z) - 18*z + 5*z^2 + 12*z^3 + 
              y*(11 - 10*z + 5*z^2)) - x^3*y*(y^2*(-7 + 4*z) + 
              2*z*(2 + 3*z - 6*z^2) + y*(-7 + 6*z + 6*z^2)) + 
            x^2*(y^3*(5 - 2*z) + y^2*(20 - 22*z - 7*z^2) + z*(-2 - 7*z + 
                6*z^2 + 3*z^3) + y*(5 - 22*z + 17*z^2 + 6*z^3))) + 
          eps*(3 - 14*y + 3*y^2 + 11*z + 11*y*z - 14*z^2 + 
            x^4*y^2*((3 - 2*z)*z + y*(-4 + 3*z)) + x^3*y*(y^2*(-9 + 6*z) + 
              z*(6 + 8*z - 17*z^2) + y*(-9 + 7*z + 8*z^2)) - 
            x*(1 + y^3 - 25*z + 13*z^2 + 11*z^3 - 5*y^2*(-3 + 5*z) + 
              y*(15 - 19*z + 13*z^2)) + x^2*(3*y^3*(-2 + z) + 
              y^2*(-27 + 29*z + 10*z^2) - z*(-3 - 10*z + 12*z^2 + z^3) - 
              y*(6 - 29*z + 20*z^2 + 12*z^3))))/((-1 + z)*(-y + z)*
          (-1 - (1 + x)*y + z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -(((1 - 3*eps + 2*eps^2)*(1 + y - 2*z)*z + (-1 + eps)*x*
           (y^2*(2 - 2*z + eps*(-4 + 3*z)) + y*(2 - 10*z + 5*z^2 + 
              eps*(-4 + 16*z - 5*z^2)) + z*(-2 + 5*z + eps*(3 - 5*z - 
                4*z^2))) + (-1 + eps)*x^4*y*((-1 + eps)*y^2*(-1 + z) + 
            z^3*(2 - 2*z + eps*(-1 + 2*z)) - y*z*(1 + z - 2*z^2 + 
              eps*(-1 + z + z^2))) + x^3*(2*(-1 + eps)^2*y^3*(-1 + z) - 
            (-1 + eps)*z^3*(-2 + eps + z + eps*z) + 
            y*z*(2 - 2*z + z^3 + eps*(-4 + 4*z - 6*z^2) - eps^2*(-2 + 2*z - 
                6*z^2 + z^3)) - y^2*(2*(1 - 3*z + z^2 + z^3) + 
              eps^2*(2 - 2*z + 2*z^2 + z^3) - eps*(4 - 8*z + 4*z^2 + 
                3*z^3))) + x^2*((-1 + eps)^2*y^3*(-1 + z) - 
            (-1 + eps)*y^2*(-4 + 7*z - 3*z^2 + eps*(6 - 4*z + z^2)) + 
            z*(1 - 3*z - 2*z^2 + z^3 + eps*(-2 + 4*z + 7*z^2) - 
              eps^2*(-1 + z + 5*z^2 + z^3)) - y*(1 - 7*z + z^2 + 2*z^3 + 
              eps*(-2 + 11*z + 10*z^2 - 7*z^3) + eps^2*(1 - 4*z - 11*z^2 + 
                5*z^3))))/((-1 + z)*(-y + z)*(-1 - (1 + x)*y + z)*(1 + x*z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, -(((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
          (1 + y + x*y - 2*z - x*z^2))/(eps*x*(-1 + z)*z*(-y + z)*(1 + x*z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       ((2 - 7*eps + 6*eps^2)*(1 - x^2*(1 + x)*y^2*(-1 + z) - 2*z - x*z - 
          x^2*z - x*z^2 + y*(1 + x^2 - x*(-3 + z) + x^3*(-1 + z)*z) + 
          eps*(-3 + x^2*(1 + x)*y^2*(-1 + z) + (6 + x + x^2)*z + 
            x*(5 + 2*x)*z^2 - y*(3 - x*(-7 + z) + x^3*(-1 + z)*z + 
              x^2*(1 + 4*z - 2*z^2)))))/(eps*x*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 0, 0, 0, 0, 
       ((1 - 5*eps + 6*eps^2)*(eps*x*(1 + x)*y^2 + 
          z*(-1 - x*z + eps*(2 + x*z*(1 + z))) - y*((-2 + z)*(1 + x*z) + 
            eps*(4 - 2*z + x^2*z^2 - x*(1 - 5*z + z^2)))))/
        (eps*(-1 + z)*z*(-y + z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*(1 + y + x*y - 2*z - x*z^2))/
        (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(2 + x^2*y + 
          x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 0, 0, 
       (2*(2 - 7*eps + 6*eps^2)*((1 + x*z)*(-1 - y^2 - x*y*(1 + y - 2*z) + 
            z + y*z) + eps*(-((-1 + z)*(3 + (-2 + x)*z)) + 
            (1 + x)*y^2*(3 + x*(2 + z)) + y*(2 - 5*z + x^2*(z - 4*z^2) - 
              x*(-5 + 10*z + z^2)))))/(eps*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((-1 + 2*eps)*((-1 + 2*eps)*((-1 + eps*(5 - 2*z))*z + 
            y*(2 - z + eps*(-8 + 5*z))) + (-1 + eps)*x^3*y*
           (z*(-1 - y^2 + z + y*z) + eps*(-2*(-1 + z)*z + y^2*(1 + 2*z) + 
              y*(1 - 2*z - 2*z^2))) + (-1 + 3*eps)*x*(-1 + y + y^2 - y^3 + 
            2*y*z - z^2 - y*z^2 + eps*(y^3 + (1 + z)^2 + y^2*(-3 + 2*z) + 
              y*(-3 - 2*z + z^2))) + x^2*((-1 + 2*eps)*z*(-1 + eps + 
              2*eps*z) + (-1 + eps)*y^3*(-1 - z + 2*eps*(2 + z)) + 
            y*(1 - 2*z + 5*eps*(-1 + 2*z) - 2*eps^2*(-2 + 4*z + z^2)) + 
            2*y^2*(-z - eps*(-5 + z)*z + eps^2*(-1 - 4*z + 2*z^2)))))/
        (eps*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       ((-1 + 5*eps - 6*eps^2)*((1 + x)^2*y^2 + (-1 + z)*(-1 + 2*z + x*z^2) - 
          (1 + x)*y*(-2 + 3*z + x*z^2)))/((-1 + z)*z*(-y + z)*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + eps)*x*(1 + x)*y^2*(-1 + z)*(-1 + 2*eps*(2 + x*z)) - 
          y*(2 - z + x^2*z*(-1 + 2*z) + x*(1 + z^2) + 
            eps*(-12 + 7*z + x^2*(3 - 8*z)*z - 2*x^3*(-1 + z)*z^2 + 
              x*(-5 - 6*z + z^2)) + 2*eps^2*(8 - 5*z + x^3*(-1 + z)*z^2 + 
              x*(2 + 9*z - 5*z^2) - x^2*z*(1 - 6*z + 2*z^2))) + 
          z*(1 + x - x*z + 2*x*z^2 + x^2*z^3 + 2*eps^2*(5 - 2*z + 
              x^2*z*(1 + 2*z) + x*(2 + 5*z - z^2)) - 
            eps*(7 - 2*z + x^2*z*(2 + 3*z^2) + x*(5 + z + 4*z^2))))/
         ((-1 + z)*z*(-y + z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, ((-2 + 13*eps - 27*eps^2 + 18*eps^3)*
         (-((-1 + z)*z*(-2 - x*(1 + z) + eps*(1 + x)*(4 + x*z))) + 
          x*(1 + x)*y^2*(1 - z + eps*(-5 - 2*(-2 + x)*z + x*z^2)) + 
          y*((-1 + z)*(-2 - x + x^2*z) + eps*(4*(-1 + z) + x^3*z^2 + 
              x*(-5 + 9*z - 3*z^2) + x^2*z*(2 + z - z^2)))))/
        (eps^2*x^2*(-1 + z)*z^2*(-y + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 7*eps + 6*eps^2)*(-((1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
            (2 + x^2*y + x*(1 + y + z))) - eps*(x^2*(1 + x)*y^3*(-1 + z)*
             (4 - (5 + 2*x)*z + x*z^2) + z*(3 - (17 + 13*x + 5*x^2)*z + 
              (16 + 9*x + 3*x^2 + x^3)*z^2 + x*(10 + 8*x + x^2)*z^3) + 
            y*(-4 + (20 + 21*x + 9*x^2)*z - (17 + 32*x + 23*x^2 + 8*x^3)*z^
                2 + x*(9 + 6*x + 6*x^2 + x^3)*z^3 + 4*x^2*(2 + x)*z^4) + 
            y^2*(-4 + 3*z + x^4*z^2*(-3 + 2*z) + x*(-12 + 21*z - 13*z^2) + 
              x^3*z*(11 - 22*z + 6*z^2 + z^3) + x^2*(-4 + 18*z - 23*z^2 + 
                3*z^3))) + eps^2*(x^2*(1 + x)*y^3*(-1 + z)^2*(-4 + x*z) + 
            z*(9 - (31 + 8*x + 4*x^2)*z + (26 - x + x^2 + x^3)*z^2 + 
              3*x*(7 + 5*x + x^2)*z^3) + y*(-12 + (42 + 26*x + 8*x^2)*z - 
              (31 + 27*x + 2*x^2 + 6*x^3)*z^2 + x*(-1 - 21*x + 5*x^2 + x^3)*z^
                3 + 3*x^2*(5 + x)*z^4) + y^2*(-12 + 9*z + x^4*(-2 + z)*z^2 + 
              x^2*(-4 + z)*(1 + z)^2 + x*(-28 + 26*z - 8*z^2) + 
              x^3*z*(9 - 23*z + 5*z^2 + 3*z^3)))))/(eps^2*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z^2*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       0, 0, ((1 - 2*eps)^2*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/
        (eps*x*(y - z)*(-1 + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))), 
       -(((1 - 2*eps)^2*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z))/
         (eps*x*(y - z)*(-1 + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z)))), 
       ((2 - 7*eps + 6*eps^2)*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 
            2*x*(-2 + z)) - 2*(1 + x)*z))/(eps*x^2*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(z + x*(y*(-1 + z) + z))), 
       ((1 - 5*eps + 6*eps^2)*(y*(-2 + z) + z))/(eps*x*(-1 + z)*z*(-y + z)*
         (z + x*(y*(-1 + z) + z))), 
       -(((1 - 5*eps + 6*eps^2)*(-2*(-1 + 2*eps)*(1 + y - 2*z)*z^2 + 
           eps*x^4*y^2*z*(y*(-2 + z) + z) + eps*x^3*y*(z^2 - 2*z^3 + 
             y^2*(-4 + z + z^2) + y*(z + 4*z^2 - 2*z^3)) + 
           x*(y*z*(eps*(-20 + 18*z - 7*z^2) + 2*(5 - 4*z + z^2)) + 
             y^2*(-2*(4 - 5*z + z^2) + eps*(16 - 20*z + 5*z^2)) + 
             z^2*(-2 + 2*z - 4*z^2 + eps*(5 - 7*z + 10*z^2))) + 
           x^2*(-2*z*(z^2 + y*z*(-5 + 4*z) + y^2*(4 - 5*z + z^2)) + 
             eps*(z^3*(3 + z) + y^3*(-4 + 3*z) + y*z*(3 - 22*z + 12*z^2 + 
                 z^3) + y^2*(-4 + 26*z - 22*z^2 + 3*z^3)))))/
         (eps*x*(-1 + z)*z^2*(-y + z)*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((eps*(x*y + z)*(y*(-2 + z) + z))/((-1 + z)*z*(-y + z)*
          (z + x*(y*(-1 + z) + z)))), ((2 - 7*eps + 6*eps^2)*
         ((-1 + eps)*x*(1 + x)^2*y^3*z - (-1 + z)*z*(1 - x - 2*z + 
            eps*(-5 + x + 6*z)) - (1 + x)*y^2*(4 + (-1 + 3*x + x^2)*z - 
            x*(1 + 2*x)*z^2 + eps*(-12 - (-5 + 7*x + x^2)*z + 
              x*(1 + 2*x)*z^2)) + y*(-4 - 2*(-5 + x + x^2)*z + 
            (-3 + 8*x + 3*x^2)*z^2 + 2*x^2*z^3 + 
            eps*(12 + 2*(-15 + x + x^2)*z + (11 - 16*x - 3*x^2)*z^2 - 
              6*x^2*z^3))))/(eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((2 - 7*eps + 6*eps^2)*(-1 + y)^2)/(eps*x*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(z + x*(y*(-1 + z) + z))), 
       ((1 - 2*eps)^2*(1 + y^2*(1 + x^2*(-2 + z) + 2*x*(-1 + z)) + z + 
          2*x*z + y*(-4 - 2*x + z + x^2*z)))/(eps*x*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z*(z + x*(y*(-1 + z) + z))), (-3 + 6*eps)/
        (x*z*(z + x*(y*(-1 + z) + z))), (2*(2 - 7*eps + 6*eps^2)*
         (-2*(-1 + 2*eps)*(1 + y - 2*z)*z^2 + x^4*y*z*(-((-1 + y)^2*z^2) + 
            eps*(z^2 - 2*y*z*(1 + z) + y^2*(4 - 2*z + z^2))) + 
          x^3*(-(z*(z^2*(1 + z) + y*z*(-2 + 5*z - 2*z^2) + y^3*(4 - 2*z + 
                 z^2) + y^2*(4 - 16*z + 5*z^2 + z^3))) + 
            eps*(z^3*(1 + 3*z) + y*z^2*(-6 + 11*z - 6*z^2) + y^3*(8 + 6*z - 
                6*z^2 + z^3) + y^2*z*(6 - 32*z + 11*z^2 + 3*z^3))) - 
          x^2*(2*z^2*(-1 + 3*z + z^2 + eps*(2 - 5*z - 3*z^2)) + 
            y^3*(4 + z - 2*z^2 + eps*(-20 + 7*z + 4*z^2)) + 
            y*z*(1 - 2*z - 4*z^2 + 2*z^3 + eps*(7 - 16*z + 24*z^2 - 6*z^3)) - 
            2*y^2*(-2 + 7*z + z^2 - 3*z^3 + eps*(10 - 29*z + 8*z^2 + 
                5*z^3))) + x*(-((-1 + 3*eps)*y^3*(-4 + 3*z)) + 
            y^2*((7 - 5*z)*z + eps*(8 - 31*z + 19*z^2)) + 
            y*(-4 + 7*z + 2*z^2 + eps*(12 - 31*z + 18*z^2 - 10*z^3)) + 
            z*(3 - 5*z - 4*z^3 + eps*(-9 + 19*z - 10*z^2 + 12*z^3)))))/
        (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*(1 + x*z)*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-2*(-1 + 2*eps)^3*(1 + y - 2*z)*z^2 - (1 - 3*eps + 2*eps^2)*x^5*y*
           (1 + y)*z*(-((-1 + y)^2*z^2) + eps*(2*z^2 - y*z*(1 + 4*z) + 
              y^2*(2 - z + 2*z^2))) + 2*(1 - 2*eps)^2*x*
           ((-1 + 4*eps)*y^2*(4 - 5*z + z^2) + y*z*(5 - 4*z + z^2 + 
              eps*(-20 + 22*z - 6*z^2)) + z^2*(-1 + z - 2*z^2 + 
              eps*(4 - 6*z + 6*z^2))) + 
          x^2*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^4*(-4 + 3*z) + 
            (-1 + 2*eps)*y^3*(4 - 3*z^2 + 2*eps^2*(18 - 18*z + z^2) + 
              3*eps*(-8 + 4*z + 3*z^2)) + (-1 + 2*eps)*(-1 + z)*z*
             (-3 + eps*(12 + 3*z - 2*z^2) + eps^2*(-9 - 11*z + 6*z^2)) - 
            (-1 + 2*eps)*y^2*(-4 - 2*z + 5*z^2 + eps*(24 + 4*z - 19*z^2 - 
                5*z^3) + eps^2*(-36 + 10*z + 6*z^2 + 17*z^3)) + 
            y*(4 + 5*z^2 - 8*z^3 + eps^2*(44 + 60*z + 44*z^2 - 130*z^3 - 
                10*z^4) + eps*(-24 - 12*z - 29*z^2 + 58*z^3 + 2*z^4) + 
              4*eps^3*(-6 - 18*z - 3*z^2 + 23*z^3 + 3*z^4))) + 
          x^4*(z*(z^2*(1 + z) - y*z*(2 - 4*z + z^2) + y^4*(4 - 2*z + z^2) + 
              y^3*z*(-8 + 4*z + z^2) - y^2*(-4 + 8*z - 2*z^2 + z^3)) - 
            2*eps^3*(2*z^3*(1 + 3*z) - 2*y*z^2*(3 - 5*z + 3*z^2) - 
              3*y^2*z*(-3 + 4*z + 2*z^3) + y^4*(4 + 9*z - 6*z^2 + 2*z^3) + 
              2*y^3*(2 - 7*z - 6*z^2 + 5*z^3 + 3*z^4)) - 
            eps*(z^3*(5 + 7*z) + y*z^2*(-12 + 22*z - 7*z^2) + 
              y^2*z*(21 - 38*z + 6*z^2 - 7*z^3) + y^4*(4 + 21*z - 12*z^2 + 
                5*z^3) + y^3*(4 - 10*z - 38*z^2 + 22*z^3 + 7*z^4)) + 
            eps^2*(8*z^3*(1 + 2*z) - 2*y*z^2*(11 - 19*z + 8*z^2) + 
              y^2*z*(35 - 56*z + 4*z^2 - 16*z^3) + y^4*(12 + 35*z - 22*z^2 + 
                8*z^3) + 2*y^3*(6 - 17*z - 28*z^2 + 19*z^3 + 8*z^4))) + 
          x^3*((1 - 3*eps + 2*eps^2)*y^4*(4 + z - 2*z^2 + eps*(-16 + 2*z + 
                5*z^2)) - (-1 + 2*eps)*z^2*(eps*(7 - 12*z - 11*z^2) + 
              2*(-1 + 2*z + z^2) + eps^2*(-5 + 6*z + 15*z^2)) + 
            (-1 + 2*eps)*y*z*(-1 - 4*z + 6*z^2 - eps*(1 - 34*z + 34*z^2 + 
                6*z^3) + 2*eps^2*(1 - 21*z + 16*z^2 + 9*z^3)) + 
            y^3*(eps*z*(77 - 42*z - 20*z^2) + z*(-11 + 4*z + 4*z^2) - 
              4*eps^3*(-4 - 23*z + 21*z^2 + 3*z^3) + 2*eps^2*(-4 - 78*z + 
                55*z^2 + 15*z^3)) + y^2*(4 - 11*z + 8*z^2 - 6*z^3 + 2*z^4 + 
              eps^3*(-32 + 92*z - 76*z^2 + 64*z^3 - 30*z^4) + 
              eps*(-28 + 77*z - 62*z^2 + 46*z^3 - 15*z^4) + eps^2*(56 - 
                156*z + 130*z^2 - 100*z^3 + 37*z^4))))/
         (eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*(1 + x*z)*
          (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       -((eps*(-1 + y)^2)/((y - z)*(-1 + z)*(z + x*(y*(-1 + z) + z)))), 
       ((-1 + 5*eps - 6*eps^2)*(1 + y + x*y - z)^2*(z*(3 + (-2 + x)*z) + 
          y*(-4 + (3 - 2*x)*z + x*z^2)))/((y - z)*(-1 + z)*z^2*(1 + x*z)*
         (z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-((-1 + eps)*x*(1 + x)*y^3*(-((-1 + z)*(-4 + (3 - 2*x)*z + 
                x*z^2)) + eps*(16 + 2*(-13 + 5*x)*z + (9 - 17*x - 2*x^2)*
                z^2 + x*(5 + x)*z^3))) + (-1 + z)*z^2*
           ((1 + x)*(3 + (-2 + x)*z) - 3*eps*(5 - 2*z + 2*x*(2 + z) + 
              x^2*z*(2 + z)) + eps^2*(18 - 4*z + x^2*z*(5 + 9*z) + 
              x*(9 + 19*z))) + y^2*(-8 + 10*z - 3*z^2 + 
            x^3*z^2*(3 - 6*z + 2*z^2) + x^2*z*(5 - 14*z + 5*z^2 + z^3) + 
            x*(-4 + 2*z - 5*z^2 + 4*z^3) + eps*(48 - 60*z + 15*z^2 + 
              x^4*z^3 - 2*x^3*z^2*(11 - 19*z + 5*z^2) - 3*x^2*z*(7 - 18*z + 
                6*z^2 + z^3) - 2*x*(-10 - 5*z + 7*z^2 + 3*z^3)) - 
            eps^2*(64 - 80*z + 18*z^2 + x^4*z^3 + x^3*z^2*(-19 + 32*z - 
                8*z^2) + x^2*z*(-16 + 64*z - 43*z^2 + 4*z^3) + 
              x*(16 + 60*z - 79*z^2 + 10*z^3))) + 
          y*z*(10 - 14*z + 5*z^2 + x^2*(5 - 2*z)*z^2 + x^3*z^2*(-1 + 2*z) - 
            x*(-7 + 5*z - 2*z^2 + z^3) - eps*(60 - 78*z + 21*z^2 + 
              x^3*z^2*(-7 + 10*z) + x^2*z*(8 + 18*z - 20*z^2 + 3*z^3) + 
              x*(33 + 14*z - 44*z^2 + 6*z^3)) + eps^2*(80 - 100*z + 22*z^2 + 
              2*x^3*z^2*(-3 + 4*z) + x^2*z*(8 + 43*z - 54*z^2 + 9*z^3) + 
              x*(26 + 79*z - 118*z^2 + 19*z^3))))/((-1 + z)*z^2*(-y + z)*
          (1 + x*z)*(z + x*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (y*(eps*(2 + x - z) + (-1 + x*(-1 + z))*(-1 + z)) - 
         (1 + eps)*x*y^2*(-1 + z) - (1 + x)*(1 + eps - z)*z)/
        ((y - z)*(-1 + z)*(z + x*(y*(-1 + z) + z))), 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((-2 + 3*eps)*((-1 + eps)*x*y^2 + z*(2 - z + eps*(-4 + 3*z)) + 
           y*(-3 - x + 2*z + 2*x*z + eps*(5 + x - 4*z - 2*x*z))))/
        (2*eps*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), 0, ((-1 + 2*eps)*(1 + x*z)*
         ((x - eps*x)*y^2 + z*(2 - 3*z + eps*(-4 + 5*z)) + 
          y*(-1 + x + 2*z - 2*x*z + eps*(3 - x - 4*z + 2*x*z))))/
        (2*eps*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + 
          x*(y + z + y*z - z^2))), 0, 0, 0, 0, 
       -((-2 + 3*eps)*(x*y^3*(-1 + eps - 2*eps*x - x*z + 3*eps*x*z) + 
           z^2*(1 + x*(2 - 3*z) - 2*z + eps*(-1 + 2*z + x*(-4 + 5*z))) + 
           y^2*(-1 + x*z*(-1 + 2*z) + 2*x^2*z*(-1 + 2*z) + 
             eps*(1 + x*(-4 + 7*z - 4*z^2) - 2*x^2*(1 - 5*z + 5*z^2))) + 
           y*(-1 + 2*z - x^2*(1 - 2*z)^2*z + z^2 - x*(1 + z - 6*z^2 + 3*
                z^3) + eps*(1 - 2*z - z^2 + x^2*z*(3 - 10*z + 8*z^2) + x*
                (1 + 7*z - 14*z^2 + 5*z^3)))))/(2*eps*(y - z)*(-1 + z)*
         (z*(-1 - y + 2*z) - x*(y + y^2 + z + 2*y*z + y^2*z - 4*z^2 - 
            4*y*z^2 + 2*z^3) + x^3*y*(y^2*(-2 + z) - (-1 + z)*z - 
            y*(2 - 4*z + z^2)) - x^2*(y^3 + (-1 + z)*z^2 - 
            y^2*(-4 + 2*z + z^2) + y*(1 - 2*z - 2*z^2 + z^3)))), 0, 0, 0, 
       ((-2 + 3*eps)*z*(-2 + 7*z - 6*z^2 + x*(-2 + 6*z - 5*z^2) + 
           eps*(4 + x*(2 - 3*z)^2 - 13*z + 10*z^2)) + (-2 + 3*eps)*x*y^3*
          (1 - (2 + x)*z + eps*(-3 + 4*z + x*(-2 + 3*z))) - 
         (-2 + 3*eps)*y^2*(-1 + (2 + 5*x + 2*x^2)*z - 2*x*(3 + 2*x)*z^2 + 
           eps*(3 - 4*z + 2*x^2*(1 - 5*z + 5*z^2) + x*(4 - 15*z + 12*z^2))) + 
         y*(eps*(9 - 46*z + 47*z^2 + x^2*z*(-9 + 32*z - 28*z^2) + 
             x*(9 - 45*z + 74*z^2 - 33*z^3)) + 
           2*(-1 + 6*z + x^2*(1 - 2*z)^2*z - 7*z^2 + x*(-1 + 5*z - 10*z^2 + 5*
                z^3)) + 3*eps^2*(-3 + 14*z - 13*z^2 + 
             x^2*z*(3 - 10*z + 8*z^2) + x*(-3 + 15*z - 22*z^2 + 9*z^3))))/
        (2*eps*(y - z)*(-1 + z)*(z*(-1 - y + 2*z) - 
          x*(y + y^2 + z + 2*y*z + y^2*z - 4*z^2 - 4*y*z^2 + 2*z^3) + 
          x^3*y*(y^2*(-2 + z) - (-1 + z)*z - y*(2 - 4*z + z^2)) - 
          x^2*(y^3 + (-1 + z)*z^2 - y^2*(-4 + 2*z + z^2) + 
            y*(1 - 2*z - 2*z^2 + z^3)))), 
       -(((2 - 7*eps + 6*eps^2)*x*(-1 + y)^2)/(eps*(z*(-1 - y + 2*z) - 
           x*(y + y^2 + z + 2*y*z + y^2*z - 4*z^2 - 4*y*z^2 + 2*z^3) + 
           x^3*y*(y^2*(-2 + z) - (-1 + z)*z - y*(2 - 4*z + z^2)) - 
           x^2*(y^3 + (-1 + z)*z^2 - y^2*(-4 + 2*z + z^2) + 
             y*(1 - 2*z - 2*z^2 + z^3))))), 
       ((-1 + 2*eps)*x*y^3*(-1 + 2*z - x^2*(-2 + z)*z + 2*x*(1 - z + z^2) + 
           eps*(3 - 2*(2 + x^2)*z + (-2 + x)*x*z^2)) + 
         y^2*(1 - 2*z - 2*x^3*z*(1 - 3*z + z^2) + 2*x*(-2 + z + z^2) + 
           x^2*(-2 + 2*z - z^2 + 4*z^3) - 2*eps^2*
            (-3 + 2*(2 + 4*x + 3*x^2 + x^3)*z - x*(8 + 5*x + 6*x^2)*z^2 + 
             2*(-2 + x)*x^2*z^3) + eps*(-5 + 8*z + 4*x*(2 + z - 3*z^2) + 
             6*x^3*z*(1 - 3*z + z^2) + x^2*(4 + 2*z - 3*z^2 - 12*z^3))) - 
         (-1 + 2*eps)*z*(-2 + 7*z - 6*z^2 + x^2*z*(-2 + 4*z - 3*z^2) + 
           x*(-2 + 2*z + 4*z^2 - 6*z^3) + eps*(4 - 13*z + 10*z^2 + 
             x^2*z*(2 - 4*z + 3*z^2) + x*(4 - 8*z + 6*z^3))) + 
         y*(1 - 6*z + 7*z^2 + x^3*(z^2 - 2*z^3) - x^2*z*(-2 + z - 2*z^2 + 
             3*z^3) + x*(1 + 2*z - 4*z^2 + 4*z^3) - 
           2*eps^2*(-3 + 14*z - 13*z^2 + x^3*z^2*(-1 + 2*z) + 
             x*(-3 + 8*z - 8*z^2) + x^2*z^2*(-5 + 2*z + 3*z^2)) + 
           eps*(-5 + 26*z - 27*z^2 + 3*x^3*z^2*(-1 + 2*z) + 
             x*(-5 + 4*z - 8*z^3) + x^2*z*(-4 - 3*z - 2*z^2 + 9*z^3))))/
        (2*eps*(y - z)*(-1 + z)*(z*(-1 - y + 2*z) - 
          x*(y + y^2 + z + 2*y*z + y^2*z - 4*z^2 - 4*y*z^2 + 2*z^3) + 
          x^3*y*(y^2*(-2 + z) - (-1 + z)*z - y*(2 - 4*z + z^2)) - 
          x^2*(y^3 + (-1 + z)*z^2 - y^2*(-4 + 2*z + z^2) + 
            y*(1 - 2*z - 2*z^2 + z^3)))), 0, 0, 0, 0, 0, 0, 0, 
       (-((-1 + eps)*x^2*y^3) + x*y^2*(eps*(2 + x*(6 - 5*z) - 4*z) + 2*z + 
           x*(-4 + 3*z)) + z*(2 - 3*z + x*(2 + z - 3*z^2) + 
           eps*(-4 + 5*z + x*(-4 + z + 3*z^2))) + 
         y*(-1 + 2*z + x*(-3 + z)*z + x^2*(1 + 3*z - 4*z^2) + 
           eps*(3 - 4*z + x*(2 - z + z^2) + x^2*(-1 - 5*z + 6*z^2))))/
        (2*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 
       ((-1 + eps)*x*(1 + x)*(1 + x*y)*z*(x*y^2 - z^2 + y*(1 + x - 2*x*z)))/
        (2*(y - z)*(-1 + z)*(x^2*y*(1 + y - z) + z + x*(y + z + y*z - z^2))), 
       0, 0, 0, 0}, {0, 0, -((2 - 9*eps + 9*eps^2)*(x*y^2 - z^2 + 
           y*(1 + x - 2*x*z)))/(2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
         (x*y + z)), 0, ((1 - 5*eps + 6*eps^2)*(x*y^2*(-1 + x*(-2 + z)) + 
          (1 - x*(-2 + z))*z^2 + y*(-1 + x^2*z + x*(-1 - z + 2*z^2))))/
        (2*eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 0, 0, 0, 0, 
       ((-2 + 3*eps)*z*(-2 + (5 + 4*x)*z - (2 + 3*x)*z^2 + 
           eps*(4 - (9 + 8*x)*z + (2 + 5*x)*z^2)) + (-2 + 3*eps)*x*y^3*
          (1 + x*(4 - 3*z) + eps*(-3 + x*(-10 + 7*z))) - 
         (-2 + 3*eps)*y^2*(-3 + 2*z + x*(-12 + 17*z - 4*z^2) - 
           2*x^2*(2 - 7*z + 4*z^2) + eps*(7 - 4*z + x*(28 - 39*z + 8*z^2) + 
             2*x^2*(5 - 17*z + 9*z^2))) + 
         y*(eps*(23 - 74*z + 33*z^2 + x^2*z*(-23 + 60*z - 28*z^2) + 
             x*(9 - 129*z + 130*z^2 - 19*z^3)) + 2*(-3 + 10*z - 5*z^2 + 
             x^2*z*(3 - 8*z + 4*z^2) + x*(-1 + 17*z - 18*z^2 + 3*z^3)) + 
           3*eps^2*(-7 + 22*z - 9*z^2 + x^2*z*(7 - 18*z + 8*z^2) + 
             x*(-3 + 39*z - 38*z^2 + 5*z^3))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 
       -((-2 + 3*eps)*(x*y^3*(3 + x*(4 - 3*z) - 2*z + 
             eps*(-7 + 4*z + x*(-10 + 7*z))) + 
           z*(z*(-1 + eps*(3 - 6*z) + 2*z) + x*(-2 + 4*z - z^2 + eps*
                (4 - 8*z + z^2))) + y^2*(1 + x*(4 - 9*z + 4*z^2) + 
             2*x^2*(2 - 7*z + 4*z^2) - eps*(3 + x*(12 - 23*z + 8*z^2) + 2*x^2*
                (5 - 17*z + 9*z^2))) + y*(1 - 2*z - z^2 + 
             x^2*z*(-3 + 8*z - 4*z^2) - x*(-3 + 9*z - 6*z^2 + z^3) + 
             eps*(3*(-1 + 2*z + z^2) + x^2*z*(7 - 18*z + 8*z^2) + x*
                (-7 + 23*z - 14*z^2 + z^3)))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), ((2 - 7*eps + 6*eps^2)*(-1 + y)^2)/
        (eps*(1 + x)*(1 + x*y)*z*(x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 
       (-((-1 + 2*eps)*x*y^3*(-3 - x^2*(-2 + z)^2 + 2*z + 2*x*(-2 + z^2) + 
            eps*(7 - 4*z - 2*x*(-8 + 4*z + z^2) + x^2*(16 - 18*z + 
                5*z^2)))) + (-1 + 2*eps)*z*(z*(-1 + eps*(3 - 6*z) + 2*z) + 
           x^2*z*(-2 + 4*z - z^2 + eps*(2 - 8*z + 3*z^2)) + 
           2*x*(-1 + 3*z^2 - z^3 + eps*(2 - 8*z^2 + 3*z^3))) + 
         y^2*(-1 - 2*x^3*(-2 + z)*z + x^2*(-4 + 10*z + z^2 - 4*z^3) + 
           2*eps^2*(-3 + 8*x*(-1 + z) + 2*x^3*z*(9 - 7*z + z^2) - 
             x^2*(16 - 38*z + 5*z^2 + 8*z^3)) + eps*(5 - 8*x*(-1 + z) - 
             2*x^3*z*(13 - 9*z + z^2) + x^2*(24 - 58*z + 3*z^2 + 16*z^3))) + 
         y*(-1 + 2*z + z^2 - x^3*z^2 + x^2*(-1 + z)^2*z^2 - 
           3*x*(1 - 4*z^2 + 2*z^3) + 2*eps^2*(x^3*z^2*(-5 + 2*z) + 
             3*(-1 + 2*z + z^2) + x*(-7 + 8*z + 24*z^2 - 16*z^3) + 
             x^2*z*(8 - 5*z - 6*z^2 + 3*z^3)) + eps*(x^3*(7 - 2*z)*z^2 - 
             5*(-1 + 2*z + z^2) + x^2*z*(-8 + 3*z + 10*z^2 - 5*z^3) + 
             x*(13 - 8*z - 48*z^2 + 28*z^3))))/(2*eps*x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 0, 0, 0, 0, 0, 0, 0, 
       ((1 - 3*eps)*(x^2*y^3 + x*y^2*(2 + x*(2 - 3*z)) + (-1 + x*(-1 + z))*
           z^2 + y*(1 - x*(-2 + 3*z + z^2) + x^2*(1 - 3*z + 2*z^2))))/
        (2*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 
       (x*y*(z*(-1 + 5*eps - 2*eps*z) + y*(2 - 8*eps - z + 5*eps*z)) + 
         z*(-(z*(eps*(-4 + z) + z)) + y*(1 + eps*(-7 + 4*z))))/
        (2*(-1 + z)*z*(-y + z)*(x*y + z)), 0, 0, 0, 0}, 
      {0, 0, 0, ((2 - 3*eps)*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
        (x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(x*y + z)), 0, 
       ((-1 + 3*eps)*(y - z^2))/(x*(-1 + z)*z*(-y + z)*(x*y + z)), 0, 0, 0, 
       0, 0, 0, 0, (-2 + 9*eps - 9*eps^2)/(eps*x*(1 + x)*(1 + x*y)*z*
         (x*y + z)), 0, 0, 0, (-2*(-2 + 3*eps)*(x*y^2 - z + 
          y*(2 + x - z - 2*x*z)))/(x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
         (x*y + z)), ((1 - 2*eps)*x^2*y^3 - (-1 + eps*(2 + x))*z + 
         y*(-2 + eps*(4 + x + x^2*(-2 + z) - 2*z) - x^2*(-1 + z) + z) + 
         x*y^2*(-(x*z) + eps*(1 - z + x*(2 + z))))/(x*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(x*y + z)), 0, 0, 0, 0, 0, 0, 
       ((y - z)*(-1 + z)*z + eps*(z*(y*(-2 + z) + z) + 
           x*y*(-((-2 + z)*z) + y*(-3 + 2*z))))/((-1 + z)*z*(-y + z)*
         (x*y + z)), 0, 0, 0}, 
      {0, -(((1 - 2*eps)^2*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
         (eps*x^2*(y - z)*(-1 + z)*(x^2*y^2*z + z*(y*(-1 + z) + z) + 
           x*y*(y*(-1 + z) + z*(1 + z))))), 
       ((2 - 9*eps + 9*eps^2)*(2*(-1 + 2*eps)*x^3*y^2*(y - z)*(-1 + z) + 
          eps*z*(y*(-2 + z) + z) + x^2*y*((-1 + z)*z*(2 + eps*(-7 + 2*z)) + 
            y^2*(2 - 2*z + eps*(-8 + 7*z)) + y*(2*(-1 + z)^2 + 
              eps*(-8 + 18*z - 9*z^2))) + x*(-(eps*(-1 + z)*z^2) - 
            y*z*(2 - 2*z + eps*(-5 + 2*z + z^2)) + 
            y^2*(2 - 2*z + eps*(-8 + 5*z + z^2)))))/(2*eps^2*x^3*(1 + x)*
         (1 + x*y)*(y - z)*(-1 + z)*z^2*(x^2*y^2*z + z*(y*(-1 + z) + z) + 
          x*y*(y*(-1 + z) + z*(1 + z)))), ((2 - 7*eps + 6*eps^2)*
         (x*y^2 - z + y*(2 + x - z - 2*x*z)))/(eps*x^2*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z*(z + y*(-1 + z + x*z))), 
       ((1 - 5*eps + 6*eps^2)*(2*x^4*y^2*(1 + y - 2*z)*z^2 + 
          z*(y*(-2 + z) + z) - x^3*y*(y^2*(8 - 10*z + z^2) + 
            y*z*(-10 + 6*z + z^2) + z^2*(1 + z + 2*z^2)) + 
          x*(z^2 - 2*z^3 + y^2*(-4 + z + z^2) + y*(z + 4*z^2 - 2*z^3)) + 
          x^2*((-3 + z)*z^3 + y^3*(-4 + 3*z) + y^2*(-4 + 2*z + 8*z^2 - 
              3*z^3) + y*z*(3 + 8*z - 12*z^2 + z^3))))/
        (2*eps*x^3*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*
         (x^2*y^2*z + z*(y*(-1 + z) + z) + x*y*(y*(-1 + z) + z*(1 + z)))), 
       ((1 - 5*eps + 6*eps^2)*(y*(-2 + z) + z))/(eps*x^2*(-1 + z)*z*(-y + z)*
         (z + y*(-1 + z + x*z))), -((eps*(y*(-2 + z) + z)*(1 + x*z))/
         (x^2*(-1 + z)*z*(-y + z)*(z + y*(-1 + z + x*z)))), 0, 
       ((1 - 2*eps)^2*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
        (eps*x^2*(y - z)*(-1 + z)*(x^2*y^2*z + z*(y*(-1 + z) + z) + 
          x*y*(y*(-1 + z) + z*(1 + z)))), 
       (-4*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z*(-1 + y*(-1 + x*(-2 + z)) + 
           (2 + x)*z) - 2*eps*(2*x^4*y^3*(1 + y - 2*z)^2*z^2 + 
           z*(2*z^2*(-1 + 2*z) + y^3*(-7 + 10*z - 2*z^2) + 
             y*z*(10 - 31*z + 18*z^2) + y^2*(-7 + 34*z - 31*z^2 + 4*z^3)) + 
           x^3*y^2*(y^3*(16 - 20*z + 5*z^2) + z^2*(5 - 32*z + 35*z^2) - 
             2*y^2*(-8 + 45*z - 56*z^2 + 16*z^3) + y*z*(-20 + 112*z - 142*
                z^2 + 35*z^3)) + x*(4*z^4 + 2*y^4*(6 - 12*z + 7*z^2) + 
             y*z^2*(14 - 62*z + 45*z^2) + y^2*z*(-24 + 125*z - 150*z^2 + 45*
                z^3) + y^3*(12 - 78*z + 125*z^2 - 62*z^3 + 4*z^4)) + 
           x^2*y*(y^4*(4 - 3*z) + 2*z^3*(-9 + 14*z) - 
             2*y^3*(-24 + 59*z - 45*z^2 + 9*z^3) + y*z*(-3 + 90*z - 181*z^2 + 
               78*z^3) + y^2*(4 - 118*z + 270*z^2 - 181*z^3 + 28*z^4))) - 
         3*eps^3*(4*x^4*y^3*(1 + y - 2*z)^2*z^2 + z*(4*z^2*(-1 + 2*z) + 
             y^3*(2 + 5*z - 4*z^2) + y*z*(5 - 18*z + 8*z^2) + 
             2*y^2*(1 + 3*z - 9*z^2 + 4*z^3)) + x^3*y^2*
            (y^3*(40 - 50*z + 13*z^2) + z^2*(13 - 55*z + 58*z^2) - 
             5*y^2*(-8 + 36*z - 41*z^2 + 11*z^3) + y*z*(-50 + 205*z - 242*
                z^2 + 58*z^3)) + x*(8*z^4 + y^4*(28 - 35*z + 13*z^2) + 
             y*z^2*(13 - 64*z + 46*z^2) + y^2*z*(-35 + 133*z - 152*z^2 + 46*
                z^3) + y^3*(28 - 106*z + 133*z^2 - 64*z^3 + 8*z^4)) + 
           x^2*y*(y^4*(12 - 9*z) + z^3*(-21 + 41*z) + 
             y^3*(112 - 221*z + 134*z^2 - 21*z^3) + y*z*(-9 + 134*z - 257*
                z^2 + 102*z^3) + y^2*(12 - 221*z + 428*z^2 - 257*z^3 + 41*
                z^4))) + eps^2*(14*x^4*y^3*(1 + y - 2*z)^2*z^2 + 
           z*(14*z^2*(-1 + 2*z) + y^3*(-8 + 31*z - 14*z^2) + 
             y*z*(31 - 102*z + 52*z^2) + 2*y^2*(-4 + 39*z - 51*z^2 + 14*
                z^3)) + x^3*y^2*(y^3*(128 - 160*z + 41*z^2) + 
             z^2*(41 - 197*z + 212*z^2) + y^2*(128 - 612*z + 719*z^2 - 197*
                z^3) + y*z*(-160 + 719*z - 874*z^2 + 212*z^3)) + 
           x*(28*z^4 + y^4*(92 - 133*z + 59*z^2) + y*z^2*(59 - 278*z + 200*
                z^2) + y^2*z*(-133 + 569*z - 664*z^2 + 200*z^3) + 
             y^3*(92 - 410*z + 569*z^2 - 278*z^3 + 28*z^4)) + 
           x^2*y*(-9*y^4*(-4 + 3*z) + z^3*(-87 + 157*z) + 
             y^3*(368 - 769*z + 502*z^2 - 87*z^3) + y*z*(-27 + 502*z - 985*
                z^2 + 402*z^3) + y^2*(36 - 769*z + 1576*z^2 - 985*z^3 + 157*
                z^4))))/(2*eps^2*x^3*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z^2*
         (x^3*y^2*z*(y*(-2 + z) + z) + x^2*y*(z^2*(1 + z) + 
            y^2*(2 - 4*z + z^2) + y*z*(-4 + 2*z + z^2)) + 
          z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
          x*(-(y^3*(-1 + z)) + z^3 + y*z*(-1 - 2*z + 4*z^2) + 
            y^2*(1 - 2*z - 2*z^2 + z^3)))), 0, 0, 0, 
       (2*(2 - 7*eps + 6*eps^2)*x^4*y^3*(1 + y - 2*z)^2*z^2 - 
         (2 - 9*eps + 9*eps^2)*y*z*(y^2*(-2 + z) + z - 2*z^2 - 
           2*y*(1 - 3*z + z^2)) + x^3*y^2*((-2 + 3*eps)*y^3*
            (-16 + 20*z - 7*z^2 + eps*(40 - 50*z + 17*z^2)) + 
           (-2 + 3*eps)*z^2*(-7 + 21*z - 18*z^2 + eps*(17 - 47*z + 38*z^2)) + 
           y*z*(eps*(160 - 515*z + 518*z^2 - 130*z^3) + 
             2*(-20 + 67*z - 70*z^2 + 18*z^3) + 3*eps^2*(-50 + 157*z - 154*
                z^2 + 38*z^3)) + y^2*(32 - 128*z + 134*z^2 - 42*z^3 - 
             3*eps^2*(-40 + 156*z - 157*z^2 + 47*z^3) + 
             eps*(-128 + 504*z - 515*z^2 + 157*z^3))) + 
         x*(2*(2 - 7*eps + 6*eps^2)*(-1 + z)*z^3 - (-2 + 3*eps)*y*z^2*
            (-3 + 10*z - 4*z^2 + eps*(7 - 24*z + 10*z^2)) + 
           y^4*(8 + 6*z - 6*z^2 - 4*z^3 - 3*eps^2*(-12 - 5*z + 7*z^2 + 4*
                z^3) + eps*(-36 - 19*z + 23*z^2 + 14*z^3)) + 
           y^2*z*(6 - 22*z + 16*z^2 - 8*z^3 + eps^2*(15 - 81*z + 72*z^2 - 30*
                z^3) + eps*(-19 + 87*z - 72*z^2 + 32*z^3)) + 
           y^3*(8 - 12*z - 22*z^2 + 20*z^3 + 4*z^4 + eps*(-36 + 54*z + 87*
                z^2 - 78*z^3 - 14*z^4) + 3*eps^2*(12 - 18*z - 27*z^2 + 24*
                z^3 + 4*z^4))) + x^2*y*((-2 + 3*eps)*y^4*(-12 + 13*z - 
             2*z^2 + eps*(28 - 29*z + 4*z^2)) + 
           z^2*(eps*(-14 + 61*z - 61*z^2) + 2*(2 - 9*z + 9*z^2) + 
             3*eps^2*(4 - 17*z + 17*z^2)) + y*z*(-26 + 76*z - 58*z^2 + 
             12*z^3 + eps*(97 - 286*z + 217*z^2 - 46*z^3) + 
             3*eps^2*(-29 + 86*z - 65*z^2 + 14*z^3)) + 
           y^3*(32 - 82*z + 76*z^2 - 18*z^3 - 3*eps^2*(-48 + 109*z - 86*z^2 + 
               17*z^3) + eps*(-144 + 341*z - 286*z^2 + 61*z^3)) + 
           y^2*(24 - 82*z + 80*z^2 - 58*z^3 + 18*z^4 + 
             eps*(-92 + 341*z - 336*z^2 + 217*z^3 - 61*z^4) + 
             3*eps^2*(28 - 109*z + 108*z^2 - 65*z^3 + 17*z^4))))/
        (2*eps*x^3*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z^2*
         (x^3*y^2*z*(y*(-2 + z) + z) + x^2*y*(z^2*(1 + z) + 
            y^2*(2 - 4*z + z^2) + y*z*(-4 + 2*z + z^2)) + 
          z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
          x*(-(y^3*(-1 + z)) + z^3 + y*z*(-1 - 2*z + 4*z^2) + 
            y^2*(1 - 2*z - 2*z^2 + z^3)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*(x^2*y^2*(1 + y - 2*z)*z^2 + 
           x*y*(z^2 - 3*z^3 + y*z*(-5 + 10*z - 3*z^2) + 
             y^2*(4 - 5*z + z^2)) - z*(z^2 + y*(z - 2*z^2) + 
             y^2*(-2 + z + z^2))))/(eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*
          (-1 + z)*z^2*(x^3*y^2*z*(y*(-2 + z) + z) + 
           x^2*y*(z^2*(1 + z) + y^2*(2 - 4*z + z^2) + y*z*(-4 + 2*z + z^2)) + 
           z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
           x*(-(y^3*(-1 + z)) + z^3 + y*z*(-1 - 2*z + 4*z^2) + 
             y^2*(1 - 2*z - 2*z^2 + z^3))))), 
       ((1 - 5*eps + 6*eps^2)*y*z*(y^2*(-2 + z) + z - 2*z^2 - 
           2*y*(1 - 3*z + z^2)) - 2*x^5*y^3*(z - 2*eps*z)^2*
          (y^2*(-2 + z) + z - 2*z^2 - 2*y*(1 - 3*z + z^2)) + 
         x^4*y^2*((-1 + 2*eps)*z^3*(1 - 5*z - 2*z^2 + eps*(3 + z + 6*z^2)) + 
           y^3*(-16 + 28*z - 10*z^2 - z^3 - eps*(-96 + 168*z - 68*z^2 + z^
                3) + 2*eps^2*(-64 + 112*z - 48*z^2 + 3*z^3)) + 
           y*z^2*(-10 - z - 2*z^2 + 2*z^3 + eps*(68 - 41*z + 22*z^2 - 10*
                z^3) + 2*eps^2*(-48 + 43*z - 18*z^2 + 6*z^3)) + 
           y^2*z*(28 - 28*z - z^2 + 5*z^3 + 2*eps^2*(112 - 152*z + 43*z^2 + z^
                3) - eps*(168 - 208*z + 41*z^2 + 11*z^3))) + 
         x*(-2*(-1 + 2*eps)*(1 + eps*(-2 + z))*z^3 + (-1 + 2*eps)*y*z^2*
            (-3 + 13*z - 4*z^2 + eps*(7 - 29*z + 14*z^2)) + 
           y^4*(-4 - 3*z + 3*z^2 + 2*z^3 + eps*(20 + 11*z - 13*z^2 - 8*z^3) + 
             2*eps^2*(-12 - 5*z + 7*z^2 + 4*z^3)) + 
           y^2*z*(-3 + 5*z - 2*z^2 + 4*z^3 + eps*(11 - 35*z + 34*z^2 - 22*
                z^3) + 2*eps^2*(-5 + 25*z - 30*z^2 + 14*z^3)) + 
           y^3*(-4 + 14*z + 5*z^2 - 13*z^3 + eps^2*(-24 + 52*z + 50*z^2 - 58*
                z^3 - 4*z^4) + eps*(20 - 54*z - 35*z^2 + 55*z^3 + 2*z^4))) + 
         x^2*(2*(1 - 3*eps + 2*eps^2)*z^4 - (-1 + 2*eps)*y^5*
            (-12 + 13*z - 2*z^2 + eps*(28 - 29*z + 4*z^2)) + 
           y*z^2*(-2 + 4*z + z^2 - 2*z^3 - 2*eps^2*(4 - 8*z - 5*z^2 + 6*
                z^3) + eps*(8 - 16*z - 7*z^2 + 10*z^3)) + 
           y^4*(z*(9 - 17*z + 4*z^2 + 2*z^3) + eps*(32 - 75*z + 71*z^2 - 16*
                z^3 - 6*z^4) + 2*eps^2*(-32 + 57*z - 37*z^2 + 8*z^3 + 2*
                z^4)) + y^3*(-12 + 9*z + 62*z^2 - 48*z^3 + z^4 + 
             eps*(52 - 75*z - 222*z^2 + 208*z^3 - 7*z^4) + 
             2*eps^2*(-28 + 57*z + 98*z^2 - 112*z^3 + 5*z^4)) + 
           y^2*z*(13 - 17*z - 48*z^2 + 42*z^3 - 2*z^4 - 
             2*eps^2*(-29 + 37*z + 112*z^2 - 106*z^3 + 6*z^4) + 
             eps*(-55 + 71*z + 208*z^2 - 190*z^3 + 10*z^4))) - 
         x^3*y*((-1 + 2*eps)*z^3*(-2 + 9*z - z^2 + eps*(2 - 13*z + 3*z^2)) + 
           2*y^4*(8 - 6*z - 2*z^2 + z^3 + 2*eps^2*(32 - 36*z + 5*z^2 + z^3) - 
             eps*(48 - 48*z + z^2 + 3*z^3)) - y*z^2*(4 - 25*z + 11*z^2 + 
             2*z^3 + eps*(2 + 73*z - 41*z^2 - 10*z^3) + 
             2*eps^2*(-10 - 23*z + 19*z^2 + 6*z^3)) + 
           y^2*z*(-12 + 24*z + 2*z^2 - 11*z^3 + z^4 + 
             eps*(96 - 182*z + 30*z^2 + 41*z^3 - 5*z^4) + 
             2*eps^2*(-72 + 134*z - 34*z^2 - 19*z^3 + 3*z^4)) + 
           y^3*(16 - 64*z + 24*z^2 + 25*z^3 - 9*z^4 + 
             eps^2*(128 - 448*z + 268*z^2 + 46*z^3 - 26*z^4) + 
             eps*(-96 + 352*z - 182*z^2 - 73*z^3 + 31*z^4))))/
        (2*eps*x^3*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z^2*
         (x^3*y^2*z*(y*(-2 + z) + z) + x^2*y*(z^2*(1 + z) + 
            y^2*(2 - 4*z + z^2) + y*z*(-4 + 2*z + z^2)) + 
          z*(-(y^2*(-1 + z)) + z*(-1 + 2*z) + y*(1 - 4*z + 2*z^2)) + 
          x*(-(y^3*(-1 + z)) + z^3 + y*z*(-1 - 2*z + 4*z^2) + 
            y^2*(1 - 2*z - 2*z^2 + z^3)))), 0, 
       (2*(2 - 7*eps + 6*eps^2)*(x*y^2 - z + y*(2 + x - z - 2*x*z)))/
        (eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
         (z + y*(-1 + z + x*z))), ((-1 + 2*eps)*((-1 + 2*eps)*x^2*y^3 + 
          (-1 + eps*(2 + x))*z - y*(-2 + eps*(4 + x + x^2*(-2 + z) - 2*z) - 
            x^2*(-1 + z) + z) - x*y^2*(-(x*z) + eps*(1 - z + x*(2 + z)))))/
        (eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*
         (z + y*(-1 + z + x*z))), -((eps*(-1 + y)^2)/(x*(y - z)*(-1 + z)*
          (z + y*(-1 + z + x*z)))), 0, 0, 0, 
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(z*(y*(-2 + z) + z) + 
          x*y*((3 - 2*z)*z + y*(-4 + 3*z))))/(2*x^3*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z^2*(x^2*y^2*z + z*(y*(-1 + z) + z) + 
          x*y*(y*(-1 + z) + z*(1 + z)))), ((-1 + eps)*z^2*(y*(-2 + z) + z) + 
         x*z*((-1 + 7*eps)*(-1 + z)*z^2 + y^2*(8 - 7*z + z^2 + 
             eps*(-32 + 37*z - 7*z^2)) + y*z*(-7 + 6*z - z^2 + 
             eps*(37 - 42*z + 7*z^2))) + 
         x^2*y*(-((-1 + z)*z^2*(3 - 2*z + eps*(-9 + 2*z))) + 
           y^2*(8 - 10*z + 3*z^2 + eps*(-32 + 40*z - 9*z^2)) + 
           y*z*(-10 + 14*z - 5*z^2 + eps*(40 - 50*z + 11*z^2))))/
        (2*x^2*(-1 + z)*z^2*(-y + z)*(x^2*y^2*z + z*(y*(-1 + z) + z) + 
          x*y*(y*(-1 + z) + z*(1 + z)))), (3*(-1 + 2*eps)*y)/
        (z*(z + y*(-1 + z + x*z))), (z*(-1 - eps + z) + 
         y^2*(-((1 + x)*(-1 + z)) - eps*(-1 + x*(-2 + z) + z)) + 
         y*(eps - eps*x*z + (-1 + z)*(-1 + z + x*z)))/((y - z)*(-1 + z)*
         (z + y*(-1 + z + x*z))), 0, 0}, 
      {((1 - 2*eps)^2*(y - z^2)*(z + x^2*y*z - x*(y - 2*y*z + (-2 + z)*z)))/
        (eps*x^2*(-1 + z)*z^2*(-y + z)*(x*y + z)^2*(1 + x*z)), 
       ((1 - 2*eps)^2*((-1 + x*(2 - 3*z))*z^2 + y*(1 + x*z*(-1 + 2*z))))/
        (eps*x^2*(-1 + z)*z^2*(-y + z)*(x*y + z)*(1 + x*z)), 
       -(-2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*z^2*
           (z*(-4 + eps*(8 - 21*z) + 10*z) + y*(-2 - 4*z + eps*(5 + 8*z))) - 
          2*(-2 + 13*eps - 27*eps^2 + 18*eps^3)*x^7*y^3*z*
           (z^2*(-1 + eps*(2 - 10*z) + 4*z) + y^2*(2 - z - z^2 + 
              eps*(-8 + 5*z + 2*z^2)) - y*z*(1 + 6*z - 4*z^2 + 
              eps*(-5 - 14*z + 10*z^2))) - (2 - 9*eps + 9*eps^2)*x*z*
           (y^2*(-8 + 22*z + 16*z^2 + eps*(30 - 89*z - 68*z^2) + 
              eps^2*(-28 + 89*z + 72*z^2)) + z^2*(16 - 38*z - 26*z^2 + 
              eps^2*(72 - 181*z - 95*z^2) + eps*(-68 + 167*z + 99*z^2)) + 
            y*z*(22 + 34*z - 38*z^2 + eps^2*(89 + 163*z - 181*z^2) + 
              eps*(-89 - 149*z + 167*z^2))) - (2 - 9*eps + 9*eps^2)*x^6*y^2*
           (z^3*(eps^2*(15 - 63*z - 64*z^2) - 4*(-1 + 3*z + 4*z^2) + 
              eps*(-15 + 55*z + 64*z^2)) + y^3*(-6 - 4*z + 6*z^2 + 4*z^3 + 
              eps*(34 + 26*z - 39*z^2 - 15*z^3) + eps^2*(-44 - 34*z + 
                51*z^2 + 15*z^3)) + y^2*z*(-4 + 14*z + 26*z^2 - 12*z^3 + 
              eps^2*(-34 + 116*z + 110*z^2 - 63*z^3) + eps*(26 - 90*z - 
                104*z^2 + 55*z^3)) + y*z^2*(6 + 26*z - 16*z^2 - 16*z^3 + 
              eps^2*(51 + 110*z - 102*z^2 - 64*z^3) + eps*(-39 - 104*z + 
                82*z^2 + 64*z^3))) - (2 - 9*eps + 9*eps^2)*x^2*
           (-2*z^3*(-5 + 9*z + 28*z^2 + 4*z^3 + eps^2*(-24 + 51*z + 113*z^2 + 
                10*z^3) - eps*(-22 + 44*z + 112*z^2 + 13*z^3)) + 
            y^3*(eps*(52 + 19*z - 129*z^2 - 44*z^3) + 2*(-6 - 2*z + 15*z^2 + 
                5*z^3) + eps^2*(-56 - 23*z + 137*z^2 + 48*z^3)) + 
            y^2*z*(-4 + 74*z + 44*z^2 - 18*z^3 + eps^2*(-23 + 354*z + 
                192*z^2 - 102*z^3) + eps*(19 - 326*z - 184*z^2 + 88*z^3)) + 
            y*z^2*(30 + 44*z - 66*z^2 - 56*z^3 + eps^2*(137 + 192*z - 
                330*z^2 - 226*z^3) + eps*(-129 - 184*z + 300*z^2 + 
                224*z^3))) - (2 - 9*eps + 9*eps^2)*x^5*y*
           (y^4*(2*(-6 + 2*z + 3*z^2 + z^3) - eps*(-70 + 25*z + 32*z^2 + 
                7*z^3) + eps^2*(-90 + 33*z + 38*z^2 + 7*z^3)) - 
            z^3*(2*(-1 + z + 11*z^2 + 4*z^3) + eps^2*(-7 + 18*z + 94*z^2 + 
                23*z^3) - eps*(-7 + 12*z + 92*z^2 + 27*z^3)) + 
            y^3*(eps^2*(-90 - 42*z + 227*z^2 + 94*z^3 - 18*z^4) - 
              2*(6 + 7*z - 22*z^2 - 10*z^3 + z^4) + eps*(70 + 48*z - 
                207*z^2 - 82*z^3 + 12*z^4)) + y*z^2*(6 + 20*z - 32*z^2 - 
              52*z^3 - 8*z^4 + eps^2*(38 + 94*z - 194*z^2 - 229*z^3 - 
                23*z^4) + eps*(-32 - 82*z + 156*z^2 + 221*z^3 + 27*z^4)) + 
            y^2*z*(4 + 44*z + 66*z^2 - 32*z^3 - 22*z^4 + eps^2*(33 + 227*z + 
                311*z^2 - 194*z^3 - 94*z^4) + eps*(-25 - 207*z - 277*z^2 + 
                156*z^3 + 92*z^4))) - (2 - 9*eps + 9*eps^2)*x^3*
           (y^4*(2*(-9 + 4*z + 7*z^2 + z^3) - eps*(-88 + 38*z + 65*z^2 + 
                8*z^3) + eps^2*(-102 + 40*z + 75*z^2 + 8*z^3)) + 
            z^3*(2*(1 + z - 18*z^2 - 8*z^3) - eps*(8 + 5*z - 154*z^2 - 
                54*z^3 + z^4) + eps^2*(8 + 3*z - 164*z^2 - 46*z^3 + 3*z^4)) + 
            y^3*(eps*(88 + 31*z - 408*z^2 - 93*z^3 - 5*z^4) + 
              2*(-9 - 5*z + 46*z^2 + 12*z^3 + z^4) + eps^2*(-102 - 33*z + 
                454*z^2 + 87*z^3 + 3*z^4)) + y*z^2*(eps^2*(75 + 87*z - 
                236*z^2 - 467*z^3 - 46*z^4) - 2*(-7 - 12*z + 24*z^2 + 
                53*z^3 + 8*z^4) + eps*(-65 - 93*z + 218*z^2 + 445*z^3 + 
                54*z^4)) + y^2*z*(8 + 92*z + 68*z^2 - 48*z^3 - 36*z^4 + 
              eps^2*(40 + 454*z + 259*z^2 - 236*z^3 - 164*z^4) + 
              eps*(-38 - 408*z - 269*z^2 + 218*z^3 + 154*z^4))) + 
          x^4*(-((2 - 9*eps + 9*eps^2)*y^5*(eps*(36 - 27*z - 7*z^2) + 2*
                (-3 + 2*z + z^2) + eps^2*(-46 + 35*z + 7*z^2))) - 
            (2 - 9*eps + 9*eps^2)*z^4*(2 - 6*z - 8*z^2 - eps*(8 - 29*z - 
                28*z^2 + z^3) + eps^2*(8 - 33*z - 26*z^2 + 3*z^3)) - 
            (2 - 9*eps + 9*eps^2)*y^4*(2*(-15 - z + 23*z^2 + 4*z^3 + z^4) - 
              eps*(-156 + 9*z + 205*z^2 + 33*z^3 + 8*z^4) + eps^2*(-186 + 
                11*z + 233*z^2 + 33*z^3 + 8*z^4)) + 
            y*z^2*(4*(-1 - 4*z + 11*z^2 + 36*z^3 + 12*z^4) + eps^2*(-95 - 
                435*z + 1296*z^2 + 4090*z^3 + 1128*z^4 - 15*z^5) + 
              2*eps*(16 + 69*z - 197*z^2 - 634*z^3 - 192*z^4 + z^5) + 
              18*eps^3*(7 + 33*z - 103*z^2 - 318*z^3 - 81*z^4 + 2*z^5) - 
              9*eps^4*(7 + 33*z - 108*z^2 - 326*z^3 - 78*z^4 + 3*z^5)) + 
            y^2*z*(4*(-2 - 23*z - 28*z^2 + 25*z^3 + 36*z^4 + 4*z^5) + 
              9*eps^4*(-35 - 233*z - 203*z^2 + 256*z^3 + 326*z^4 + 26*z^5) - 
              18*eps^3*(-31 - 219*z - 209*z^2 + 242*z^3 + 318*z^4 + 27*z^5) - 
              2*eps*(-45 - 412*z - 467*z^2 + 453*z^3 + 634*z^4 + 64*z^5) + 
              eps^2*(-349 - 2725*z - 2845*z^2 + 3014*z^3 + 4090*z^4 + 
                376*z^5)) + y^3*(4*(3 + z - 50*z^2 - 28*z^3 + 11*z^4 + 
                3*z^5) - 18*eps^3*(41 - 10*z - 496*z^2 - 209*z^3 + 103*z^4 + 
                31*z^5) + 9*eps^4*(46 - 11*z - 532*z^2 - 203*z^3 + 108*z^4 + 
                33*z^5) - 2*eps*(63 - 910*z^2 - 467*z^3 + 197*z^4 + 56*z^5) + 
              eps^2*(470 - 85*z - 6104*z^2 - 2845*z^3 + 1296*z^4 + 
                381*z^5))))/(2*eps^2*x^3*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z^3*(x*y + z)^2*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(eps*(-2*z^2*(8 + 8*y^2 + y*(33 - 58*z) - 58*z + 67*z^2) + 
            15*x^6*y^2*z^2*(y^2*(-1 + z) - z^3 + y*(z + z^2 - z^3)) + 
            x^5*y*z*(z^3*(4 - 38*z - 19*z^2) + y^2*z*(-9 + 41*z + 62*z^2 - 
                38*z^3) + y*z^2*(26 + 62*z - 72*z^2 - 19*z^3) + 
              y^3*(-21 - 9*z + 26*z^2 + 4*z^3)) + 
            x^2*(y*z^2*(88 + 296*z - 41*z^2 - 183*z^3) + y^3*(96 - 195*z + 
                88*z^2 + 34*z^3) - z^3*(-34 + 44*z + 183*z^2 + 35*z^3) - 
              y^2*z*(195 + 12*z - 296*z^2 + 44*z^3)) + 
            x*(-4*y^3*(-8 + 6*z + z^2) + y*z*(-24 + 9*z + 305*z^2 - 
                119*z^3) + y^2*(32 - 182*z + 9*z^2 + 110*z^3) - 
              z^2*(4 - 110*z + 119*z^2 + 131*z^3)) + 
            x^3*(y^4*(32 - 85*z + 49*z^2 + 4*z^3) - z^3*(-4 + 19*z + 83*z^2 + 
                62*z^3) + y^2*z*(-85 + 62*z + 270*z^2 - 18*z^3 - 83*z^4) + 
              y*z^2*(49 + 166*z - 18*z^2 - 181*z^3 - 62*z^4) + 
              y^3*(32 - 181*z + 62*z^2 + 166*z^3 - 19*z^4)) + 
            x^4*(z^4*(4 - 19*z - 27*z^2) + y*z^3*(15 + 16*z - 96*z^2 - 
                73*z^3) + y^2*z^2*(55 + 138*z + 28*z^2 - 96*z^3 - 27*z^4) + 
              y^3*z*(-106 + 53*z + 138*z^2 + 16*z^3 - 19*z^4) + 
              y^4*(32 - 106*z + 55*z^2 + 15*z^3 + 4*z^4))) - 
          6*eps^4*(-12*z^2*(2 + 2*y^2 + y*(5 - 8*z) - 8*z + 7*z^2) + 
            3*x^6*y^2*z^2*(y^2*(-1 + z) - z^3 + y*(z + z^2 - z^3)) + 
            x^5*y*z*(z^3*(2 - 10*z - 9*z^2) + y^2*z*(-9 + 3*z + 26*z^2 - 
                10*z^3) + y*z^2*(4 + 26*z - 14*z^2 - 9*z^3) + 
              y^3*(3 - 9*z + 4*z^2 + 2*z^3)) + 
            x^2*(y*z^2*(-20 + 76*z + 271*z^2 - 107*z^3) + z^3*(4 + 40*z - 
                107*z^2 - 33*z^3) + y^3*(112 - 77*z - 20*z^2 + 4*z^3) + 
              y^2*z*(-77 - 182*z + 76*z^2 + 40*z^3)) + 
            x*(-6*y^3*(-8 + 6*z + z^2) + z^2*(-6 + 44*z + 13*z^2 - 107*z^3) + 
              y*z*(-36 - 37*z + 211*z^2 + 13*z^3) + y^2*(48 - 156*z - 
                37*z^2 + 44*z^3)) + x^4*(-(z^4*(-2 + z + 21*z^2)) + 
              y*z^3*(3 + 4*z + 36*z^2 - 51*z^3) + y^2*z^2*(5 - 4*z - 6*z^2 + 
                36*z^3 - 21*z^4) - y^3*z*(26 - 45*z + 4*z^2 - 4*z^3 + z^4) + 
              y^4*(16 - 26*z + 5*z^2 + 3*z^3 + 2*z^4)) + 
            x^3*(y^4*(16 - 29*z + 11*z^2 + 2*z^3) - z^3*(-2 + z + 19*z^2 + 
                54*z^3) + y*z^2*(11 + 30*z + 98*z^2 + 29*z^3 - 54*z^4) + 
              y^3*(16 + 77*z - 98*z^2 + 30*z^3 - z^4) - y^2*z*(29 + 98*z + 
                18*z^2 - 98*z^3 + 19*z^4))) + 
          eps^3*(-72*z^2*(3 + 3*y^2 + y*(8 - 13*z) - 13*z + 12*z^2) + 
            45*x^6*y^2*z^2*(y^2*(-1 + z) - z^3 + y*(z + z^2 - z^3)) + 
            x^5*y*z*(z^3*(26 - 142*z - 99*z^2) + y^2*z*(-111 + 81*z + 
                326*z^2 - 142*z^3) + y*z^2*(64 + 326*z - 230*z^2 - 99*z^3) + 
              y^3*(21 - 111*z + 64*z^2 + 26*z^3)) + 
            x^2*(y*z^2*(-44 + 1084*z + 2089*z^2 - 1109*z^3) + 
              z^3*(88 + 232*z - 1109*z^2 - 315*z^3) + y^3*(1072 - 935*z - 
                44*z^2 + 88*z^3) + y^2*z*(-935 - 1478*z + 1084*z^2 + 
                232*z^3)) - x*(54*y^3*(-8 + 6*z + z^2) + y^2*(-432 + 1512*z + 
                295*z^2 - 512*z^3) + y*z*(324 + 295*z - 2161*z^2 + 77*z^3) + 
              z^2*(54 - 512*z + 77*z^2 + 1037*z^3)) + 
            x^3*(y^4*(208 - 395*z + 161*z^2 + 26*z^3) - z^3*(-26 + 43*z + 
                277*z^2 + 522*z^3) + y*z^2*(161 + 498*z + 758*z^2 - 25*z^3 - 
                522*z^4) + y^2*z*(-395 - 710*z + 306*z^2 + 758*z^3 - 
                277*z^4) + y^3*(208 + 311*z - 710*z^2 + 498*z^3 - 43*z^4)) + 
            x^4*(z^4*(26 - 43*z - 207*z^2) + y*z^3*(45 + 76*z + 132*z^2 - 
                513*z^3) + y^2*z^2*(95 + 176*z + 42*z^2 + 132*z^3 - 
                207*z^4) + y^3*z*(-374 + 411*z + 176*z^2 + 76*z^3 - 43*z^4) + 
              y^4*(208 - 374*z + 95*z^2 + 45*z^3 + 26*z^4))) - 
          2*eps^2*(-(z^2*(52 + 52*y^2 + y*(157 - 262*z) - 262*z + 263*z^2)) + 
            20*x^6*y^2*z^2*(y^2*(-1 + z) - z^3 + y*(z + z^2 - z^3)) + 
            x^2*(45*z^3 - 344*z^5 - 85*z^6 + y^2*z*(-335 - 277*z + 446*z^2) + 
              2*y*z^2*(30 + 223*z + 169*z^2 - 172*z^3) + 5*y^3*(56 - 67*z + 
                12*z^2 + 9*z^3)) + x^5*y*z*(z^3*(9 - 58*z - 33*z^2) + 
              y^2*z*(-34 + 47*z + 116*z^2 - 58*z^3) + y*z^2*(31 + 116*z - 
                103*z^2 - 33*z^3) + y^3*(-6 - 34*z + 31*z^2 + 9*z^3)) - 
            x*(13*y^3*(-8 + 6*z + z^2) + y^2*(-104 + 419*z + 49*z^2 - 
                181*z^3) + y*z*(78 + 49*z - 643*z^2 + 112*z^3) + 
              z^2*(13 - 181*z + 112*z^2 + 290*z^3)) + 
            x^4*(z^4*(9 - 25*z - 59*z^2) + y*z^3*(20 + 32*z - 58*z^2 - 
                151*z^3) + y^2*z^2*(55 + 145*z + 43*z^2 - 58*z^3 - 59*z^4) + 
              y^3*z*(-156 + 110*z + 145*z^2 + 32*z^3 - 25*z^4) + 
              y^4*(72 - 156*z + 55*z^2 + 20*z^3 + 9*z^4)) + 
            x^3*(3*y^4*(24 - 50*z + 23*z^2 + 3*z^3) - z^3*(-9 + 25*z + 
                118*z^2 + 144*z^3) + y*z^2*(69 + 228*z + 122*z^2 - 149*z^3 - 
                144*z^4) + y^3*(72 - 101*z - 82*z^2 + 228*z^3 - 25*z^4) - 
              2*y^2*z*(75 + 41*z - 144*z^2 - 61*z^3 + 59*z^4))) - 
          2*(1 + x)*z*(-2*z*(y - 2*y*z + z*(-2 + 3*z)) + 
            x*(y*z*(5 + 7*z - 9*z^2) + z^2*(2 - 3*z - 5*z^2) + 
              3*y^2*(-2 + z + 2*z^2)) + x^2*(-(z^3*(1 + 4*z + z^2)) + 
              y^3*(-9 + 8*z + 2*z^2) + y^2*(-3 + 5*z + 10*z^2 - 4*z^3) + 
              3*y*z*(1 + 3*z - 2*z^2 - 3*z^3)) + x^5*y^2*z*(y^2*(-1 + z) - 
              z^3 + y*(z + z^2 - z^3)) + x^4*y*(-(z^4*(2 + z)) + 
              y^3*(-3 + 2*z + z^2) - y*z^2*(-2 - 2*z + 3*z^2 + z^3) + 
              y^2*(z + 2*z^2 + z^3 - z^4)) + x^3*(3*y^4*(-1 + z) - 
              z^4*(1 + z) + y^2*z*(5 + 8*z - 2*z^2 - 5*z^3) - 
              y^3*(6 - 2*z - 8*z^2 + z^3) + y*(z^2 - 6*z^4 - 2*z^5))))/
        (2*eps^2*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*(1 + x*z)*
         (z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z))*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       ((1 - 5*eps + 6*eps^2)*(-(y*z) + 2*x^4*y^2*(1 + y - 2*z)*z^2 + z^3 + 
          x*(-2*y^2 + z^3 - 2*z^4 + y*z^2*(2 + z)) + 
          x^3*y*(z^2 - 3*z^3 - 2*z^4 + y*z*(4 + 2*z - 3*z^2) + 
            y^2*(-4 + 4*z + z^2)) + x^2*(y^3*(-2 + z) + (-3 + z)*z^4 + 
            y^2*(-2 + 5*z^2) + y*(z + 5*z^2 - 3*z^3 - 3*z^4))))/
        (2*eps*x^3*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*(x*y + z)^2), 
       ((1 - 5*eps + 6*eps^2)*(-y + z^2))/(eps*x^2*(-1 + z)*z^2*(-y + z)*
         (x*y + z)), (eps*(1 + x*z)*(y - z^2))/(x^2*(-1 + z)*z^2*(-y + z)*
         (x*y + z)), ((1 - 2*eps)^2*(-2*y*z + 2*z^3 + x^3*y*(1 + y)*z*
           (y*(-2 + z) + z) + x*(z^2 + 4*z^3 - 2*z^4 + y^2*(2 - 6*z + z^2) + 
            2*y*z*(-3 + z + 2*z^2)) - x^2*z*(y^3 + z^2*(-3 + 2*z) + 
            y^2*(4 + 2*z - 3*z^2) + y*(1 + 2*z - 8*z^2 + 2*z^3))))/
        (eps*x^2*(-1 + z)*z*(-y + z)*(x*y + z)^2*(1 + x*z)*
         (z + x*(y*(-1 + z) + z))), 
       -(((1 - 2*eps)^2*(y^2*(-2 + z - 4*x*z + 3*x*z^2) + 
           z*(1 + (2 + 3*x)*z - 4*(1 + x)*z^2) + 2*y*(-1 + z - 2*x*z + 
             (1 + 5*x)*z^2 - 2*x*z^3)))/(eps*x*(-1 + z)*z*(-y + z)*(1 + x*z)*
          (z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z)))), 
       (2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z*(2*(1 + y - 2*z)*z^2 + 
           x*z*(2*(1 - 3*z)*z + y^2*(-3 + 2*z) + y*(-3 + 14*z - 6*z^2)) + 
           x^3*y*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
           x^2*(-(y^3*(-1 + z)) - 2*z^3 - y*z*(1 - 9*z + 4*z^2) + 
             y^2*(1 - 10*z + 9*z^2 - 2*z^3))) - 
         3*eps^3*(12*(-1 + z)*z^3*(y + y^2 - 3*y*z + z*(-1 + 2*z)) + 
           4*x^6*y^3*z*(y^3*(-4 - z + 4*z^2) + 2*z^2*(2 - 9*z + 10*z^2) + 
             y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + y*z*(-1 + 24*z - 56*z^2 + 20*
                z^3)) + x*z^2*(4*z^2*(8 - 29*z + 23*z^2) + 
             y^3*(25 - 42*z + 32*z^2) + y^2*(25 - 158*z + 227*z^2 - 116*
                z^3) + y*z*(-42 + 227*z - 278*z^2 + 92*z^3)) + 
           x^5*y^2*(y^4*(-20 + 32*z - 31*z^2 + 15*z^3) + 
             z^3*(15 - 61*z + 54*z^2 + 72*z^3) + y^3*(-20 + 16*z - 91*z^2 + 
               191*z^3 - 61*z^4) + y^2*z*(32 - 91*z + 508*z^2 - 481*z^3 + 54*
                z^4) + y*z^2*(-31 + 191*z - 481*z^2 + 116*z^3 + 72*z^4)) + 
           x^2*z*(4*z^3*(5 - 27*z + 28*z^2) + y^4*(1 + 21*z - 28*z^2 + 20*
                z^3) + 2*y*z^2*(-14 + 144*z - 274*z^2 + 157*z^3) + 
             y^3*(1 + 98*z - 233*z^2 + 288*z^3 - 108*z^4) + 
             y^2*z*(21 - 233*z + 538*z^2 - 548*z^3 + 112*z^4)) - 
           x^4*y*(z^4*(10 + 31*z - 113*z^2) + 3*y^5*(2 - 3*z + z^2) + 
             y*z^2*(3 - 86*z + 157*z^2 + 230*z^3 - 298*z^4) + 
             y^4*(56 - 93*z + 111*z^2 - 86*z^3 + 10*z^4) + 
             y^2*z*(-9 + 111*z - 413*z^2 + 396*z^3 + 230*z^4 - 113*z^5) + 
             y^3*(6 - 93*z + 178*z^2 - 413*z^3 + 157*z^4 + 31*z^5)) + 
           x^3*(4*z^5*(-7 + 11*z) + y^5*(-14 + 14*z - 7*z^2 + 6*z^3) + 
             y*z^3*(6 + 79*z - 321*z^2 + 335*z^3) + y^2*z^2*(-7 - 8*z + 268*
                z^2 - 762*z^3 + 335*z^4) - y^4*(14 - 66*z + 21*z^2 + 8*z^3 - 
               79*z^4 + 28*z^5) + y^3*z*(14 - 21*z + 2*z^2 + 268*z^3 - 321*
                z^4 + 44*z^5))) + eps^2*(54*(-1 + z)*z^3*(y + y^2 - 3*y*z + 
             z*(-1 + 2*z)) + 14*x^6*y^3*z*(y^3*(-4 - z + 4*z^2) + 
             2*z^2*(2 - 9*z + 10*z^2) + y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + 
             y*z*(-1 + 24*z - 56*z^2 + 20*z^3)) + 
           x*z^2*(y^3*(104 - 189*z + 136*z^2) + 2*z^2*(68 - 245*z + 191*
                z^2) - 2*y^2*(-52 + 347*z - 503*z^2 + 245*z^3) + 
             y*z*(-189 + 1006*z - 1204*z^2 + 382*z^3)) + 
           x^5*y^2*(y^4*(-64 + 100*z - 101*z^2 + 51*z^3) + 
             z^3*(51 - 206*z + 183*z^2 + 252*z^3) + y^3*(-64 + 14*z - 254*
                z^2 + 631*z^3 - 206*z^4) + y^2*z*(100 - 254*z + 1694*z^2 - 
               1643*z^3 + 183*z^4) + y*z^2*(-101 + 631*z - 1643*z^2 + 394*
                z^3 + 252*z^4)) + x^2*z*(2*z^3*(41 - 219*z + 220*z^2) + 
             2*y^4*(-2 + 51*z - 67*z^2 + 41*z^3) + y*z^2*(-134 + 1257*z - 
               2257*z^2 + 1222*z^3) + y^3*(-4 + 448*z - 1099*z^2 + 1257*z^3 - 
               438*z^4) + y^2*z*(102 - 1099*z + 2432*z^2 - 2257*z^3 + 440*
                z^4)) - x^4*y*(z^4*(29 + 128*z - 409*z^2) + 
             9*y^5*(2 - 3*z + z^2) + y*z^2*(9 - 265*z + 428*z^2 + 922*z^3 - 
               1070*z^4) + y^4*(184 - 270*z + 318*z^2 - 265*z^3 + 29*z^4) + 
             y^2*z*(-27 + 318*z - 1204*z^2 + 1104*z^3 + 922*z^4 - 409*z^5) + 
             2*y^3*(9 - 135*z + 214*z^2 - 602*z^3 + 214*z^4 + 64*z^5)) + 
           x^3*(2*z^5*(-55 + 83*z) + y^5*(-46 + 37*z - 11*z^2 + 15*z^3) + 
             y*z^3*(15 + 368*z - 1287*z^2 + 1249*z^3) + 
             y^2*z^2*(-11 - 217*z + 1403*z^2 - 3036*z^3 + 1249*z^4) + 
             y^4*(-46 + 186*z + 75*z^2 - 217*z^3 + 368*z^4 - 110*z^5) + 
             y^3*z*(37 + 75*z - 434*z^2 + 1403*z^3 - 1287*z^4 + 166*z^5))) + 
         eps*(-26*(-1 + z)*z^3*(y + y^2 - 3*y*z + z*(-1 + 2*z)) - 
           4*x^6*y^3*z*(y^3*(-4 - z + 4*z^2) + 2*z^2*(2 - 9*z + 10*z^2) + 
             y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + y*z*(-1 + 24*z - 56*z^2 + 20*
                z^3)) - x*z^2*(y^3*(45 - 91*z + 60*z^2) + 
             2*z^2*(30 - 107*z + 81*z^2) + y^2*(45 - 324*z + 473*z^2 - 214*
                z^3) + y*z*(-91 + 473*z - 546*z^2 + 162*z^3)) + 
           x^5*y^2*(-2*y^4*(-8 + 12*z - 13*z^2 + 7*z^3) - 
             z^3*(14 - 53*z + 47*z^2 + 72*z^3) + y^2*z*(-24 + 33*z - 422*
                z^2 + 436*z^3 - 47*z^4) - 2*y*z^2*(-13 + 77*z - 218*z^2 + 51*
                z^3 + 36*z^4) + y^3*(16 + 18*z + 33*z^2 - 154*z^3 + 53*
                z^4)) + x^2*z*(-2*z^3*(17 - 89*z + 84*z^2) + 
             y*z^2*(70 - 577*z + 939*z^2 - 456*z^3) + 
             y^4*(7 - 55*z + 70*z^2 - 34*z^3) + y^2*z*(-55 + 566*z - 1174*
                z^2 + 939*z^3 - 168*z^4) + y^3*(7 - 222*z + 566*z^2 - 577*
                z^3 + 178*z^4)) + x^4*y*(z^4*(3 + 53*z - 128*z^2) + 
             2*y^5*(2 - 3*z + z^2) + y*z^2*(2 - 47*z + 19*z^2 + 362*z^3 - 328*
                z^4) + y^4*(48 - 47*z + 43*z^2 - 47*z^3 + 3*z^4) + 
             y^2*z*(-6 + 43*z - 147*z^2 + 76*z^3 + 362*z^4 - 128*z^5) + 
             y^3*(4 - 47*z - 18*z^2 - 147*z^3 + 19*z^4 + 53*z^5)) + 
           x^3*(2*(21 - 29*z)*z^5 + y^5*(12 - 3*z - 8*z^2 + z^3) + 
             y^2*z^2*(-8 + 227*z - 803*z^2 + 1182*z^3 - 422*z^4) + 
             y^4*(12 - 24*z - 144*z^2 + 227*z^3 - 185*z^4 + 42*z^5) - 
             y^3*z*(3 + 144*z - 508*z^2 + 803*z^3 - 508*z^4 + 58*z^5) + 
             y*(z^3 - 185*z^4 + 508*z^5 - 422*z^6))))/(2*eps^2*x^4*(1 + x)*y*
         (1 + x*y)*(y - z)*(-1 + z)*z^3*(x*y + z)^2*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       ((1 - 5*eps + 6*eps^2)*(z^2*(y - 6*y*z + z*(-6 + 11*z)) - 
          x*z*((4 - 11*z)*z^2 + y*z*(8 + 7*z - 11*z^2) + 
            y^2*(-9 + 8*z + 4*z^2)) + x^2*y*(z^2*(-5 + 12*z) + 
            y^2*(6 + z - 5*z^2) + y*z*(1 - 22*z + 12*z^2))))/
        (2*eps*x^2*(-1 + z)*z^2*(-y + z)*(x*y + z)^2*
         (z + x*(y*(-1 + z) + z))), 
       -((2*(1 - 2*eps)^2*(-1 + 3*eps)*z^3*(y + z + y*z - 3*z^2) - 
          eps*(1 - 5*eps + 6*eps^2)*x^6*y^3*z*(z^2 - 6*z^3 + 
            2*y*z*(2 + 4*z - 3*z^2) + y^2*(-6 + 4*z + z^2)) - 
          (1 - 5*eps + 6*eps^2)*x*z^2*(y*z*(13 - 21*z + 6*z^2 + 
              eps*(-25 + 43*z - 16*z^2)) + y^2*(2 + 13*z - 3*z^2 + 
              eps*(-4 - 25*z + 7*z^2)) + z^2*(-3 + 6*z - 13*z^2 + 
              eps*(7 - 16*z + 29*z^2))) - (1 - 5*eps + 6*eps^2)*x^5*y^2*
           (-6*z^2*(-(y^2*(-1 + z)) + z^3 + y*z*(-1 - z + z^2)) + 
            eps*(y^2*z^2*(28 - 5*z - 7*z^2) + z^3*(1 - 7*z + 12*z^2) + 
              y^3*(-8 + 5*z^2 + z^3) + y*z^2*(5 - 5*z - 32*z^2 + 12*z^3))) - 
          (1 - 5*eps + 6*eps^2)*x^2*z*(y^3*(-20 + 37*z - 8*z^2 - z^3 + 
              eps*(40 - 73*z + 22*z^2 + 2*z^3)) + y*z^2*(-8 + 4*z - 17*z^2 - 
              3*z^3 + eps*(22 - 21*z + 35*z^2 + 7*z^3)) + 
            y^2*z*(37 - 20*z + 4*z^2 + 3*z^3 - eps*(73 - 52*z + 21*z^2 + 
                8*z^3)) + z^3*(-1 + 3*z - 3*z^2 - 7*z^3 + eps*(2 - 8*z + 
                7*z^2 + 15*z^3))) + x^3*(-((1 - 5*eps + 6*eps^2)*z^5*
              (-1 + 6*z - 7*z^2 + eps*(2 - 13*z + 15*z^2))) - 
            2*(1 - 5*eps + 6*eps^2)*y^4*(-8 + 9*z - z^3 + eps*(16 - 23*z + 
                7*z^2 + 2*z^3)) + y^3*z*(-18 + 17*z - 23*z^2 + z^3 + z^4 - 
              6*eps^3*(-46 + 73*z - 53*z^2 - 4*z^3 + 2*z^4) - 
              eps*(-136 + 158*z - 168*z^2 + z^3 + 7*z^4) + eps^2*(-338 + 
                467*z - 403*z^2 - 14*z^3 + 16*z^4)) + 
            y^2*z^2*(z*(-23 + z + 22*z^2 - 6*z^3) + eps^2*(70 - 403*z - 
                89*z^2 + 347*z^3 - 101*z^4) + 6*eps^3*(-14 + 53*z + 19*z^2 - 
                43*z^3 + 13*z^4) + eps*(-14 + 168*z + 14*z^2 - 153*z^3 + 
                43*z^4)) + y*z^3*(2 + z + 22*z^2 - 6*z^3 + 7*z^4 - 
              6*eps^3*(4 - 4*z + 43*z^2 - 10*z^3 + 15*z^4) - eps*(14 + z + 
                153*z^2 - 40*z^3 + 50*z^4) + eps^2*(32 - 14*z + 347*z^2 - 
                86*z^3 + 117*z^4))) - x^4*y*(z*(z^3*(-2 + 7*z - 13*z^2) + 
              y*z^3*(-20 + 21*z - 13*z^2) - 2*y^3*(11 - 12*z + z^3) + 
              y^2*z*(24 + 9*z - 20*z^2 + 7*z^3)) + 6*eps^3*
             (y^4*(-8 + 6*z + z^2) + z^4*(4 - 20*z + 31*z^2) + 
              y^2*z*(6 - 37*z - 15*z^2 + 32*z^3 - 20*z^4) + y^3*(-8 + 54*z - 
                37*z^2 + z^3 + 4*z^4) + y*z^2*(1 + z + 32*z^2 - 59*z^3 + 
                31*z^4)) + eps*(y^4*(-8 + 6*z + z^2) + z^4*(14 - 55*z + 
                96*z^2) + y^2*z*(6 - 157*z - 60*z^2 + 132*z^3 - 55*z^4) + 
              y^3*(-8 + 164*z - 157*z^2 + z^3 + 14*z^4) + y*z^2*(1 + z + 
                132*z^2 - 164*z^3 + 96*z^4)) - 
            eps^2*(5*y^4*(-8 + 6*z + z^2) + z^4*(32 - 142*z + 233*z^2) + 
              y^2*z*(30 - 329*z - 129*z^2 + 280*z^3 - 142*z^4) + 
              y^3*(-40 + 402*z - 329*z^2 + 5*z^3 + 32*z^4) + y*z^2*(5 + 5*z + 
                280*z^2 - 421*z^3 + 233*z^4))))/(eps*x^2*(-1 + z)*z^3*
          (-y + z)*(x*y + z)^2*(1 + x*z)*(z + x*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(-2*y*z + 2*z^3 + x^2*y*(1 + y)*(y*(-2 + z) + z) - 
          x*(z^2 - 2*z^3 + y^2*(6 - 4*z + z^2) - 2*y*z*(2 - 2*z + z^2))))/
        (x*(-1 + z)*z*(-y + z)*(z^2 + x*(1 + y)*z^2 + 
          x^2*y*(y*(-1 + z) + z))), 
       -(-2*x*y*z*((2 - 3*z)*z + y*(-1 + 2*z))*(-2*(1 + y - 2*z)*z^2 + 
            x*z^2*(-3 - 3*y^2 + 7*z + 2*z^2 + y*(-10 + 7*z)) + 
            x^5*y^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) - 
            x^2*(z^2 - 4*z^3 - 3*z^4 + y^3*(-2 + 2*z + z^2) + 
              y^2*(-2 + 8*z + 6*z^2 - 4*z^3) + y*z*(2 + 6*z - 8*z^2 - 
                3*z^3)) + x^4*y*(z^2*(1 + 2*z) + 4*y*z*(-1 + z^2) + 
              y^3*(3 - 4*z + z^2) + y^2*(3 - 8*z + 2*z^3)) + 
            x^3*(-(y^4*(-1 + z)) + z^3*(1 + z) + y^3*(6 - 10*z + z^3) + 
              y*z*(-1 + 6*z^2 + 2*z^3) + y^2*(1 - 10*z - 4*z^2 + 6*z^3 + 
                z^4))) - eps*(4*y*z^2*(y^2 + z^2*(-1 + 2*z) - 
              y*(-1 + 2*z + z^2)) + 4*x^7*y^4*z*(y^3*(-4 - z + 4*z^2) + 
              2*z^2*(2 - 9*z + 10*z^2) + y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + 
              y*z*(-1 + 24*z - 56*z^2 + 20*z^3)) + 
            2*x*z*(8*z^3*(1 - 3*z + 2*z^2) + y^4*(2 + 7*z + 8*z^2 + 8*z^3) + 
              y*z^2*(8 + z - 78*z^2 + 100*z^3) + y^3*(2 + 6*z - 4*z^2 + z^3 - 
                24*z^4) + y^2*z*(7 - 4*z + 22*z^2 - 78*z^3 + 16*z^4)) + 
            x^6*y^3*(2*y^4*(-8 - 4*z - 17*z^2 + 23*z^3) + z^3*(46 - 180*z + 
                97*z^2 + 152*z^3) + y^3*(-16 + 22*z - 147*z^2 + 415*z^3 - 
                180*z^4) + y^2*z*(-8 - 147*z + 836*z^2 - 815*z^3 + 97*z^4) + 
              y*z^2*(-34 + 415*z - 815*z^2 + 122*z^3 + 152*z^4)) + 
            x^2*(8*z^4*(3 - 8*z + 3*z^2 + 2*z^3) + 2*y^5*(-4 - 3*z + 9*z^2 + 
                10*z^3 + 12*z^4) + y*z^3*(20 + 114*z - 577*z^2 + 511*z^3 + 
                94*z^4) + y^2*z^2*(18 - 5*z + 323*z^2 - 896*z^3 + 511*z^4 + 
                16*z^5) + y^3*z*(-6 + 162*z - 298*z^2 + 323*z^3 - 577*z^4 + 
                24*z^5) - y^4*(8 + 4*z - 162*z^2 + 5*z^3 - 114*z^4 + 
                64*z^5)) + x^5*y^2*(y^5*(-28 + 22*z - 48*z^2 + 42*z^3) + 
              y^4*(-112 + 155*z - 320*z^2 + 473*z^3 - 106*z^4) + 
              z^3*(42 - 106*z - 127*z^2 + 260*z^3 + 72*z^4) + 
              y*z^2*(-48 + 473*z - 684*z^2 - 302*z^3 + 600*z^4 + 72*z^5) - 
              y^3*(28 - 155*z + 332*z^2 - 1265*z^3 + 684*z^4 + 127*z^5) + 
              y^2*z*(22 - 320*z + 1265*z^2 - 1504*z^3 - 302*z^4 + 260*z^5)) + 
            x^3*(8*z^4*(1 - 2*z - z^2 + 2*z^3) + y^6*(-60 + 64*z - 46*z^2 + 
                32*z^3 + 8*z^4) + y*z^3*(32 + 52*z - 445*z^2 + 306*z^3 + 
                209*z^4) + y^5*(-104 + 284*z - 224*z^2 + 271*z^3 + 52*z^4 - 
                16*z^5) + y^2*z^2*(-46 + 271*z + 18*z^2 - 1115*z^3 + 
                928*z^4 + 209*z^5) + y^4*(-60 + 284*z - 388*z^2 + 652*z^3 + 
                18*z^4 - 445*z^5 - 8*z^6) + y^3*z*(64 - 224*z + 652*z^2 - 
                432*z^3 - 1115*z^4 + 306*z^5 + 16*z^6)) + 
            x^4*y*(2*y^6*(-6 + 7*z - 9*z^2 + 6*z^3) + y^5*(-160 + 195*z - 
                213*z^2 + 196*z^3 + 8*z^4) + z^3*(12 + 8*z - 128*z^2 + 
                59*z^3 + 99*z^4) - y^4*(160 - 618*z + 742*z^2 - 1079*z^3 + 
                218*z^4 + 128*z^5) + y*z^2*(-18 + 196*z - 218*z^2 - 565*z^3 + 
                708*z^4 + 270*z^5) + y^3*(-12 + 195*z - 742*z^2 + 1654*z^3 - 
                1076*z^4 - 565*z^5 + 59*z^6) + y^2*z*(14 - 213*z + 1079*z^2 - 
                1076*z^3 - 1018*z^4 + 708*z^5 + 99*z^6))) + 
          eps^2*(26*y*z^2*(y^2 + z^2*(-1 + 2*z) - y*(-1 + 2*z + z^2)) + 
            18*x^7*y^4*z*(y^3*(-4 - z + 4*z^2) + 2*z^2*(2 - 9*z + 10*z^2) + 
              y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + y*z*(-1 + 24*z - 56*z^2 + 
                20*z^3)) + x*z*(88*z^3*(1 - 3*z + 2*z^2) + y^4*(26 + 81*z + 
                104*z^2 + 88*z^3) + y*z^2*(104 - 239*z - 143*z^2 + 550*z^3) + 
              y^3*(26 + 74*z + 77*z^2 - 239*z^3 - 264*z^4) + 
              y^2*z*(81 + 77*z - 436*z^2 - 143*z^3 + 176*z^4)) + 
            x^6*y^3*(y^4*(-80 - 20*z - 163*z^2 + 209*z^3) + z^3*(209 - 
                733*z + 258*z^2 + 844*z^3) + y^2*z*(-20 - 435*z + 3356*z^2 - 
                3237*z^3 + 258*z^4) - y^3*(80 + 12*z + 435*z^2 - 1669*z^3 + 
                733*z^4) + y*z^2*(-163 + 1669*z - 3237*z^2 + 32*z^3 + 
                844*z^4)) + x^2*(4*z^4*(31 - 80*z + 23*z^2 + 26*z^3) + 
              y^5*(-52 - 49*z + 131*z^2 + 114*z^3 + 124*z^4) + 
              2*y*z^3*(57 + 156*z - 1030*z^2 + 1016*z^3 + 131*z^4) + 
              y^4*(-52 - 30*z + 1063*z^2 + 52*z^3 + 312*z^4 - 320*z^5) + 
              y^3*z*(-49 + 1063*z - 1390*z^2 + 150*z^3 - 2060*z^4 + 92*z^5) + 
              y^2*z^2*(131 + 52*z + 150*z^2 - 2228*z^3 + 2032*z^4 + 
                104*z^5)) + x^5*y^2*(y^5*(-138 + 121*z - 228*z^2 + 191*z^3) + 
              y^4*(-664 + 665*z - 1123*z^2 + 1855*z^3 - 370*z^4) + 
              z^3*(191 - 370*z - 692*z^2 + 1067*z^3 + 468*z^4) + 
              y*z^2*(-228 + 1855*z - 2624*z^2 - 1307*z^3 + 2510*z^4 + 
                468*z^5) - y^3*(138 - 665*z + 456*z^2 - 4683*z^3 + 2624*z^4 + 
                692*z^5) + y^2*z*(121 - 1123*z + 4683*z^2 - 6526*z^3 - 
                1307*z^4 + 1067*z^5)) + x^3*(4*z^4*(9 - 14*z - 21*z^2 + 
                26*z^3) + y^6*(-370 + 384*z - 241*z^2 + 168*z^3 + 36*z^4) + 
              y*z^3*(168 + 169*z - 1792*z^2 + 1228*z^3 + 835*z^4) + 
              y^5*(-668 + 1641*z - 929*z^2 + 1271*z^3 + 169*z^4 - 56*z^5) + 
              y^2*z^2*(-241 + 1271*z - 447*z^2 - 4187*z^3 + 4442*z^4 + 
                835*z^5) - y^4*(370 - 1641*z + 1326*z^2 - 2480*z^3 + 
                447*z^4 + 1792*z^5 + 84*z^6) + y^3*z*(384 - 929*z + 
                2480*z^2 - 2868*z^3 - 4187*z^4 + 1228*z^5 + 104*z^6)) + 
            x^4*y*(y^6*(-58 + 69*z - 83*z^2 + 54*z^3) + y^5*(-984 + 1094*z - 
                956*z^2 + 861*z^3 + 60*z^4) + z^3*(54 + 60*z - 551*z^2 + 
                162*z^3 + 469*z^4) - y^4*(984 - 3384*z + 2841*z^2 - 
                4388*z^3 + 954*z^4 + 551*z^5) + y*z^2*(-83 + 861*z - 
                954*z^2 - 2335*z^3 + 3008*z^4 + 1406*z^5) + y^3*(-58 + 
                1094*z - 2841*z^2 + 6058*z^3 - 4826*z^4 - 2335*z^5 + 
                162*z^6) + y^2*z*(69 - 956*z + 4388*z^2 - 4826*z^3 - 
                4002*z^4 + 3008*z^5 + 469*z^6))) - 
          eps^3*(54*y*z^2*(y^2 + z^2*(-1 + 2*z) - y*(-1 + 2*z + z^2)) + 
            26*x^7*y^4*z*(y^3*(-4 - z + 4*z^2) + 2*z^2*(2 - 9*z + 10*z^2) + 
              y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + y*z*(-1 + 24*z - 56*z^2 + 
                20*z^3)) + 2*x*z*(80*z^3*(1 - 3*z + 2*z^2) + y^4*(27 + 76*z + 
                108*z^2 + 80*z^3) + y*z^2*(108 - 339*z + 162*z^2 + 302*z^3) + 
              y^3*(27 + 72*z + 131*z^2 - 339*z^3 - 240*z^4) + 
              y^2*z*(76 + 131*z - 704*z^2 + 162*z^3 + 160*z^4)) + 
            x^6*y^3*(2*y^4*(-62 - 6*z - 123*z^2 + 152*z^3) + 
              z^3*(304 - 986*z + 137*z^2 + 1548*z^3) + y^2*z*(-12 - 423*z + 
                4856*z^2 - 4441*z^3 + 137*z^4) - y^3*(124 + 198*z + 423*z^2 - 
                2291*z^3 + 986*z^4) + y*z^2*(-246 + 2291*z - 4441*z^2 - 
                754*z^3 + 1548*z^4)) + x^2*(4*z^4*(53 - 132*z + 25*z^2 + 
                54*z^3) + 2*y^5*(-54 - 59*z + 145*z^2 + 107*z^3 + 106*z^4) + 
              y*z^3*(214 + 304*z - 2895*z^2 + 3145*z^3 + 306*z^4) + 
              y^4*(-108 - 72*z + 2216*z^2 + 105*z^3 + 304*z^4 - 528*z^5) + 
              y^3*z*(-118 + 2216*z - 2526*z^2 - 1007*z^3 - 2895*z^4 + 
                100*z^5) + y^2*z^2*(290 + 105*z - 1007*z^2 - 2000*z^3 + 
                3145*z^4 + 216*z^5)) + x^5*y^2*(2*y^5*(-106 + 99*z - 
                171*z^2 + 139*z^3) + y^4*(-1256 + 911*z - 1298*z^2 + 
                2473*z^3 - 398*z^4) + z^3*(278 - 398*z - 1295*z^2 + 
                1594*z^3 + 972*z^4) + y^3*(-212 + 911*z + 816*z^2 + 
                5995*z^3 - 3346*z^4 - 1295*z^5) + y*z^2*(-342 + 2473*z - 
                3346*z^2 - 2324*z^3 + 3764*z^4 + 972*z^5) + y^2*z*(198 - 
                1298*z + 5995*z^2 - 9736*z^3 - 2324*z^4 + 1594*z^5)) + 
            x^3*(4*z^4*(13 - 12*z - 55*z^2 + 54*z^3) + 4*y^6*(-184 + 186*z - 
                104*z^2 + 73*z^3 + 13*z^4) + y*z^3*(292 + 200*z - 2649*z^2 + 
                1746*z^3 + 1377*z^4) + y^5*(-1368 + 3162*z - 1412*z^2 + 
                2067*z^3 + 200*z^4 - 48*z^5) + y^2*z^2*(-416 + 2067*z - 
                1176*z^2 - 6117*z^3 + 7532*z^4 + 1377*z^5) + y^3*z*(744 - 
                1412*z + 3492*z^2 - 5628*z^3 - 6117*z^4 + 1746*z^5 + 
                216*z^6) - y^4*(736 - 3162*z + 1684*z^2 - 3492*z^3 + 
                1176*z^4 + 2649*z^5 + 220*z^6)) + 
            x^4*y*(2*y^6*(-44 + 53*z - 61*z^2 + 39*z^3) + y^5*(-1940 + 
                2001*z - 1459*z^2 + 1278*z^3 + 136*z^4) + z^3*(78 + 136*z - 
                834*z^2 + 69*z^3 + 855*z^4) - y^4*(1940 - 6246*z + 3936*z^2 - 
                6379*z^3 + 1390*z^4 + 834*z^5) + y*z^2*(-122 + 1278*z - 
                1390*z^2 - 3549*z^3 + 4528*z^4 + 2682*z^5) + 
              y^3*(-88 + 2001*z - 3936*z^2 + 8086*z^3 - 7542*z^4 - 3549*z^5 + 
                69*z^6) + y^2*z*(106 - 1459*z + 6379*z^2 - 7542*z^3 - 
                6154*z^4 + 4528*z^5 + 855*z^6))) + 
          3*eps^4*(12*y*z^2*(y^2 + z^2*(-1 + 2*z) - y*(-1 + 2*z + z^2)) + 
            4*x^7*y^4*z*(y^3*(-4 - z + 4*z^2) + 2*z^2*(2 - 9*z + 10*z^2) + 
              y^2*(-4 + 6*z + 24*z^2 - 18*z^3) + y*z*(-1 + 24*z - 56*z^2 + 
                20*z^3)) + x*z*(32*z^3*(1 - 3*z + 2*z^2) + y^4*(12 + 31*z + 
                48*z^2 + 32*z^3) + y*z^2*(48 - 171*z + 141*z^2 + 74*z^3) + 
              y^3*(12 + 30*z + 71*z^2 - 171*z^3 - 96*z^4) + y^2*z*(31 + 
                71*z - 368*z^2 + 141*z^3 + 64*z^4)) + 
            x^6*y^3*(-(y^2*z^2*(27 - 784*z + 659*z^2 + 26*z^3)) + 
              y^4*(-20 - 39*z^2 + 47*z^3) + z^3*(47 - 139*z - 26*z^2 + 
                312*z^3) - y^3*(20 + 72*z + 27*z^2 - 337*z^3 + 139*z^4) + 
              y*z^2*(-39 + 337*z - 659*z^2 - 284*z^3 + 312*z^4)) + 
            x^2*(8*z^4*(5 - 12*z + z^2 + 6*z^3) + 2*y*z^3*(22 + 13*z - 
                237*z^2 + 283*z^3 + 21*z^4) + y^5*(-24 - 29*z + 67*z^2 + 
                44*z^3 + 40*z^4) + y^4*(-24 - 18*z + 493*z^2 + 18*z^3 + 
                26*z^4 - 96*z^5) + y^3*z*(-29 + 493*z - 522*z^2 - 364*z^3 - 
                474*z^4 + 8*z^5) + y^2*z^2*(67 + 18*z - 364*z^2 - 148*z^3 + 
                566*z^4 + 48*z^5)) + x^5*y^2*(y^5*(-34 + 33*z - 54*z^2 + 
                43*z^3) + y^4*(-256 + 121*z - 133*z^2 + 347*z^3 - 34*z^4) + 
              z^3*(43 - 34*z - 268*z^2 + 269*z^3 + 216*z^4) + 
              y^3*(-34 + 121*z + 444*z^2 + 797*z^3 - 434*z^4 - 268*z^5) + 
              y*z^2*(-54 + 347*z - 434*z^2 - 481*z^3 + 634*z^4 + 216*z^5) + 
              y^2*z*(33 - 133*z + 797*z^2 - 1598*z^3 - 481*z^4 + 269*z^5)) + 
            x^4*y*(y^6*(-14 + 17*z - 19*z^2 + 12*z^3) + y^5*(-412 + 396*z - 
                242*z^2 + 207*z^3 + 32*z^4) + z^3*(12 + 32*z - 141*z^2 - 
                24*z^3 + 177*z^4) - y^4*(412 - 1260*z + 591*z^2 - 1028*z^3 + 
                218*z^4 + 141*z^5) + y*z^2*(-19 + 207*z - 218*z^2 - 615*z^3 + 
                764*z^4 + 570*z^5) - y^3*(14 - 396*z + 591*z^2 - 1178*z^3 + 
                1308*z^4 + 615*z^5 + 24*z^6) + y^2*z*(17 - 242*z + 1028*z^2 - 
                1308*z^3 - 1106*z^4 + 764*z^5 + 177*z^6)) + 
            x^3*(y^6*(-158 + 156*z - 79*z^2 + 56*z^3 + 8*z^4) + 
              y^5*(-300 + 663*z - 241*z^2 + 375*z^3 + 25*z^4) + 
              y*z^3*(56 + 25*z - 444*z^2 + 276*z^3 + 267*z^4) + 
              y^2*z^2*(-79 + 375*z - 273*z^2 - 1041*z^3 + 1438*z^4 + 
                267*z^5) + y^3*z*(156 - 241*z + 552*z^2 - 1176*z^3 - 
                1041*z^4 + 276*z^5 + 48*z^6) - y^4*(158 - 663*z + 230*z^2 - 
                552*z^3 + 273*z^4 + 444*z^5 + 56*z^6) + 8*(z^4 - 7*z^6 + 
                6*z^7))))/(2*eps^2*x^3*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*
         z^3*(x*y + z)^2*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       -(((2 - 7*eps + 6*eps^2)*(-1 + y)^2*
          (z^2*(y*(3 - 4*z)*z^2 + 2*(1 - 2*z)*z^2 + y^2*(1 + 2*z^2)) + 
           x^3*y^2*z*(2*(2 - 5*z)*z^2 + y^2*(-4 - z + 4*z^2) - 
             y*z*(1 - 18*z + 10*z^2)) + x*z*(2*(1 - 2*z)*z^3 + 
             y*z^2*(2 + 6*z - 17*z^2) + y^2*z*(-3 + 10*z + 6*z^2 - 4*z^3) + 
             y^3*(1 - 3*z + 2*z^2 + 2*z^3)) + x^2*y*(z^3*(3 - 2*z - 9*z^2) + 
             y^2*z*(2 - 9*z + 18*z^2 - 2*z^3) + y^3*(-2 + 2*z - 4*z^2 + 3*
                z^3) - y*z^2*(4 - 18*z + 5*z^2 + 9*z^3))))/
         (eps*x^2*(1 + x)*y*(1 + x*y)*(y - z)*(-1 + z)*z^3*(x*y + z)^2*
          (z*(-1 - y + 2*z) + x^2*(z^2 + y*z*(-3 + 2*z) + 
             y^2*(2 - 3*z + z^2)) + x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + 
             y*(1 - 6*z + 3*z^2))))), 
       -((1 - 5*eps + 6*eps^2)*y*z^2*(y^2 + z^2*(-1 + 2*z) - 
            y*(-1 + 2*z + z^2)) + 2*(1 - 2*eps)^2*x^6*y^3*z*
           (2*(2 - 5*z)*z^3 + y*z^2*(-9 + 42*z - 20*z^2) + 
            y^3*(8 - 2*z - 9*z^2 + 4*z^3) - 2*y^2*z*(1 + 19*z - 21*z^2 + 
              5*z^3)) + x*z*(4*(-1 + 2*eps)*(1 + eps*(-2 + z))*z^3*
             (-1 + 2*z) - (-1 + 2*eps)*y*z^3*(-12 + 47*z - 36*z^2 + 
              eps*(26 - 107*z + 92*z^2)) + y^4*(1 + 3*z + 4*z^3 + 
              2*eps^2*(3 + 7*z + 8*z^3) - eps*(5 + 13*z + 16*z^3)) + 
            y^2*z*(3 - 4*z - 24*z^2 + 47*z^3 + eps*(-13 + 22*z + 104*z^2 - 
                201*z^3 - 8*z^4) + 2*eps^2*(7 - 14*z - 56*z^2 + 107*z^3 + 
                8*z^4)) + y^3*(1 - 2*z - 4*z^2 - 12*z^3 - 8*z^4 + 
              eps^2*(6 + 4*z - 28*z^2 - 52*z^3 - 40*z^4) + eps*(-5 + 2*z + 
                22*z^2 + 50*z^3 + 36*z^4))) - x^5*y^2*
           (z^4*(eps*(53 - 121*z - 72*z^2) + 3*(-5 + 11*z + 6*z^2) + 
              2*eps^2*(-23 + 55*z + 36*z^2)) + y*z^3*(21 - 139*z + 25*z^2 + 
              36*z^3 + 2*eps^2*(23 - 255*z + 57*z^2 + 72*z^3) - 
              eps*(65 - 533*z + 107*z^2 + 144*z^3)) + 
            y^4*(8 - 44*z + 28*z^2 + 21*z^3 - 15*z^4 + eps^2*(64 - 256*z + 
                184*z^2 + 46*z^3 - 46*z^4) + eps*(-48 + 216*z - 148*z^2 - 
                65*z^3 + 53*z^4)) + y^3*z*(-44 + 24*z + 145*z^2 - 139*z^3 + 
              33*z^4 + eps*(216 - 172*z - 535*z^2 + 533*z^3 - 121*z^4) + 
              2*eps^2*(-128 + 124*z + 245*z^2 - 255*z^3 + 55*z^4)) + 
            y^2*z^2*(28 + 145*z - 212*z^2 + 25*z^3 + 18*z^4 + 
              2*eps^2*(92 + 245*z - 432*z^2 + 57*z^3 + 36*z^4) - 
              eps*(148 + 535*z - 856*z^2 + 107*z^3 + 72*z^4))) + 
          x^2*(-4*(-1 + 2*eps)*(-1 + 2*eps - z)*z^4*(-1 + 2*z) + 
            y*z^3*(4 - 11*z + 57*z^2 - 85*z^3 + 2*z^4 + eps*(-16 + 47*z - 
                243*z^2 + 367*z^3 - 10*z^4) + 2*eps^2*(8 - 25*z + 129*z^2 - 
                197*z^3 + 6*z^4)) + y^5*(-2 + 6*z - 7*z^2 + 4*z^3 + 4*z^4 + 
              eps*(10 - 28*z + 29*z^2 - 16*z^3 - 16*z^4) + 2*eps^2*(-6 + 
                16*z - 15*z^2 + 8*z^3 + 8*z^4)) + y^2*z^2*(-7 + z - 43*z^2 + 
              236*z^3 - 85*z^4 - 2*eps^2*(15 - z + 101*z^2 - 516*z^3 + 
                197*z^4) + eps*(29 - 3*z + 187*z^2 - 988*z^3 + 367*z^4)) + 
            y^3*z*(6 + 8*z - 88*z^2 - 43*z^3 + 57*z^4 - 8*z^5 + 
              2*eps^2*(16 + 8*z - 180*z^2 - 101*z^3 + 129*z^4) + 
              eps*(-28 - 24*z + 356*z^2 + 187*z^3 - 243*z^4 + 16*z^5)) + 
            y^4*(-2 + 10*z + 8*z^2 + z^3 - 11*z^4 - 4*z^5 - 2*eps^2*(6 - 
                38*z - 8*z^2 - z^3 + 25*z^4 + 16*z^5) + eps*(10 - 58*z - 
                24*z^2 - 3*z^3 + 47*z^4 + 24*z^5))) + 
          x^4*y*(z^4*(6 + 2*z - 37*z^2 + z^3 + 2*eps^2*(6 + 10*z - 67*z^2 + 
                3*z^3) - eps*(18 + 14*z - 141*z^2 + 5*z^3)) + 
            2*y^5*(-4 + 6*z - 3*z^2 - 3*z^3 + 3*z^4 + eps*(24 - 42*z + 
                26*z^2 + 5*z^3 - 9*z^4) + 2*eps^2*(-16 + 30*z - 20*z^2 + 
                z^3 + 3*z^4)) + y*z^3*(-6 + 39*z + 41*z^2 - 96*z^3 + 2*z^4 + 
              eps*(10 - 131*z - 177*z^2 + 402*z^3 - 10*z^4) + 
              2*eps^2*(2 + 53*z + 95*z^2 - 210*z^3 + 6*z^4)) + 
            y^2*z^2*(-6 - 80*z + 196*z^2 + 120*z^3 - 96*z^4 + z^5 + 
              eps*(52 + 268*z - 764*z^2 - 492*z^3 + 402*z^4 - 5*z^5) + 
              eps^2*(-80 - 216*z + 744*z^2 + 504*z^3 - 420*z^4 + 6*z^5)) + 
            y^4*(-8 + 100*z - 38*z^2 - 80*z^3 + 39*z^4 + 2*z^5 + 
              eps*(48 - 488*z + 262*z^2 + 268*z^3 - 131*z^4 - 14*z^5) + 
              2*eps^2*(-32 + 288*z - 186*z^2 - 108*z^3 + 53*z^4 + 10*z^5)) + 
            y^3*z*(12 - 38*z - 274*z^2 + 196*z^3 + 41*z^4 - 37*z^5 - 
              2*eps^2*(-60 + 186*z + 462*z^2 - 372*z^3 - 95*z^4 + 67*z^5) + 
              eps*(-84 + 262*z + 1010*z^2 - 764*z^3 - 177*z^4 + 141*z^5))) + 
          x^3*(-4*(1 - 3*eps + 2*eps^2)*z^5*(-1 + 2*z) + 
            y^6*(-6 + 7*z - 9*z^2 + 6*z^3 + eps*(26 - 31*z + 37*z^2 - 
                24*z^3) + eps^2*(-28 + 34*z - 38*z^2 + 24*z^3)) + 
            y*z^3*(6 - 6*z + 32*z^2 - 94*z^3 + 3*z^4 + eps*(-24 + 32*z - 
                138*z^2 + 376*z^3 - 15*z^4) + 2*eps^2*(12 - 20*z + 74*z^2 - 
                188*z^3 + 9*z^4)) + y^5*(z*(29 - 5*z + z^2 - 6*z^3 + 4*z^4) + 
              eps*(16 - 165*z + 59*z^2 - 21*z^3 + 32*z^4 - 12*z^5) + 
              eps^2*(-32 + 214*z - 98*z^2 + 38*z^3 - 40*z^4 + 8*z^5)) + 
            y^2*z^2*(-9 + z + 21*z^2 + 218*z^3 - 140*z^4 + 3*z^5 + 
              2*eps^2*(-19 + 19*z + 15*z^2 + 472*z^3 - 336*z^4 + 9*z^5) - 
              eps*(-37 + 21*z + 57*z^2 + 908*z^3 - 616*z^4 + 15*z^5)) + 
            y^3*z*(7 - 5*z - 156*z^2 + 54*z^3 + 218*z^4 - 94*z^5 + 
              eps^2*(34 - 98*z - 564*z^2 + 204*z^3 + 944*z^4 - 376*z^5) + 
              eps*(-31 + 59*z + 594*z^2 - 210*z^3 - 908*z^4 + 376*z^5)) + 
            y^4*(-6 + 29*z + 12*z^2 - 156*z^3 + 21*z^4 + 32*z^5 - 8*z^6 - 
              2*eps^2*(14 - 107*z + 48*z^2 + 282*z^3 - 15*z^4 - 74*z^5 + 
                8*z^6) + eps*(26 - 165*z + 24*z^2 + 594*z^3 - 57*z^4 - 
                138*z^5 + 24*z^6))))/(2*eps*x^3*(1 + x)*y*(1 + x*y)*(y - z)*
         (-1 + z)*z^3*(x*y + z)^2*(z*(-1 - y + 2*z) + 
          x^2*(z^2 + y*z*(-3 + 2*z) + y^2*(2 - 3*z + z^2)) + 
          x*(-(y^2*(-1 + z)) + z*(-1 + 3*z) + y*(1 - 6*z + 3*z^2)))), 
       (3*(-1 + 2*eps)*(2*(1 + y - 2*z)*z^2 + x^2*(z^3 + y*(5 - 3*z)*z^3 - 
            3*z^4 + y^2*z*(-1 + z^2)) + x*(z^2 - 2*z^3 - 3*z^4 + 
            y^2*(-2 + z + z^2) + y*(z + 5*z^2 - 2*z^3))))/
        (x^2*(-1 + z)*z^2*(-y + z)*(z^2 + x*(1 + y)*z^2 + 
          x^2*y*(y*(-1 + z) + z))), 
       (2*(2*(2 - 7*eps + 6*eps^2)*z^2*(-2 - 2*y^3 + 7*z - 6*z^2 + 2*z^3 + 
            y^2*(-4 + 7*z) + y*(-4 + 8*z - 6*z^2) + 
            2*eps*(3 + 3*y^3 + y^2*(7 - 11*z) - 11*z + 11*z^2 - 4*z^3 + 
              y*(7 - 16*z + 11*z^2))) + (2 - 7*eps + 6*eps^2)*x^4*y*z*
           (eps*(z^3 - 2*z^4 + y*z^2*(2 - 11*z - 4*z^2) + y^2*z*(6 + 24*z - 
                11*z^2 - 2*z^3) + y^3*(-12 + 6*z + 2*z^2 + z^3)) + 
            z*(z^2*(-1 + 2*z) + y*z^2*(-1 + 4*z) - y^3*(-2 + z^2) + 
              y^2*(2 - 8*z - z^2 + 2*z^3))) + 
          x^3*(6*eps^3*(z^4 + z^5 - 6*z^6 + y*z^3*(6 - 40*z + 51*z^2 - 
                12*z^3) + y^2*z^2*(22 + 4*z - 126*z^2 + 51*z^3 - 6*z^4) + 
              y^3*z*(-22 + 120*z + 4*z^2 - 40*z^3 + z^4) + y^4*(-16 - 22*z + 
                22*z^2 + 6*z^3 + z^4)) + 2*z*(z^3*(-1 + z + 2*z^2) - 
              y^4*(-10 + 4*z + 2*z^2 + z^3) + y*z^2*(-2 + 10*z - 13*z^2 + 
                4*z^3) + y^3*(10 - 36*z - 4*z^2 + 10*z^3 + z^4) + 
              y^2*z*(-4 - 4*z + 34*z^2 - 13*z^3 + 2*z^4)) + 
            eps*(z^4*(9 - 5*z - 26*z^2) + y*z^3*(26 - 150*z + 193*z^2 - 
                52*z^3) + y^2*z^2*(72 + 36*z - 490*z^2 + 193*z^3 - 26*z^4) + 
              y^3*z*(-114 + 492*z + 36*z^2 - 150*z^3 - 5*z^4) + 
              y^4*(-32 - 114*z + 72*z^2 + 26*z^3 + 9*z^4)) - 
            eps^2*(z^4*(13 + z - 54*z^2) + y*z^3*(54 - 340*z + 435*z^2 - 
                108*z^3) + y^2*z^2*(178 + 52*z - 1086*z^2 + 435*z^3 - 
                54*z^4) + y^3*z*(-214 + 1056*z + 52*z^2 - 340*z^3 + z^4) + 
              y^4*(-112 - 214*z + 178*z^2 + 54*z^3 + 13*z^4))) + 
          x*((-2 + 13*eps - 27*eps^2 + 18*eps^3)*y^4*(-8 + 6*z + z^2) - 
            (2 - 7*eps + 6*eps^2)*y^3*(z*(14 + 6*z - 3*z^2) + 
              eps*(16 - 62*z - 20*z^2 + 13*z^3)) + 
            y^2*(eps*(-104 + 222*z + 122*z^2 - 459*z^3 - 50*z^4) - 
              6*eps^3*(24 - 62*z - 26*z^2 + 121*z^3 + 4*z^4) + 
              2*(8 - 14*z - 10*z^2 + 31*z^3 + 6*z^4) + eps^2*(216 - 518*z - 
                242*z^2 + 1033*z^3 + 64*z^4)) + 
            z^2*(eps*(13 - 47*z - 50*z^2 + 70*z^3 - 52*z^4) + 
              2*(-1 + 3*z + 6*z^2 - 6*z^3 + 4*z^4) - 6*eps^3*(-3 + 13*z + 
                4*z^2 - 14*z^3 + 12*z^4) + eps^2*(-27 + 109*z + 64*z^2 - 
                134*z^3 + 108*z^4)) + y*z*(-2*(6 + 6*z - 31*z^2 + 24*z^3 + 
                6*z^4) + 6*eps^3*(18 + 20*z - 121*z^2 + 92*z^3 + 14*z^4) + 
              eps*(78 + 82*z - 459*z^2 + 352*z^3 + 70*z^4) - eps^2*(162 + 
                176*z - 1033*z^2 + 788*z^3 + 134*z^4))) + 
          x^2*((2 - 7*eps + 6*eps^2)*y^4*(8 + 4*z - 7*z^2 - 2*z^3 + 
              eps*(-40 + 8*z + 19*z^2 + 4*z^3)) - 2*(2 - 7*eps + 6*eps^2)*z^3*
             (1 - 4*z + 3*z^2 - 3*z^3 + eps*(-2 + 10*z - 11*z^2 + 9*z^3)) + 
            y^2*z*(8 - 34*z + 40*z^2 + 52*z^3 - 12*z^4 + eps^2*(-32 - 473*z + 
                792*z^2 + 674*z^3 - 190*z^4) + 6*eps^3*(8 + 53*z - 96*z^2 - 
                74*z^3 + 22*z^4) + eps*(-12 + 225*z - 332*z^2 - 330*z^3 + 
                86*z^4)) + y*z^2*(eps*(87 - 50*z - 330*z^2 + 476*z^3 - 
                78*z^4) + 2*(-7 + 2*z + 26*z^2 - 36*z^3 + 6*z^4) - 
              6*eps^3*(-19 + 18*z + 74*z^2 - 112*z^3 + 18*z^4) + 
              eps^2*(-175 + 138*z + 674*z^2 - 1000*z^3 + 162*z^4)) + 
            y^3*(eps*(-136 + 420*z + 225*z^2 - 50*z^3 - 96*z^4) + 
              2*(8 - 28*z - 17*z^2 + 2*z^3 + 8*z^4) - 6*eps^3*(40 - 112*z - 
                53*z^2 + 18*z^3 + 20*z^4) + eps^2*(328 - 952*z - 473*z^2 + 
                138*z^3 + 188*z^4)))))/(eps*x*(1 + x)*(1 + x*y)*(y - z)*
         (-1 + z)*z^3*(1 + x*z)*(z^2 + x*(1 + y)*z^2 + 
          x^2*y*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -((-2*(z - 2*eps*z)^2*((-3 + 10*eps)*y^2*(-2 + z) + 
            y*(6 - 16*z + 6*z^2 + eps*(-20 + 56*z - 22*z^2)) + 
            z*(-3 + 6*z - 2*z^2 + 2*eps*(5 - 11*z + 4*z^2))) - 
          2*x*(2*(-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^4*z^2 + 
            (-1 + 2*eps)*y^3*(8 - 10*z + z^2 - 3*z^3 + eps^2*(64 - 80*z - 
                4*z^2 + 5*z^3) + eps*(-48 + 60*z - 2*z^2 + 7*z^3)) - 
            (-1 + 2*eps)*y*z^2*(-1 - 9*z - 8*z^2 + 4*z^3 + eps*(2 + 59*z + 
                32*z^2 - 18*z^3) + eps^2*(4 - 91*z - 26*z^2 + 18*z^3)) - 
            (-1 + 2*eps)*y^2*z*(10 + 6*z - 9*z^2 + z^3 - eps*(60 + 28*z - 
                59*z^2 + 15*z^3) + eps^2*(80 + 36*z - 91*z^2 + 33*z^3)) + 
            z^2*(-2 + 3*z + z^2 + 4*z^3 - 2*z^4 + eps^2*(-22 + 9*z + 63*z^2 + 
                54*z^3 - 32*z^4) + 2*eps^3*(6 + 5*z - 33*z^2 - 18*z^3 + 
                12*z^4) + eps*(12 - 13*z - 17*z^2 - 26*z^3 + 14*z^4))) - 
          x^5*y*z*(z*(2*y*(-1 + z)*z^2 + z^2*(-1 + 2*z) - y^4*(-2 + z^2) + 
              2*y^3*z*(-2 - z + z^2) + 2*y^2*(1 - 2*z + z^2 + z^3)) + 
            eps*(5*(1 - 2*z)*z^3 + y^4*(-6 - 6*z + z^2 + 5*z^3) - 
              y^2*z*(6 - 25*z + 26*z^2 + 6*z^3) + y^3*(-6 + 12*z + 25*z^2 + 
                4*z^3 - 10*z^4) + y*(z^2 + 4*z^3 - 6*z^4)) + 
            2*eps^3*(y^2*(13 - 20*z)*z^2 + 2*(1 - 2*z)*z^3 + 
              y*(z^2 - 2*z^3) + y^4*(-6 + z^2 + 2*z^3) + y^3*(-6 + 12*z + 
                13*z^2 - 2*z^3 - 4*z^4)) + eps^2*(8*z^3*(-1 + 2*z) + 
              y*z^2*(-3 + 2*z + 4*z^2) + y^4*(18 + 4*z - 3*z^2 - 8*z^3) + 
              y^2*z*(4 - 47*z + 64*z^2 + 4*z^3) + y^3*(18 - 36*z - 47*z^2 + 
                2*z^3 + 16*z^4))) + x^4*(z*(-(z^3*(-1 + z + 2*z^2)) + 
              y*z^2*(2 - 7*z + 8*z^2 - 2*z^3) + y^5*(-10 + 4*z + 2*z^2 + 
                z^3) - y^4*z*(-20 - 4*z + 7*z^2 + z^3) - 2*y^2*z*(-2 - 2*z + 
                11*z^2 - 9*z^3 + z^4) - 2*y^3*(5 - 10*z + 4*z^2 + 11*z^3 - 
                4*z^4 + z^5)) - 2*eps^3*(2*z^4*(1 + z - 6*z^2) + 
              2*y*z^3*(3 - 13*z + 18*z^2) + y^2*z^2*(17 - 2*z - 58*z^2 + 
                44*z^3) + y^5*(-8 - 26*z + 17*z^2 + 6*z^3 + 2*z^4) + 
              y^4*(-8 + 32*z + 53*z^2 - 2*z^3 - 26*z^4 + 2*z^5) - 
              y^3*z*(26 - 53*z + 44*z^2 + 58*z^3 - 36*z^4 + 12*z^5)) + 
            eps*(z^4*(-5 + 3*z + 14*z^2) + y*z^3*(-12 + 47*z - 56*z^2 + 
                10*z^3) + y^5*(8 + 56*z - 29*z^2 - 12*z^3 - 5*z^4) + 
              y^2*z^2*(-29 - 16*z + 136*z^2 - 110*z^3 + 10*z^4) + 
              y^4*(8 - 20*z - 121*z^2 - 16*z^3 + 47*z^4 + 3*z^5) + 
              y^3*z*(56 - 121*z + 60*z^2 + 136*z^3 - 56*z^4 + 14*z^5)) + 
            eps^2*(8*z^4 - 32*z^6 - 2*y*z^3*(-11 + 46*z - 58*z^2 + 6*z^3) + 
              y^4*(-24 + 72*z + 215*z^2 + 14*z^3 - 92*z^4) + y^2*z^2*(59 + 
                14*z - 242*z^2 + 192*z^3 - 12*z^4) + y^5*(-24 - 98*z + 
                59*z^2 + 22*z^3 + 8*z^4) - y^3*z*(98 - 215*z + 132*z^2 + 
                242*z^3 - 116*z^4 + 32*z^5))) + 
          x^3*(-((1 - 3*eps + 2*eps^2)*y^5*(8 + 4*z - 7*z^2 - 2*z^3 + eps*
                (-32 - 2*z + 20*z^2 + 5*z^3))) + (-1 + 2*eps)*z^3*
             (2*(-1 + 3*z + z^2 + z^3) + eps^2*(-5 + 6*z + 33*z^2 + 6*z^3) - 
              eps*(-7 + 18*z + 17*z^2 + 8*z^3)) + 
            y^4*(2*z*(12 + z + 2*z^2 - 3*z^3) + eps*z*(-170 + 14*z - 21*z^2 + 
                30*z^3) + eps^2*(16 + 354*z - 98*z^2 + 43*z^3 - 42*z^4) + 
              2*eps^3*(-16 - 110*z + 62*z^2 - 17*z^3 + 6*z^4)) + 
            y*z^2*(7 + 4*z - 8*z^2 + 14*z^3 - eps*(41 + 21*z - 18*z^2 + 
                71*z^3 + 8*z^4) - 2*eps^3*(20 + 17*z + 48*z^2 + 7*z^3 + 
                24*z^4) + eps^2*(74 + 43*z + 44*z^2 + 93*z^3 + 40*z^4)) + 
            y^2*z*(-2*(2 - z + 11*z^2 - 6*z^3 - 7*z^4 + z^5) + 
              2*eps^3*(2 + 62*z + 104*z^2 - 136*z^3 - 7*z^4 + 6*z^5) + 
              eps*(14 + 14*z + 158*z^2 - 116*z^3 - 71*z^4 + 12*z^5) - 
              eps^2*(14 + 98*z + 332*z^2 - 320*z^3 - 93*z^4 + 22*z^5)) + 
            y^3*(-2*(4 - 12*z + 7*z^2 + 11*z^3 + 4*z^4 + z^5) + 
              eps*(56 - 170*z + 106*z^2 + 158*z^3 + 18*z^4 + 21*z^5) + 
              eps^3*(64 - 220*z + 200*z^2 + 208*z^3 - 96*z^4 + 66*z^5) - 
              eps^2*(112 - 354*z + 256*z^2 + 332*z^3 - 44*z^4 + 67*z^5))) - 
          x^2*((-1 + 6*eps - 11*eps^2 + 6*eps^3)*y^5*(-8 + 6*z + z^2) + 
            (-1 + 2*eps)*y^4*(8 + 9*z^2 - z^3 + eps^2*(72 - 72*z + 47*z^2 + 
                2*z^3) + eps*(-48 + 24*z - 44*z^2 + 3*z^3)) + 
            z^2*(-1 + z + 6*z^2 + 10*z^3 - 4*z^4 + eps^2*(-11 + 4*z + 
                51*z^2 + 222*z^3 - 74*z^4) + 2*eps^3*(3 + 2*z - 13*z^2 - 
                94*z^3 + 30*z^4) + eps*(6 - 5*z - 31*z^2 - 84*z^3 + 
                30*z^4)) + y^3*(-8 - 8*z + 22*z^2 + 14*z^3 + 6*z^4 + 
              eps*(64 + 48*z - 164*z^2 - 80*z^3 - 31*z^4) - 2*eps^3*(-72 - 
                12*z + 158*z^2 + 10*z^3 + 13*z^4) + eps^2*(-168 - 76*z + 
                398*z^2 + 114*z^3 + 51*z^4)) + y*z*(-6 - 9*z + 14*z^2 - 
              46*z^3 + 16*z^4 - 4*z^5 + eps*(36 + 62*z - 80*z^2 + 321*z^3 - 
                116*z^4 + 30*z^5) + 2*eps^3*(18 + 47*z - 10*z^2 + 243*z^3 - 
                96*z^4 + 30*z^5) - eps^2*(66 + 135*z - 114*z^2 + 701*z^3 - 
                264*z^4 + 74*z^5)) + y^2*(2*(4 + 11*z^2 + 9*z^3 - 23*z^4 + 
                5*z^5) - eps*(48 + 24*z + 164*z^2 + 98*z^3 - 321*z^4 + 
                84*z^5) - 2*eps^3*(24 + 72*z + 158*z^2 + 4*z^3 - 243*z^4 + 
                94*z^5) + eps^2*(88 + 120*z + 398*z^2 + 128*z^3 - 701*z^4 + 
                222*z^5))))/(eps*x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*
          (1 + x*z)*(z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (eps*(-1 + y)^2*(y*(-2 + z) + z))/((-1 + z)*z*(-y + z)*
         (z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z))), 
       ((-1 + 5*eps - 6*eps^2)*(1 + y + x*y - z)^2*(4*(1 + y - 2*z)*z^2 + 
          x^2*z*(z^2 - 6*z^3 + 2*y*z*(2 + 4*z - 3*z^2) + 
            y^2*(-6 + 4*z + z^2)) + x*(z^2 - 4*z^3 - 6*z^4 + 
            2*y*z*(3 + 4*z - 2*z^2) + y^2*(-8 + 6*z + z^2))))/
        (x*(-1 + z)*z^3*(-y + z)*(1 + x*z)*(z^2 + x*(1 + y)*z^2 + 
          x^2*y*(y*(-1 + z) + z))*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((-1 + eps)*eps*x^5*y^2*(1 + y)*z^3*(y*(-2 + z) + z) + 
          4*(1 - 6*eps + 8*eps^2)*z^2*(y^2*(-2 + z) + y*(-2 + 6*z - 3*z^2) + 
            z*(1 - 3*z + 2*z^2)) + x^4*y*z*(z^3*(1 - 8*z + 12*z^2 + 
              eps*(-7 + 40*z - 60*z^2) + eps^2*(6 - 32*z + 60*z^2)) + 
            y^3*(6 - 10*z + 3*z^2 + z^3 + eps^2*(28 - 46*z + 9*z^2 + 6*z^3) - 
              eps*(34 - 56*z + 12*z^2 + 7*z^3)) + y^2*z*(-10 + 12*z + 7*z^2 - 
              8*z^3 + eps^2*(-46 + 54*z + 24*z^2 - 32*z^3) + eps*(56 - 54*z - 
                43*z^2 + 40*z^3)) + y*z^2*(3 + 7*z - 28*z^2 + 12*z^3 - 
              eps*(12 + 43*z - 140*z^2 + 60*z^3) + eps^2*(9 + 24*z - 
                124*z^2 + 60*z^3))) + x*((-1 + z)*z^3*(-5 + 12*z + 6*z^2 - 
              27*eps*(-1 + 2*z + 2*z^2) + eps^2*(-28 + 42*z + 96*z^2)) + 
            y*z^2*(z*(23 - 12*z + 6*z^2) + eps*(2 - 129*z + 28*z^2) + 
              eps^2*(4 + 124*z + 56*z^2 - 54*z^3)) + 
            y^3*(16 - 20*z + 5*z^3 + eps*(-96 + 120*z + 2*z^2 - 27*z^3) + 
              4*eps^2*(32 - 40*z + z^2 + 7*z^3)) - y^2*z*(20 + 4*z - 23*z^2 + 
              17*z^3 + 2*eps^2*(80 + 12*z - 62*z^2 + 35*z^3) - 
              eps*(120 + 28*z - 129*z^2 + 81*z^3))) + 
          x^3*((-1 + z)*z^4*(-1 + 6*z - 3*eps*(-2 + 9*z + 4*z^2) + 
              eps^2*(-5 + 15*z + 36*z^2)) + y^4*(8 - 8*z - 5*z^2 + 4*z^3 + 
              z^4 + eps*(-40 + 32*z + 37*z^2 - 20*z^3 - 6*z^4) + 
              eps^2*(32 - 24*z - 32*z^2 + 16*z^3 + 5*z^4)) + 
            y*z^3*(4 + 4*z - 13*z^2 + 24*z^3 - eps*(20 + 36*z - 41*z^2 + 
                78*z^3 + 12*z^4) + 2*eps^2*(8 + 19*z + 31*z^2 - 9*z^3 + 
                18*z^4)) + y^2*z^2*(-5 + 2*z - 12*z^2 - 13*z^3 + 6*z^4 + 
              eps*(37 + 16*z + 26*z^2 + 41*z^3 - 15*z^4) - eps^2*(32 + 
                102*z + 38*z^2 - 62*z^3 + 21*z^4)) + 
            y^3*z*(-8 + 12*z + 2*z^2 + 4*z^3 - 7*z^4 - 2*eps^2*(12 - 54*z + 
                51*z^2 - 19*z^3 + 10*z^4) + eps*(32 - 48*z + 16*z^2 - 
                36*z^3 + 33*z^4))) + x^2*(y^4*(8 - 14*z + 5*z^2 + z^3 + 
              eps^2*(32 - 52*z + 14*z^2 + 5*z^3) - eps*(40 - 66*z + 19*z^2 + 
                6*z^3)) + (-1 + z)*z^3*(-1 + 3*z + 12*z^2 - 6*eps*(-1 + z + 
                13*z^2 + 2*z^3) + eps^2*(-5 - 9*z + 102*z^2 + 36*z^3)) + 
            y^3*(8 - 13*z^2 + 12*z^3 - 4*z^4 + 2*eps^2*(16 + 76*z - 131*z^2 + 
                37*z^3 + 2*z^4) + eps*(-40 - 44*z + 143*z^2 - 74*z^3 + 
                12*z^4)) + y*z^2*(5 + 12*z - 6*z^2 + 4*z^3 + 12*z^4 + 
              2*eps^2*(7 + 37*z + 83*z^2 - 61*z^3 + 33*z^4) - 
              eps*(19 + 74*z + 40*z^2 - 46*z^3 + 66*z^4)) - 
            y^2*z*(14 + 13*z - 12*z^2 + 6*z^3 + 9*z^4 + eps*(-66 - 143*z + 
                86*z^2 + 40*z^3 - 72*z^4) + eps^2*(52 + 262*z - 62*z^2 - 
                166*z^3 + 111*z^4))))/(x*(-1 + z)*z^3*(-y + z)*(1 + x*z)*
          (z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z))*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (2*eps*(1 + y - 2*z)*z^2 + x*(-(y*(-2 + 5*eps*(-1 + z))*(-1 + z)*z) + 
           eps*(3 - 5*z)*z^2 + y^2*(2 - 2*z + eps*(4 - 5*z + 3*z^2))) + 
         x^2*(y^3*(-1 + eps*(-1 + z))*(-1 + z) - eps*(-1 + z)*z^2 + 
           y*z*(-1 + z - 2*eps*(1 - z + z^2)) + y^2*((-1 + z)^2 + 
             eps*(1 + 2*z^2 - z^3))))/(x*(-1 + z)*z*(-y + z)*
         (z^2 + x*(1 + y)*z^2 + x^2*y*(y*(-1 + z) + z))), 
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2*(-(y*z) + z^3 + 
          x*y*(y*(-2 + z) + z)))/(2*x^3*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*
         z^3*(x*y + z)^2), ((-1 + eps)*z^2*(-y + z^2) - 
         x^2*y*(-((-1 + z)*z^2*(-1 + eps + 6*eps*z)) + 
           y^2*(-(-2 + z)^2 + eps*(16 - 16*z + z^2)) + 
           y*z*((-2 + z)^2 + eps*(-16 + 10*z + 5*z^2))) + 
         x*z*((-1 + 7*eps)*(-1 + z)*z^3 + 2*y^2*(2 - z + eps*(-8 + 7*z)) - 
           y*z*(2 + z - z^2 + eps*(-14 + 5*z + 7*z^2))))/
        (2*x^2*(-1 + z)*z^3*(-y + z)*(x*y + z)^2), 0, 
       (2*eps*(z*(y*(-2 + z) + z) + x*y*(-y + z^2)))/((-1 + z)*z*(-y + z)*
         (x*y + z)), (z*(z*(2 + 2*eps - 2*z - 3*eps*z) + 
           y*(-2 - eps + 2*z + 2*eps*z)) + x*y*(y*(-1 - eps + z + 2*eps*z) - 
           z*(-1 - 2*eps + z + 3*eps*z)))/((-1 + z)*z*(-y + z)*(x*y + z)), 
       (eps*(1 + x)*(1 + x*y)*(y - z^2))/((y - z)*(-1 + z)*(x*y + z))}, 
      {(2*(1 - 2*eps)^2*(y - z^2))/(eps*x^2*(-1 + z)*z^2*(-y + z)*(x*y + z)*
         (1 + x*z)), 0, (2*(2 - 9*eps + 9*eps^2)*
         (x^3*(1 + x)*y^4*((1 + x)*(3 + x*(2 + z)) - 
            eps*(11 + 2*x*(9 + 2*z) + x^2*(8 + 3*z)) + 
            eps^2*(10 + 2*x^2*(4 + z) + x*(17 + 3*z))) + 
          x^2*y^3*(eps^2*(38 + 6*z + 2*x^4*(1 - 6*z)*z + x^3*(25 + 11*z - 
                22*z^2) + x^2*(81 + 29*z - 8*z^2) + x*(91 + 32*z - z^2)) - 
            (1 + x)*(-11 - z + x^3*z*(-1 + 4*z) + x*(-17 - 5*z + z^2) + 
              x^2*(-7 - 3*z + 4*z^2)) + eps*(-41 - 5*z + x^4*z*(-3 + 14*z) + 
              x*(-101 - 28*z + 2*z^2) + 3*x^2*(-29 - 11*z + 5*z^2) + 
              x^3*(-26 - 15*z + 28*z^2))) + 
          z*(-((1 + x)*(-2 + 8*z + x^2*z*(1 + 3*z + 2*z^2) + x*(-1 + 5*z + 
                 8*z^2))) + eps*(-8 + 32*z + x*(-13 + 51*z + 34*z^2) + 
              x^3*z*(2 + 14*z + 9*z^2 - z^3) + x^2*(-5 + 21*z + 49*z^2 + 
                7*z^3)) + eps^2*(8 - 32*z - 2*x*(-7 + 25*z + 18*z^2) + 
              x^3*z*(-1 - 13*z - 13*z^2 + 3*z^3) - x^2*(-6 + 19*z + 52*z^2 + 
                7*z^3))) + x*y^2*(eps^2*(44 + 14*z + x^4*z*(5 - 22*z - 
                27*z^2) + x*(108 + 41*z - 19*z^2) + x^3*(27 + 29*z - 81*z^2 - 
                49*z^3) + x^2*(91 + 60*z - 96*z^2 - 13*z^3)) - 
            (1 + x)*(-3*(4 + z) + 2*x^3*z*(-1 + 4*z + 3*z^2) + 
              x*(-20 - 4*z + 6*z^2) + x^2*(-8 - 6*z + 20*z^2 + 3*z^3)) + 
            eps*(-46 - 13*z + x*(-118 - 34*z + 21*z^2) + x^4*z*(-7 + 28*z + 
                25*z^2) + x^2*(-101 - 50*z + 98*z^2 + 14*z^3) + 
              x^3*(-29 - 33*z + 99*z^2 + 42*z^3))) + 
          y*(-((1 + x)*(-2*(2 + z) + x*(-8 - 2*z + 13*z^2) + x^3*z*
                (-1 + 5*z + 9*z^2 + 2*z^3) + x^2*(-3 - 5*z + 21*z^2 + 
                 11*z^3))) + eps^2*(8*(2 + z) + x*(44 + 20*z - 50*z^2) + 
              x^2*(38 + 41*z - 129*z^2 - 52*z^3) - x^4*z*(-3 + 8*z + 49*z^2 + 
                4*z^3) + x^3*(10 + 32*z - 96*z^2 - 83*z^3 - 13*z^4)) + 
            eps*(-8*(2 + z) + x*(-46 - 18*z + 51*z^2) + x^4*z*(-4 + 15*z + 
                42*z^2 + 6*z^3) + x^2*(-41 - 34*z + 131*z^2 + 49*z^3) + 
              x^3*(-11 - 28*z + 98*z^2 + 85*z^3 + 9*z^4)))))/
        (eps^2*x^3*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3*(x*y + z)*
         (1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
          eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       -(((2 - 7*eps + 6*eps^2)*((1 + x)*(1 + x*y)*z*(-2*(1 + y - 2*z) + 
             x^3*y*(y*(-2 + z) + z) - x*(1 + y^2 - 3*y*(-2 + z) - 3*z - 2*
                z^2) + x^2*(y^2*(-3 + z) + z*(1 + z) + y*(-3 + 2*z + z^2))) - 
           2*eps*(2 - (11 + 7*x + 3*x^2)*z + (14 + 16*x + 13*x^2 + 3*x^3)*
              z^2 + x*(8 + 9*x + 4*x^2)*z^3 + x^2*(1 + x)*y^3*
              (2 - 3*z + 2*x^2*(-2 + z)*z + x*(2 - 8*z + 3*z^2)) + 
             y^2*(2 + x*(8 - 7*z) + 2*x^5*z^2 + 3*x^4*z*(-4 + 2*z + z^2) + 
               x^2*(10 - 34*z + 13*z^2) + x^3*(4 - 38*z + 15*z^2 + 4*z^3)) + 
             y*(4 - 11*z + x^4*z^2*(5 + 3*z) + 2*x*(4 - 21*z + 8*z^2) + x^3*z*
                (-11 + 15*z + 8*z^2) + x^2*(2 - 34*z + 16*z^2 + 9*z^3))) + 
           eps^2*(12 - (48 + 11*x + 5*x^2)*z + (48 + 17*x + 22*x^2 + 5*x^3)*
              z^2 + x*(38 + 35*x + 15*x^2)*z^3 + x^2*(1 + x)*y^3*
              (4 - 5*z + 3*x^2*(-2 + z)*z + x*(4 - 13*z + 5*z^2)) + 
             y^2*(12 + x*(40 - 11*z) + 3*x^5*z^2 + x^4*z*(-19 + 9*z^2) + x^2*
                (36 - 52*z + 22*z^2) + x^3*(8 - 54*z + 7*z^2 + 15*z^3)) + 
             y*(24 - 48*z + x^4*z^2*(8 + 9*z) + x*(40 - 130*z + 17*z^2) + x^3*
                z*(-18 + 7*z + 20*z^2) + x^2*(4 - 52*z - 44*z^2 + 35*z^3)))))/
         (eps^2*x^2*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3*(1 + x*z)*
          (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       ((-1 + 5*eps - 6*eps^2)*(2 + x^3*y*z + x*(2 + 2*y + z) - 
          x^2*(y*(-4 + z) + z - 2*z^2)))/(x^2*(1 + x)^2*(1 + x*y)^2*z^3*
         (eps + eps*x*z)), (3*(1 - 5*eps + 6*eps^2))/(eps*x*(1 + x)*(1 + x*y)*
         z^2*(1 + x*z)), 0, (2*(1 - 2*eps)^2*(-y + z^2))/
        (eps*x^2*(-1 + z)*z^2*(-y + z)*(x*y + z)*(1 + x*z)), 0, 
       (2*(1 + x)*(-1 - x*y + x^2*y + x^3*y^2)*(y - z)*(-1 + z)*z*
          (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z) - 
         6*eps^3*(3*(-1 + z)*z*(y + y^2 - 3*y*z + z*(-1 + 2*z)) + 
           4*x^6*y^3*z*(y^2 + z^2*(-1 + 2*z) - y*(-1 + 2*z + z^2)) + 
           x^5*y^2*(y^3*(-10 + 21*z - 5*z^2) + y*z*(21 - 79*z + 38*z^2 - 2*
                z^3) + z^2*(-5 + 13*z - 2*z^2 + 8*z^3) + 
             y^2*(-10 + 78*z - 79*z^2 + 13*z^3)) + 
           x*z*(y^3*(-3 + 5*z) - 2*y^2*(6 - 15*z + 10*z^2) + 
             z*(5 - 20*z + 17*z^2) + y*(-3 + 30*z - 46*z^2 + 17*z^3)) + 
           x^2*z*(2*y^4 + 3*z^2*(-3 + 5*z) + y^3*(-7 + 24*z - 9*z^2) + 
             y^2*(-7 + 62*z - 86*z^2 + 15*z^3) + y*(2 + 24*z - 86*z^2 + 60*
                z^3)) - x^3*(-4*z^4 + y^4*(7 - 23*z + 4*z^2) + 
             y^2*z*(-23 + z + 106*z^2 - 52*z^3) - 2*y*z^2*(-2 - 17*z + 26*
                z^2 + z^3) + y^3*(7 - 38*z + z^2 + 34*z^3 - 4*z^4)) + 
           x^4*y*(y^4*(-3 + 5*z) + z^3*(2 + 7*z + 5*z^2) + 
             2*y^3*(-14 + 46*z - 23*z^2 + z^3) + y*z*(5 - 46*z + 8*z^2 + 24*
                z^3 + 5*z^4) + y^2*(-3 + 92*z - 136*z^2 + 8*z^3 + 7*z^4))) - 
         eps*(13*(-1 + z)*z*(y + y^2 - 3*y*z + z*(-1 + 2*z)) + 
           8*x^6*y^3*z*(y^2 + z^2*(-1 + 2*z) - y*(-1 + 2*z + z^2)) + 
           x^5*y^2*(-4*y^3*(4 - 9*z + 2*z^2) + y*z*(36 - 163*z + 92*z^2 - 9*
                z^3) + z^2*(-8 + 29*z - 9*z^2 + 16*z^3) + 
             y^2*(-16 + 154*z - 163*z^2 + 29*z^3)) + 
           x*z*(y^3*(-13 + 17*z) - 4*y^2*(13 - 29*z + 17*z^2) + 
             z*(17 - 68*z + 55*z^2) + y*(-13 + 116*z - 162*z^2 + 55*z^3)) + 
           x^2*z*(4*y^4 + z^2*(-25 + 37*z) + y^3*(-26 + 67*z - 25*z^2) + 
             y^2*(-26 + 158*z - 201*z^2 + 37*z^3) + y*(4 + 67*z - 201*z^2 + 
               130*z^3)) + x^4*y*(y^4*(-4 + 8*z) + z^3*(13 + 3*z + 12*z^2) + 
             y^3*(-48 + 191*z - 116*z^2 + 13*z^3) + 4*y*z*(2 - 29*z + 19*
                z^2 + 3*z^3 + 3*z^4) + y^2*(-4 + 191*z - 330*z^2 + 76*z^3 + 3*
                z^4)) + x^3*(8*z^4 + y^4*(-12 + 53*z - 17*z^2) + 
             y*z^2*(-17 - 37*z + 78*z^2 + 8*z^3) + y^2*z*(53 - 49*z - 146*
                z^2 + 78*z^3) + y^3*(-12 + 90*z - 49*z^2 - 37*z^3 + 8*
                z^4))) + eps^2*(27*(-1 + z)*z*(y + y^2 - 3*y*z + 
             z*(-1 + 2*z)) + 28*x^6*y^3*z*(y^2 + z^2*(-1 + 2*z) - 
             y*(-1 + 2*z + z^2)) + x^5*y^2*(-2*y^3*(32 - 69*z + 16*z^2) + 
             y*z*(138 - 547*z + 272*z^2 - 17*z^3) + z^2*(-32 + 91*z - 17*
                z^2 + 56*z^3) + y^2*(-64 + 534*z - 547*z^2 + 91*z^3)) + 
           x*z*(y^3*(-27 + 41*z) - 2*y^2*(54 - 129*z + 82*z^2) + 
             z*(41 - 164*z + 137*z^2) + y*(-27 + 258*z - 382*z^2 + 137*
                z^3)) + x^2*z*(14*y^4 + 3*z^2*(-23 + 37*z) + 
             y^3*(-58 + 183*z - 69*z^2) + y^2*(-58 + 458*z - 623*z^2 + 111*
                z^3) + y*(14 + 183*z - 623*z^2 + 426*z^3)) + 
           x^3*(28*z^4 + y^4*(-46 + 167*z - 37*z^2) + 
             y*z^2*(-37 - 205*z + 334*z^2 + 20*z^3) + 
             y^2*z*(167 - 55*z - 670*z^2 + 334*z^3) + 
             y^3*(-46 + 278*z - 55*z^2 - 205*z^3 + 28*z^4)) + 
           x^4*y*(2*y^4*(-9 + 16*z) + z^3*(23 + 37*z + 38*z^2) + 
             y^3*(-184 + 641*z - 340*z^2 + 23*z^3) + 2*y*z*(16 - 170*z + 55*
                z^2 + 66*z^3 + 19*z^4) + y^2*(-18 + 641*z - 994*z^2 + 110*
                z^3 + 37*z^4))))/(eps^2*x^4*(1 + x)^2*y*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^3*(1 + x*z)*(x^2*y*(y*(-2 + z) + z) + z*(-1 - y + 2*z) + 
          x*(-y^2 + z^2 + y*(-1 + z^2)))), 
       ((1 - 5*eps + 6*eps^2)*(x*(1 + x)*y^2 + z*(3 + 2*(-2 + x)*z - 
            3*x*z^2) + y*(-2 + x + 3*z - 3*x*z + 2*x*z^2 - x^2*z^2)))/
        (eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^2*(x*y + z)*(1 + x*z)), 
       -((-2*(1 - 2*eps)^2*(-1 + 3*eps)*z*(y + z + y*z - 3*z^2) + 
          4*eps*(1 - 5*eps + 6*eps^2)*x^5*y^3*(y - z^2) + 
          2*(1 - 5*eps + 6*eps^2)*x^4*y^2*(3*z*(y - z^2) + 
            eps*(4*y^2 + z^2*(-2 + 5*z) + y*(4 - 9*z - 2*z^2))) + 
          (1 - 5*eps + 6*eps^2)*x*z*(y^2*(13 - 3*z + eps*(-25 + 7*z)) + 
            y*(13 - 23*z + 8*z^2 + eps*(-25 + 47*z - 20*z^2)) + 
            z*(-3 + 8*z - 13*z^2 + eps*(7 - 20*z + 29*z^2))) + 
          (1 - 5*eps + 6*eps^2)*x^3*y*(z^3 - 11*z^4 + 4*y^2*(2 + z) + 
            y*z*(4 - 7*z + z^2) + eps*(4*y^3 - 8*y^2*(1 + z) + 
              9*z^3*(-1 + 3*z) + y*(4 - 8*z + 7*z^2 - 9*z^3))) + 
          (1 - 5*eps + 6*eps^2)*x^2*(z^3*(-1 + eps + 2*z - 4*eps*z - 5*z^2 + 
              11*eps*z^2) + 2*y^3*(4 - z + eps*(-8 + 5*z)) + 
            y^2*(8 - 7*z + 14*z^2 - z^3 + eps*(-16 + 27*z - 42*z^2 + z^3)) - 
            2*y*z*(1 - 7*z + 15*z^2 - z^3 + eps*(-5 + 21*z - 32*z^2 + 
                2*z^3))))/(eps*x^2*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*
          (x*y + z)*(1 + x*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), (2*eps*(-y + z^2))/
        (x*(-1 + z)*z^2*(-y + z)*(1 + x*z)), 
       -((-2*y*(1 + y - 2*z)*z*(1 + x*z)*(-2*(1 + y - 2*z) + 
            x^3*y*(y*(-2 + z) + z) - x*(1 + y^2 - 3*y*(-2 + z) - 3*z - 
              2*z^2) + x^2*(y^2*(-3 + z) + z*(1 + z) + y*(-3 + 2*z + z^2))) + 
          6*eps^4*(y*(12 + (-20 + 80*x + 19*x^2)*z - (28 + 247*x + 40*x^2 + 
                7*x^3)*z^2 + (56 + 197*x - 61*x^2 - 10*x^3)*z^3 + 
              2*x*(15 + 74*x + 14*x^2)*z^4 + 3*x^2*(-2 + 3*x)*z^5) + 
            x*(1 + x)*y^5*(2*z + 4*x^3*z + x*(-7 + 17*z - 2*z^2) - 
              5*x^2*(2 - 5*z + z^2)) + 2*(-1 + z)*z*(-4 + 8*z + 
              x^2*z*(1 + 3*z) + x*(-1 + 3*z + 6*z^2)) - 
            y^4*(-4*(3 + 2*z) + 4*x^5*z*(-1 + 2*z + z^2) + x*(-17 - 80*z + 
                8*z^2) + x^4*(10 - 88*z + 72*z^2 + z^3) + x^2*(2 - 185*z + 
                40*z^2 + 4*z^3) + x^3*(8 - 170*z + 69*z^2 + 10*z^3)) + 
            y^3*(4*x^5*z^3*(-1 + 2*z) - 4*(-6 + 5*z + 6*z^2) + 
              x*(42 + 87*z - 247*z^2 - 6*z^3) + x^4*z*(29 - 72*z - 24*z^2 + 
                15*z^3) + x^2*(-2 + 272*z - 463*z^2 - 61*z^3 + 6*z^4) + 
              x^3*(-17 + 170*z - 258*z^2 - 123*z^3 + 28*z^4)) + 
            y^2*(4*(6 - 8*z - 7*z^2 + 4*z^3) + x^4*z^2*(-5 - z + 15*z^2 + 
                24*z^3) + x^3*z*(42 - 69*z - 123*z^2 + 220*z^3 + 9*z^4) + 
              x*(17 + 87*z - 340*z^2 + 197*z^3 + 12*z^4) + x^2*(-7 + 185*z - 
                463*z^2 + 176*z^3 + 148*z^4))) - 
          eps*(y*(8 + (18 + 95*x + 36*x^2)*z - (136 + 281*x + 100*x^2 + 
                12*x^3)*z^2 + (152 + 140*x - 28*x^2 - 11*x^3)*z^3 + 
              x*(172 + 166*x + 31*x^2)*z^4 + 2*x^2*(26 + 17*x)*z^5) + 
            4*x*(1 + x)*y^5*(z + 2*x^3*z + x^2*(-4 + 11*z - 2*z^2) - 
              x*(3 - 8*z + z^2)) + 4*(-1 + z)*z*(-2 + 4*z + x^2*z*(1 + z) + 
              x*(-1 + 3*z + 2*z^2)) - y^4*(-8*(1 + z) + 8*x^5*z*(-1 + 2*z + 
                z^2) + x*(-4 - 95*z + 16*z^2) + x^2*(24 - 261*z + 100*z^2) + 
              x^3*(32 - 282*z + 166*z^2 + 11*z^3) + x^4*(16 - 128*z + 
                110*z^2 + 15*z^3)) + y^3*(16 + 18*z - 24*z^2 + 
              8*x^5*z^3*(-1 + 2*z) + x*(24 + 201*z - 281*z^2 + 4*z^3) + 
              2*x^4*z*(26 - 55*z - 25*z^2 + 25*z^3) + x^2*(-24 + 418*z - 
                578*z^2 - 28*z^3 + 4*z^4) + x^3*(-28 + 282*z - 440*z^2 - 
                57*z^3 + 31*z^4)) + y^2*(4*(4 + 9*z - 34*z^2 + 4*z^3) + 
              x^4*z^2*(-8 - 15*z + 50*z^2 + 16*z^3) + x*(4 + 201*z - 
                514*z^2 + 140*z^3 + 8*z^4) + x^3*z*(76 - 166*z - 57*z^2 + 
                174*z^3 + 34*z^4) + x^2*(-12 + 261*z - 578*z^2 + 88*z^3 + 
                166*z^4))) + 2*eps^2*(y*(26 + (-7 + 238*x + 83*x^2)*z - 
              (192 + 715*x + 221*x^2 + 29*x^3)*z^2 + (248 + 484*x - 62*x^2 - 
                17*x^3)*z^3 + x*(218 + 375*x + 70*x^2)*z^4 + 
              x^2*(50 + 51*x)*z^5) + x*(1 + x)*y^5*(9*z + 18*x^3*z + 
              x*(-29 + 74*z - 9*z^2) - 5*x^2*(8 - 21*z + 4*z^2)) + 
            (-1 + z)*z*(-22 + 44*z + x^2*z*(9 + 13*z) + x*(-9 + 27*z + 
                26*z^2)) - y^4*(-26 - 22*z + 18*x^5*z*(-1 + 2*z + z^2) + 
              x*(-23 - 238*z + 36*z^2) + x^2*(50 - 626*z + 221*z^2 + 4*z^3) + 
              x^4*(40 - 320*z + 291*z^2 + 16*z^3) + x^3*(72 - 667*z + 
                395*z^2 + 17*z^3)) + y^3*(52 - 7*z - 66*z^2 + 
              18*x^5*z^3*(-1 + 2*z) + x*(82 + 380*z - 715*z^2 + z^3) + 
              x^4*z*(123 - 291*z - 50*z^2 + 83*z^3) + x^2*(-50 + 974*z - 
                1487*z^2 - 62*z^3 + 13*z^4) + x^3*(-69 + 667*z - 1066*z^2 - 
                136*z^3 + 70*z^4)) + y^2*(52 - 6*z - 192*z^2 + 44*z^3 + 
              x^4*z^2*(-20 - 16*z + 83*z^2 + 52*z^3) + x*(23 + 380*z - 
                1120*z^2 + 484*z^3 + 26*z^4) + x^3*z*(179 - 395*z - 136*z^2 + 
                496*z^3 + 51*z^4) + x^2*(-29 + 626*z - 1487*z^2 + 506*z^3 + 
                375*z^4))) + eps^3*(-(y*(108 + (-128 + 827*x + 244*x^2)*z - 
               (436 + 2521*x + 598*x^2 + 88*x^3)*z^2 + (680 + 1898*x - 
                 394*x^2 - 73*x^3)*z^3 + x*(468 + 1384*x + 259*x^2)*z^4 + 18*
                x^2*(2 + 7*x)*z^5)) - 2*x*(1 + x)*y^5*(13*z + 26*x^3*z + 
              x^2*(-62 + 158*z - 31*z^2) + x*(-44 + 109*z - 13*z^2)) - 
            2*(-1 + z)*z*(-40 + 80*z + x^2*z*(13 + 27*z) + x*(-13 + 39*z + 
                54*z^2)) + y^4*(-4*(27 + 20*z) + 52*x^5*z*(-1 + 2*z + z^2) + 
              x*(-128 - 827*z + 104*z^2) + x^4*(124 - 1024*z + 900*z^2 + 
                25*z^3) + x^2*(104 - 2051*z + 598*z^2 + 28*z^3) + 
              x^3*(176 - 2060*z + 1074*z^2 + 73*z^3)) + 
            y^3*(-52*x^5*z^3*(-1 + 2*z) + 8*(-27 + 16*z + 30*z^2) + 
              2*x^4*z*(-184 + 450*z + 87*z^2 - 105*z^3) + x*(-360 - 1083*z + 
                2521*z^2 + 30*z^3) + x^3*(212 - 2060*z + 3240*z^2 + 819*z^3 - 
                259*z^4) + x^2*(104 - 3110*z + 5026*z^2 + 394*z^3 - 
                54*z^4)) - y^2*(4*(54 - 50*z - 109*z^2 + 40*z^3) + 
              x^4*z^2*(-62 - 25*z + 210*z^2 + 216*z^3) + x*(128 + 1083*z - 
                3658*z^2 + 1898*z^3 + 108*z^4) + x^3*z*(534 - 1074*z - 
                819*z^2 + 1990*z^3 + 126*z^4) + x^2*(-88 + 2051*z - 
                5026*z^2 + 1916*z^3 + 1384*z^4))))/(eps^2*x^2*(1 + x)^2*y*
          (1 + x*y)^2*(y - z)*(-1 + z)*z^3*(1 + x*z)*
          (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)*(2 + x^2*y + x*(1 + y + z) - 
           eps*(4 + x^2*y + x*(1 + y + 3*z))))), 
       (-2*(2 - 7*eps + 6*eps^2)*(-1 + y)^2*((1 + y)*(1 + y - 2*z)*z + 
          2*x^2*y*z*(y - z^2) - x*(z^2 + 2*y*z*(-3 + 4*z) + 
            y^2*(2 - 6*z + z^2))))/(eps*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*
         (-1 + z)*z^3*(1 + x*z)*(-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-2*(-((-1 + 2*eps)*z*(-1 + (2 + x)*z)*(-1 - x*z + 
             eps*(2 + (-1 + x)*z))) + y^4*((1 - 2*eps)^2*z + 
            2*(1 - 2*eps)^2*x^4*(-2 + z)*z - (-1 + 2*eps)*x*
             (-3 + 5*z + eps*(7 - 11*z + z^2)) - x^2*(4 + 2*z - 6*z^2 + z^3 - 
              3*eps*(8 - 2*z - 5*z^2 + z^3) + 2*eps^2*(16 - 10*z - 3*z^2 + 
                z^3)) + x^3*(-4 - 2*z + z^2 + z^3 + eps*(24 - 8*z + 7*z^2 - 
                6*z^3) + 2*eps^2*(-16 + 12*z - 9*z^2 + 4*z^3))) + 
          y*z*(-1 + 7*z - 6*z^2 + x^3*z^2*(1 - 6*z + z^2) + 
            x*(5 - 5*z^2 - 4*z^3) + x^2*z*(6 - 5*z - 11*z^2 + 2*z^3) + 
            2*eps^2*(-1 + 12*z - 14*z^2 + x^3*z^2*(4 - 14*z + 3*z^2) + 
              x^2*z*(3 + 5*z - 31*z^2 + 6*z^3) - x*(-11 + 10*z + 2*z^2 + 
                12*z^3)) + eps*(3 - 26*z + 26*z^2 + x^3*z^2*(-6 + 26*z - 
                5*z^2) + x^2*z*(-15 + 5*z + 53*z^2 - 10*z^3) + 
              x*(-21 + 10*z + 12*z^2 + 20*z^3))) - 
          y^3*(1 + z + 2*z^2 + 2*x*z*(5 + z^2) + 2*x^4*z^2*(-1 - 2*z + z^2) + 
            x^2*(4 + 4*z - 5*z^2 + 5*z^3) + 2*x^3*(z - 6*z^3 + 3*z^4) + 
            2*eps^2*(3 + z + 5*z^2 + 4*x^4*z^2*(-1 - 2*z + z^2) + 
              x^2*(16 - 24*z + 24*z^2 - 5*z^3) + x*(8 + 4*z + 10*z^2 + z^3) + 
              x^3*z*(-12 + 28*z - 41*z^2 + 14*z^3)) - 
            eps*(5 + 3*z + 9*z^2 + 8*x^4*z^2*(-1 - 2*z + z^2) + 
              x*(8 + 24*z + 10*z^2 + 5*z^3) + x^2*(24 - 16*z + 14*z^2 + 
                5*z^3) + x^3*z*(-8 + 28*z - 65*z^2 + 26*z^3))) + 
          y^2*(-1 - 2*z + 7*z^2 - 2*x^4*z^4 + x^2*z*(-2 + 5*z + 26*z^2 - 
              11*z^3) + x^3*z^2*(1 + 12*z - 10*z^2 + z^3) - 
            x*(3 + 10*z - 34*z^2 + 5*z^3) - 2*eps^2*(3 - 12*z^2 - 2*z^3 + 
              4*x^4*z^4 + x^3*z^2*(9 - 41*z + 30*z^2 - 3*z^3) + 
              x*(7 + 4*z - 48*z^2 + 2*z^3) + x^2*z*(-10 + 24*z - 78*z^2 + 
                31*z^3)) + eps*(5 + 4*z - 26*z^2 - 2*z^3 + 8*x^4*z^4 + 
              x^3*z^2*(7 - 65*z + 50*z^2 - 5*z^3) + x*(13 + 24*z - 116*z^2 + 
                12*z^3) + x^2*z*(-6 + 14*z - 130*z^2 + 53*z^3)))))/
        (eps*x^2*(1 + x)^2*y*(1 + x*y)^2*(y - z)*(-1 + z)*z^3*(1 + x*z)*
         (-1 + y*(-1 + x*(-2 + z)) + (2 + x)*z)), 
       (-6*(-1 + 2*eps)*(1 + y + x*y - 2*z - x*z^2))/(x^2*(1 + x)*(1 + x*y)*
         (y - z)*(-1 + z)*z^2), (-4*(2 - 7*eps + 6*eps^2)*
         (-((1 + x*z)*(-2 + (1 + x)*y^3*(-2 + x*(-2 + z)) + (6 + x)*z + 
             (-2 + x)*z^2 + y*(x^2*z + x*(-4 + 7*z - 6*z^2) - 2*(1 + z^2)) + 
             y^2*(-2 + 2*x^2*(-1 + z) + 6*z + x*(-4 + 7*z + z^2)))) + 
          eps*(-6 - (-20 + x)*z + (-14 + 11*x + x^2)*z^2 + (4 - 2*x + 3*x^2)*
             z^3 + (1 + x)*y^3*(-6 - x*(10 + z) + x^2*(-4 - 2*z + z^2)) + 
            y*(x^3*z^2 + x^2*z*(-3 + 11*z - 14*z^2) - 2*(5 - 8*z + 7*z^2) - 
              x*(16 - 37*z + 34*z^2 + 2*z^3)) + y^2*(-10 + 20*z + 
              2*x^3*z*(-1 + 3*z) + x*(-24 + 37*z + 11*z^2) + 
              x^2*(-14 + 18*z + 11*z^2 + 3*z^3)))))/(eps*x*(1 + x)^2*
         (1 + x*y)^2*(y - z)*(-1 + z)*z^3*(1 + x*z)*(2 + x^2*y + 
          x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*((1 - 3*eps + 2*eps^2)*x^4*y*(-((1 + y^2)*z*(y*(-2 + z) + z)) + 
            2*eps*(y*(-2 + z)*z + z^2 + y^3*(-1 - 2*z + z^2) + 
              y^2*(-1 + 2*z + z^2))) - 2*(1 - 2*eps)^2*
           ((-1 + 4*eps)*y^2*(-2 + z) + y*(2 - 4*z + z^2 + eps*(-8 + 20*z - 
                7*z^2)) + z*(-1 + z + eps*(4 - 7*z + 2*z^2))) + 
          x^3*((1 - 2*eps)^2*z^2*(-1 + eps - z + 3*eps*z) + 
            (1 - 3*eps + 2*eps^2)*y^4*(2 + 3*z - z^2 + 2*eps*(-5 - 3*z + 
                z^2)) - (-1 + 2*eps)*y*z*(3 - 4*z + 3*z^2 + eps*(-9 + 9*z - 
                11*z^2) + eps^2*(6 - z + 10*z^2)) - (-1 + 2*eps)*y^2*
             (2 - z - 2*z^2 + 3*z^3 + eps*(-12 + 17*z - 11*z^3) + 
              2*eps^2*(5 - 8*z - z^2 + 5*z^3)) + (-1 + 2*eps)*y^3*
             (z*(1 + 4*z + z^2) + eps^2*z*(16 + z + 6*z^2) - eps*(-4 + 17*z + 
                9*z^2 + 5*z^3))) + x^2*(-((1 - 3*eps + 2*eps^2)*y^4*
              (-4 - z + 2*eps*(7 + z))) + (-1 + 2*eps)*z*(-1 + 5*z + 
              eps*(3 - 16*z - 5*z^2) + eps^2*(-2 + 11*z + 11*z^2)) + 
            (-1 + 2*eps)*y^3*(z*(4 + 5*z) + eps^2*(14 + 9*z + 11*z^2) - 
              eps*(2 + 21*z + 16*z^2)) - (-1 + 2*eps)*y*(4 - 4*z + 9*z^2 - 
              eps*(18 - 21*z + 46*z^2 + 2*z^3) + eps^2*(14 - 9*z + 41*z^2 + 
                10*z^3)) + (-1 + 2*eps)*y^2*((10 - 9*z)*z - eps*(2 + 48*z - 
                46*z^2 + 5*z^3) + eps^2*(14 + 34*z - 41*z^2 + 11*z^3))) + 
          x*(eps^2*(22 + 22*y^4 - 29*z - 11*z^2 - 22*z^3 - y^3*(20 + 29*z) + 
              y^2*(-164 + 93*z - 11*z^2) + y*(-20 + 93*z + 98*z^2 - 
                22*z^3)) + 2*(1 + y^4 - 2*z - 2*y^3*z + z^2 - z^3 + 
              y^2*(-4 + z + z^2) + y*(z + 4*z^2 - z^3)) + 
            2*eps^3*(-6 - 6*y^4 + 3*z + 13*z^2 + 6*z^3 + 3*y^3*(4 + z) + 
              y^2*(68 - 47*z + 13*z^2) + y*(12 - 47*z - 30*z^2 + 6*z^3)) + 
            eps*(-12 - 12*y^4 + 21*z - 5*z^2 + 12*z^3 + y^3*(4 + 21*z) + 
              y^2*(64 - 27*z - 5*z^2) + y*(4 - 27*z - 50*z^2 + 12*z^3)))))/
        (eps*x*(1 + x)^2*(1 + x*y)^2*(y - z)*(-1 + z)*z^3*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 0, 
       (4*(1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2*(1 + y + x*y - 2*z - 
          x*z^2))/(x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (-2*(1 + y + x*y - 2*z - x*z^2)*((-1 + eps)*x*(1 + x)*y^2*
           (2*(-1 + z) + eps*(8 + (-7 + x)*z)) + (-1 + z)*z*
           (2*(1 + x) - 3*eps*(4 + x*(3 + z)) + eps^2*(16 + x*(7 + 9*z))) + 
          2*y*(2 - z + x^2*z*(-1 + 2*z) + x*(1 + z^2) + 
            eps^2*(-8*(-2 + z) + x^2*z*(-3 + 11*z) + x*(4 + 13*z - z^2)) - 
            eps*(-6*(-2 + z) + 2*x^2*z*(-2 + 5*z) + x*(5 + 4*z + 3*z^2)))))/
        (x*(1 + x)*(1 + x*y)*(y - z)*(-1 + z)*z^3*(1 + x*z)*
         (2 + x^2*y + x*(1 + y + z) - eps*(4 + x^2*y + x*(1 + y + 3*z)))), 
       (2*eps*(1 + y - 2*z))/(x*(-1 + z)*z*(-y + z)*(1 + x*z)), 
       (-2*(-1 + 3*eps)*(1 + x*(1 + y - z))^2)/(x^2*(1 + x)^2*(1 + x*y)^2*z^3*
         (1 + x*z)), (2*(-1 + 4*eps)*(z + x*(-(y*(-2 + z)) + (-1 + z)*z)))/
        (x*(1 + x)*(1 + x*y)*z^3*(1 + x*z)), (-6*(-1 + 2*eps)*(x*y + z))/
        ((1 + x)*(1 + x*y)*z^2*(1 + x*z)), (2*eps*(y*(-2 + z) + z))/
        ((-1 + z)*z*(-y + z)*(1 + x*z)), (2*eps*(y - z^2))/
        ((-1 + z)*z*(-y + z)*(1 + x*z)), 
       (2*((1 + eps - z)*z + y*(-1 + eps*(-2 + z) + z)))/
        ((-1 + z)*z*(-y + z))}}}
 
DEqEpsFormT2 = {{{(-2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/x), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (-2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, (eps*z)/(2*(1 + x*z)), 0, -((eps*z)/(1 + x*z)), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, -(eps/x) + (eps*z)/(1 + x*z), 0, 
       -(eps/x) - (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/x), 0, 0, (2*eps)/x, eps/x, 
       (-2*eps)/x + (2*eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*eps)/x, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*eps)/x, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps*y)/(x*y + z), 
       (-2*eps)/x - (eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, -(eps/x) + (eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 
       0, 0, (-3*eps)/x - (eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, eps/x, 0, 0, -(eps/x), 
       -(eps/x), (-4*eps)/x + (2*eps*y)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y), 0, 0, 0, -(eps/(1 + x)) + (eps*y)/(1 + x*y), 
       -(eps/x) - eps/(1 + x) - (2*eps*y)/(1 + x*y), 
       eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/(1 + x), 0, 0, 0, 
       -(eps/(1 + x)) - (2*eps*y)/(1 + x*y), eps/(1 + x), 
       -(eps/x) - eps/(1 + x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/x) + eps/(1 + x) + 
        (eps*y)/(1 + x*y), 0, 0, -(eps/x) - eps/(1 + x) - (eps*y)/(1 + x*y), 
       eps/(1 + x), eps/(1 + x) + (eps*y)/(1 + x*y), 
       -(eps/x) - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (eps*z)/(1 + x*z), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-3*eps*y)/(1 + x*y), 
       0, 0, 0, 0, 0, 0, 0, 0, 0, eps/x, 0, 0, 0, 
       (-2*eps)/x - (eps*y)/(1 + x*y), -(eps/x) + (eps*y)/(1 + x*y), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (3*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, -(eps/(1 + x)) + (eps*y)/(1 + x*y), 
       (-2*eps)/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, eps/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/x, 0, 0, 0, 
       -(eps/x), (-2*eps)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (-2*eps*y)/(1 + x*y) - (2*eps*y)/(1 + y + x*y - z) + 
        (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, -(eps/(1 + x)) - 
        (eps*y)/(1 + x*y) + (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 
       (-2*eps*y)/(1 + x*y) + (eps*z)/(1 + x*z), (-2*eps*y)/(1 + x*y) + 
        (4*eps*y)/(1 + y + x*y - z) - (eps*z)/(1 + x*z), 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (4*eps*y)/(1 + y + x*y - z) - 
        (eps*z)/(1 + x*z), -((eps*z)/(1 + x*z)), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), -((eps*y)/(1 + x*y)) - (eps*y)/(1 + y + x*y - z) - 
        (eps*z)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, -((eps*y)/(x*y + z)), 0, 0, 
       0, 0, 0, -((eps*y)/(1 + x*y)), -((eps*y)/(1 + x*y)) + 
        (2*eps*y)/(1 + y + x*y - z), 0, (2*eps*y)/(1 + y + x*y - z), 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, eps/x - eps/(1 + x) - (eps*y)/(1 + x*y) + (eps*z)/(1 + x*z), 
       eps/(2*(1 + x)) + (5*eps*y)/(2*(1 + x*y)) - (3*eps*z)/(1 + x*z), 0, 0, 
       0, -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (2*eps*z)/(1 + x*z), 
       eps/(1 + x) + (eps*y)/(1 + x*y) - (2*eps*z)/(1 + x*z), 0, 
       (2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y), 
       eps/(1 + x) + (eps*y)/(1 + x*y) - (2*eps*z)/(1 + x*z), 
       (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), 
       (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), eps/x - eps/(1 + x), 
       (2*eps)/x - eps/(1 + x) - (eps*y)/(1 + x*y), 
       (-3*eps)/x + (3*eps)/(1 + x) + (3*eps*y)/(1 + x*y) - 
        (3*eps*z)/(1 + x*z), eps/(1 + x) + (eps*y)/(1 + x*y) - 
        (2*eps*z)/(1 + x*z), (-2*eps*y)/(1 + x*y) + (2*eps*z)/(1 + x*z), 
       -(eps/(1 + x)) + (eps*y)/(1 + x*y), (-2*eps)/x + (2*eps*z)/(1 + x*z), 
       (4*eps)/x - (3*eps)/(1 + x) - (3*eps*y)/(1 + x*y) + 
        (2*eps*z)/(1 + x*z), (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y) - 
        (2*eps*(-y + z + y*z))/(z + x*(-y + z + y*z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(eps*z)/(4*(1 + x*z)), 0, (-2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y) + (2*eps*(1 + y - z))/(1 + x*(1 + y - z)) + 
        (eps*z)/(2*(1 + x*z)), 0, 0, 0, 0, (eps*y)/(3*(1 + x*y)), 0, 0, 0, 
       (5*eps)/(6*(1 + x)) + (2*eps*y)/(3*(1 + x*y)) - 
        (eps*(1 + y - z))/(1 + x*(1 + y - z)), (-5*eps)/(6*(1 + x)) + 
        (2*eps*(1 + y - z))/(3*(1 + x*(1 + y - z))), (-5*eps)/(6*(1 + x)) - 
        (2*eps*y)/(3*(1 + x*y)) + (2*eps*(1 + y - z))/
         (3*(1 + x*(1 + y - z))) + (eps*y)/(2*(x*y + z)), 0, 0, 0, 0, 0, 0, 
       0, (-2*eps)/x - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + 
        (4*eps*(1 + y - z))/(1 + x*(1 + y - z)) - (2*eps*y)/(x*y + z), 
       eps/x - (eps*y)/(x*y + z), 0, 0, 0, 0}, 
      {0, 0, -eps/(2*(1 + x)) - (eps*y)/(2*(1 + x*y)) + 
        (eps*y)/(2*(x*y + z)) + (eps*z)/(2*(1 + x*z)), 0, 
       eps/(1 + x) + (eps*y)/(1 + x*y) - (eps*(1 + y - z))/
         (1 + x*(1 + y - z)) - (eps*z)/(1 + x*z), 0, 0, 0, 0, 
       (eps*y)/(3*(1 + x*y)) - (eps*y)/(x*y + z), 0, 0, 0, 
       (-2*eps)/(3*(1 + x)) - (5*eps*y)/(6*(1 + x*y)) + 
        (eps*(1 + y - z))/(2*(1 + x*(1 + y - z))), (2*eps)/(3*(1 + x)) - 
        (eps*(1 + y - z))/(3*(1 + x*(1 + y - z))), (2*eps)/(3*(1 + x)) + 
        (5*eps*y)/(6*(1 + x*y)) - (eps*(1 + y - z))/(3*(1 + x*(1 + y - z))) - 
        (eps*y)/(2*(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps*(1 + y - z))/(1 + x*(1 + y - z)) + (2*eps*y)/(x*y + z), 
       -(eps/x) - (2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (eps*y)/(x*y + z), 
       0, 0, 0, 0}, {0, 0, 0, -(eps/x) + eps/(1 + x), 0, 
       -(eps/x) + eps/(1 + x) + (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 
       eps/x, 0, 0, 0, (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y), 
       -(eps/x) + (eps*y)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y) + (eps*y)/(x*y + z), 0, 0, 0}, 
      {0, -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (2*eps*y)/(x*y + z), 
       -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (eps*y)/(x*y + z), 
       -(eps/(1 + x)), -(eps/(1 + x)) - (eps*y)/(1 + x*y), 
       -(eps/(1 + x)) - (eps*y)/(1 + x*y), eps/(1 + x) + (eps*y)/(1 + x*y), 
       0, eps/(1 + x) + (eps*y)/(1 + x*y) - (2*eps*y)/(x*y + z), 
       (2*eps)/(1 + x) + (2*eps*y)/(1 + x*y) - (2*eps*y)/(x*y + z), 0, 0, 0, 
       eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)), -(eps/(1 + x)) + 
        (eps*y)/(1 + x*y), (2*eps)/(1 + x) + (2*eps*y)/(1 + x*y) - 
        (2*eps*y)/(x*y + z), 0, -(eps/(1 + x)) - (eps*y)/(1 + x*y), 
       -((eps*y)/(1 + x*y)), eps/(1 + x) - (eps*y)/(1 + x*y), 0, 0, 0, 
       (-6*eps)/(1 + x) - (6*eps*y)/(1 + x*y) + (8*eps*y)/(x*y + z), 
       (-6*eps)/(1 + x) - (6*eps*y)/(1 + x*y) + (4*eps*y)/(x*y + z), 
       (3*eps)/(1 + x) + (3*eps*y)/(1 + x*y) - (3*eps*y)/(x*y + z), 
       (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y) - 
        (2*eps*y*z)/(-y + z + y*z + x*y*z), 0, 0}, 
      {eps/(2*x) + eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)) - 
        (eps*y)/(x*y + z) - (eps*z)/(1 + x*z), eps/(2*x) - eps/(2*(1 + x)) - 
        (eps*y)/(2*(1 + x*y)) + (eps*z)/(1 + x*z), (-3*eps)/(2*x) + 
        (3*eps)/(2*(1 + x)) + (3*eps*y)/(2*(1 + x*y)) - 
        (eps*z)/(2*(1 + x*z)), (-3*eps)/(4*x) + eps/(4*(1 + x)) - 
        (5*eps*y)/(4*(1 + x*y)) + (3*eps*z)/(2*(1 + x*z)), 
       -eps/(2*x) + eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)), 
       -eps/(2*x) + eps/(2*(1 + x)) + (eps*y)/(2*(1 + x*y)), 
       eps/(2*x) - eps/(2*(1 + x)) - (eps*y)/(2*(1 + x*y)), 
       -(eps/x) + (eps*y)/(x*y + z), 0, eps/x + eps/(1 + x) + 
        (eps*y)/(1 + x*y) - (3*eps*y)/(2*(x*y + z)), 
       (-7*eps)/(4*x) + (9*eps)/(4*(1 + x)) + (9*eps*y)/(4*(1 + x*y)) + 
        (eps*y)/(4*(x*y + z)), eps/(2*x) - eps/(1 + x) - (eps*y)/(1 + x*y) + 
        (eps*y)/(2*(x*y + z)) + (eps*z)/(1 + x*z), eps/x - (eps*y)/(x*y + z), 
       (5*eps)/(2*x) - (7*eps)/(2*(1 + x)) - (7*eps*y)/(2*(1 + x*y)), 
       (-3*eps)/(2*x) + (3*eps)/(2*(1 + x)) + (3*eps*y)/(2*(1 + x*y)), 
       (-2*eps)/x + (5*eps)/(2*(1 + x)) + (5*eps*y)/(2*(1 + x*y)) + 
        (eps*y)/(2*(x*y + z)), (3*eps)/x - (9*eps)/(2*(1 + x)) - 
        (9*eps*y)/(2*(1 + x*y)) + (3*eps*z)/(2*(1 + x*z)), 
       -(eps*y)/(2*(1 + x*y)) + (eps*z)/(1 + x*z), (eps*y)/(2*(1 + x*y)) - 
        (eps*z)/(1 + x*z), 0, (2*eps)/x - (2*eps)/(1 + x) - 
        (2*eps*y)/(1 + x*y) - (eps*z)/(1 + x*z), (-4*eps)/x + 
        (4*eps)/(1 + x) + (4*eps*y)/(1 + x*y) - (eps*z)/(1 + x*z), 
       -(eps/(1 + x)) - (eps*y)/(1 + x*y) + (eps*(-y + z + y*z))/
         (z + x*(-y + z + y*z)), eps/x + eps/(1 + x) + (eps*y)/(1 + x*y) - 
        (2*eps*y)/(x*y + z), -(eps/x) + (2*eps)/(1 + x) + 
        (2*eps*y)/(1 + x*y) - (eps*y)/(x*y + z), 0, 
       (eps*y*z)/(-y + z + y*z + x*y*z), (-3*eps)/x + eps/(1 + x) + 
        (eps*y)/(1 + x*y), eps/x - eps/(1 + x) - (eps*y)/(1 + x*y)}, 
      {eps/x - (eps*y)/(x*y + z) - (eps*z)/(1 + x*z), 0, 
       (-3*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y) + (2*eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), -eps/(2*x) - eps/(2*(1 + x)) - 
        (4*eps*y)/(1 + x*y) + (3*eps*z)/(2*(1 + x*z)), 0, 
       (-3*eps*z)/(2*(1 + x*z)), 0, -(eps/x) + eps/(1 + x) + 
        (eps*y)/(1 + x*y) + (eps*y)/(x*y + z) - (eps*z)/(1 + x*z), 
       -((eps*y)/(x*y + z)) + (eps*z)/(1 + x*z), eps/x - (eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), -(eps/x) + eps/(1 + x) + (eps*y)/(1 + x*y) - 
        (eps*y)/(x*y + z) + (eps*z)/(2*(1 + x*z)), eps/(2*x) - eps/(1 + x) - 
        (eps*y)/(1 + x*y) - (eps*y)/(2*(x*y + z)) + (eps*z)/(1 + x*z), 
       eps/x - eps/(1 + x) - (eps*y)/(1 + x*y) + (eps*y)/(x*y + z) + 
        (eps*z)/(1 + x*z), (5*eps)/(2*x) - eps/(1 + x) - (eps*y)/(1 + x*y) - 
        (3*eps*z)/(2*(1 + x*z)), (-3*eps)/(2*x) + eps/(1 + x) + 
        (eps*z)/(1 + x*z), (-2*eps)/x + eps/(1 + x) + (eps*y)/(1 + x*y) + 
        (3*eps*z)/(1 + x*z), (3*eps)/x - (3*eps)/(1 + x) - 
        (3*eps*y)/(1 + x*y), -(eps*y)/(2*(1 + x*y)) - (eps*y)/(x*y + z) - 
        (eps*z)/(1 + x*z), (5*eps*y)/(2*(1 + x*y)) - (3*eps*z)/(1 + x*z), 
       (-2*eps*y)/(1 + x*y) + (eps*y)/(x*y + z) + (eps*z)/(1 + x*z), 
       (2*eps)/x - (3*eps*z)/(1 + x*z), (-4*eps)/x + (3*eps)/(1 + x) + 
        (3*eps*y)/(1 + x*y), (-3*eps)/(1 + x) - (3*eps*y)/(1 + x*y) + 
        (eps*y)/(x*y + z) + (3*eps*(-y + z + y*z))/(z + x*(-y + z + y*z)), 
       (-2*eps*z)/(1 + x*z), (-4*eps*z)/(1 + x*z), (3*eps*z)/(1 + x*z), 
       (eps*z)/(1 + x*z) + (eps*y*z)/(-y + z + y*z + x*y*z), 
       (-2*eps)/x + (2*eps*y)/(x*y + z) + (2*eps*z)/(1 + x*z), 
       (-2*eps)/(1 + x) - (2*eps*y)/(1 + x*y)}}, 
     {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(eps/y), 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       -(eps/y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (2*eps*x)/(x*y + z), -((eps*x)/(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(eps/y) + (eps*x)/(x*y + z), 0, 0, 
       0, 0, 0, 0, 0, 0, -(eps/y) - (eps*x)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, eps/y, 0, 0, 
       -(eps/y), -(eps/y), (-2*eps)/y + (2*eps*x)/(x*y + z), 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, (-2*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 0, 0, 0, 
       (eps*x)/(1 + x*y), (2*eps)/(-1 + y) - eps/y - (2*eps*x)/(1 + x*y), 
       eps/y - (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps*x)/(1 + x*y), 
       -(eps/(-1 + y)) + eps/y, -(eps/y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps*x)/(1 + x*y) - eps/(y - z), 0, 
       0, -((eps*x)/(1 + x*y)) + eps/(y - z), 0, (eps*x)/(1 + x*y) - 
        eps/(y - z), (-2*eps*x)/(1 + x*y) + eps/(y - z), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0}, {0, 0, 0, eps/(-1 + y) - (3*eps*x)/(1 + x*y), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/y) - (eps*x)/(1 + x*y), 
       -(eps/(-1 + y)) + (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (-2*eps)/(-1 + y) + (3*eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 
       0, 0, eps/y, 0, 0, 0, (eps*x)/(1 + x*y), (2*eps)/(-1 + y) - eps/y - 
        (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, eps/y, 0, 0, 0, 0, eps/y, 0, 0, 0, 0, -(eps/y), eps/y, eps/y, 
       0, eps/y, 0, (2*eps)/(-1 + y) - (2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, (2*eps)/(-1 + y) - (2*eps*x)/(1 + x*y) - 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), 0, 0, 0, 0, 0, 0, 0, 
       -((eps*x)/(1 + x*y)), 0, -(eps/y), 0, 0, 0, (-2*eps*x)/(1 + x*y), 
       (-2*eps)/(-1 + y) - (2*eps*x)/(1 + x*y) + (4*eps*(1 + x))/
         (1 + (1 + x)*y - z), 0, -(eps/y) - (2*eps*x)/(1 + x*y) - 
        eps/(y - z) + (4*eps*(1 + x))/(1 + (1 + x)*y - z), 
       -(eps/y) + eps/(y - z), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -((eps*x)/(1 + x*y)) + (eps*x)/(x*y + z), 
       eps/(-1 + y) - (eps*x)/(1 + x*y) - (eps*(1 + x))/(1 + (1 + x)*y - z), 
       0, 0, 0, 0, 0, 0, 0, -((eps*x)/(x*y + z)), 0, 0, 0, 0, 0, 
       -((eps*x)/(1 + x*y)), -(eps/(-1 + y)) - (eps*x)/(1 + x*y) + 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), 0, (-2*eps)/(y - z) + 
        (2*eps*(1 + x))/(1 + (1 + x)*y - z), (-2*eps*x)/(1 + x*y) + 
        (2*eps)/(y - z), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, eps/y - (eps*x)/(1 + x*y), -eps/(2*y) + 
        (5*eps*x)/(2*(1 + x*y)) + eps/(2*(y - z)), 0, 0, 0, 
       eps/y - (eps*x)/(1 + x*y) - eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y) + eps/(y - z), 0, 
       eps/y - (eps*x)/(1 + x*y) + eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y) + eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y) - eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y) - eps/(y - z), eps/y, 
       eps/y - (eps*x)/(1 + x*y) + eps/(y - z), (-3*eps)/y + 
        (3*eps*x)/(1 + x*y), -(eps/y) + (eps*x)/(1 + x*y) + eps/(y - z), 
       (-2*eps*x)/(1 + x*y), eps/y + (eps*x)/(1 + x*y) - eps/(y - z), 
       (-2*eps)/(y - z), (3*eps)/y - (3*eps*x)/(1 + x*y) + eps/(y - z), 
       -(eps/y) + (eps*x)/(1 + x*y) + eps/(y - z) - (2*eps*x*(-1 + z))/
         (z + x*z + y*(-x + x*z)), 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, (-2*eps*x)/(1 + x*y) + (2*eps*x)/(1 + x + x*y - x*z), 0, 
       0, 0, 0, (eps*x)/(3*(1 + x*y)), 0, 0, 0, (2*eps*x)/(3*(1 + x*y)) - 
        (eps*x)/(1 + x + x*y - x*z), -eps/(6*(-1 + y)) + eps/(6*(y - z)) + 
        (2*eps*x)/(3*(1 + x + x*y - x*z)), (-2*eps*x)/(3*(1 + x*y)) - 
        eps/(3*(y - z)) + (eps*x)/(2*(x*y + z)) + 
        (2*eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps*x)/(1 + x*y) - (2*eps*x)/(x*y + z) + 
        (4*eps*x)/(1 + x + x*y - x*z), eps/(y - z) - (eps*x)/(x*y + z), 0, 0, 
       0, 0}, {0, 0, -(eps*x)/(2*(1 + x*y)) + (eps*x)/(2*(x*y + z)), 0, 
       (eps*x)/(1 + x*y) - (eps*x)/(1 + x + x*y - x*z), 0, 0, 0, 0, 
       (eps*x)/(3*(1 + x*y)) - (eps*x)/(x*y + z), 0, 0, 0, 
       (-5*eps*x)/(6*(1 + x*y)) + (eps*x)/(2*(1 + x + x*y - x*z)), 
       -eps/(6*(-1 + y)) + eps/(6*(y - z)) - (eps*x)/(3*(1 + x + x*y - x*z)), 
       (5*eps*x)/(6*(1 + x*y)) - eps/(3*(y - z)) - (eps*x)/(2*(x*y + z)) - 
        (eps*x)/(3*(1 + x + x*y - x*z)), 0, 0, 0, 0, 0, 0, 0, 
       (2*eps*x)/(x*y + z) - (2*eps*x)/(1 + x + x*y - x*z), 
       (-2*eps*x)/(1 + x*y) + eps/(y - z) + (eps*x)/(x*y + z), 0, 0, 0, 0}, 
      {0, 0, 0, -(eps/(y - z)), 0, (eps*x)/(1 + x*y) - eps/(y - z), 0, 0, 0, 
       0, 0, 0, 0, eps/y, 0, 0, 0, -(eps/y) + (eps*x)/(1 + x*y) - 
        eps/(y - z), -(eps/y) + (eps*x)/(1 + x*y), 0, 0, 0, 0, 0, 0, 
       (-2*eps*x)/(1 + x*y) + eps/(y - z) + (eps*x)/(x*y + z), 0, 0, 0}, 
      {0, -((eps*x)/(1 + x*y)) - eps/(y - z) + (2*eps*x)/(x*y + z), 
       -((eps*x)/(1 + x*y)) + (eps*x)/(x*y + z), -(eps/y) + eps/(y - z), 
       -((eps*x)/(1 + x*y)) + eps/(y - z), -((eps*x)/(1 + x*y)) + 
        eps/(y - z), (eps*x)/(1 + x*y) - eps/(y - z), 0, 
       (eps*x)/(1 + x*y) + eps/(y - z) - (2*eps*x)/(x*y + z), 
       (2*eps*x)/(1 + x*y) - (2*eps*x)/(x*y + z), 0, 0, 0, 
       (eps*x)/(2*(1 + x*y)) - eps/(2*(y - z)), (-2*eps)/y + 
        (eps*x)/(1 + x*y) + eps/(y - z), (2*eps*x)/(1 + x*y) - 
        (2*eps*x)/(x*y + z), 0, -((eps*x)/(1 + x*y)) + eps/(y - z), 
       eps/y - (eps*x)/(1 + x*y), (2*eps)/y - (eps*x)/(1 + x*y) - 
        eps/(y - z), 0, 0, 0, (-6*eps*x)/(1 + x*y) - (2*eps)/(y - z) + 
        (8*eps*x)/(x*y + z), (-6*eps*x)/(1 + x*y) + (2*eps)/(y - z) + 
        (4*eps*x)/(x*y + z), (3*eps*x)/(1 + x*y) - (3*eps*x)/(x*y + z), 
       (eps*x)/(1 + x*y) + eps/(y - z) - (2*eps*(-1 + z + x*z))/
         (z + y*(-1 + z + x*z)), 0, 0}, {(eps*x)/(2*(1 + x*y)) + 
        eps/(2*(y - z)) - (eps*x)/(x*y + z), -(eps*x)/(2*(1 + x*y)) + 
        eps/(2*(y - z)), (3*eps*x)/(2*(1 + x*y)) - (3*eps)/(2*(y - z)), 
       eps/(2*(-1 + y)) - (5*eps*x)/(4*(1 + x*y)) - (3*eps)/(4*(y - z)), 
       (eps*x)/(2*(1 + x*y)) - eps/(2*(y - z)), (eps*x)/(2*(1 + x*y)) - 
        eps/(2*(y - z)), -(eps*x)/(2*(1 + x*y)) + eps/(2*(y - z)), 
       -(eps/y) + (eps*x)/(x*y + z), -(eps/(y - z)), 
       eps/y + (eps*x)/(1 + x*y) - (3*eps*x)/(2*(x*y + z)), 
       eps/(2*y) + (9*eps*x)/(4*(1 + x*y)) - (9*eps)/(4*(y - z)) + 
        (eps*x)/(4*(x*y + z)), eps/(2*y) - (eps*x)/(1 + x*y) + 
        (eps*x)/(2*(x*y + z)), eps/y - (eps*x)/(x*y + z), 
       -(eps/y) - (7*eps*x)/(2*(1 + x*y)) + (7*eps)/(2*(y - z)), 
       -eps/(2*y) + (3*eps*x)/(2*(1 + x*y)) - eps/(y - z), 
       eps/(2*y) + (5*eps*x)/(2*(1 + x*y)) - (3*eps)/(y - z) + 
        (eps*x)/(2*(x*y + z)), (-9*eps*x)/(2*(1 + x*y)) + (3*eps)/(y - z), 
       -(eps*x)/(2*(1 + x*y)) - eps/(y - z), -eps/(2*(-1 + y)) + 
        (eps*x)/(2*(1 + x*y)), -(eps/(-1 + y)) + eps/(y - z), 
       -(eps/y) - (2*eps*x)/(1 + x*y) + (3*eps)/(y - z), 
       -(eps/y) + (4*eps*x)/(1 + x*y) - (3*eps)/(y - z), 
       -((eps*x)/(1 + x*y)) + (eps*x*(-1 + z))/(z + x*z + y*(-x + x*z)), 
       (eps*x)/(1 + x*y) + eps/(y - z) - (2*eps*x)/(x*y + z), 
       (2*eps*x)/(1 + x*y) - eps/(y - z) - (eps*x)/(x*y + z), 0, 
       -(eps/(y - z)) + (eps*(-1 + z + x*z))/(z + y*(-1 + z + x*z)), 
       (eps*x)/(1 + x*y) - eps/(y - z), -((eps*x)/(1 + x*y)) + eps/(y - z)}, 
      {eps/(y - z) - (eps*x)/(x*y + z), 0, (eps*x)/(1 + x*y) - 
        (3*eps)/(y - z) + (2*eps*x)/(x*y + z), eps/(2*(-1 + y)) - 
        (4*eps*x)/(1 + x*y) - eps/(2*(y - z)), 0, 0, 0, 
       -(eps/y) + (eps*x)/(1 + x*y) + (eps*x)/(x*y + z), 
       -(eps/(y - z)) - (eps*x)/(x*y + z), eps/y - (eps*x)/(x*y + z), 
       eps/(2*y) + (eps*x)/(1 + x*y) - (3*eps)/(2*(y - z)) - 
        (eps*x)/(x*y + z), eps/(2*y) - (eps*x)/(1 + x*y) - 
        (eps*x)/(2*(x*y + z)), eps/y - (eps*x)/(1 + x*y) + (eps*x)/(x*y + z), 
       -(eps/y) - (eps*x)/(1 + x*y) + (7*eps)/(2*(y - z)), 
       -eps/(2*y) - eps/(y - z), eps/(2*y) + (eps*x)/(1 + x*y) - 
        (3*eps)/(y - z), (-3*eps*x)/(1 + x*y) + (3*eps)/(y - z), 
       -(eps*x)/(2*(1 + x*y)) - eps/(y - z) - (eps*x)/(x*y + z), 
       -eps/(2*(-1 + y)) + (5*eps*x)/(2*(1 + x*y)), -(eps/(-1 + y)) - 
        (2*eps*x)/(1 + x*y) + eps/(y - z) + (eps*x)/(x*y + z), 
       -(eps/y) + (3*eps)/(y - z), -(eps/y) + (3*eps*x)/(1 + x*y) - 
        (3*eps)/(y - z), (-3*eps*x)/(1 + x*y) + (eps*x)/(x*y + z) + 
        (3*eps*x*(-1 + z))/(z + x*z + y*(-x + x*z)), 0, 0, 0, 
       -(eps/(y - z)) + (eps*(-1 + z + x*z))/(z + y*(-1 + z + x*z)), 
       (-2*eps)/(y - z) + (2*eps*x)/(x*y + z), (-2*eps*x)/(1 + x*y) + 
        (2*eps)/(y - z)}}, {{(-2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, -(eps/z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, (eps*x)/(2*(1 + x*z)), 0, 
       -((eps*x)/(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(eps/z) + (eps*x)/(1 + x*z), 0, 
       -(eps/z) - (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps/z), 0, 0, (2*eps)/z, eps/z, 
       (-2*eps)/z + (2*eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(eps/z), 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/z + (2*eps)/(x*y + z), -(eps/z) - eps/(x*y + z), 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, eps/(x*y + z), 0, 0, 
       0, 0, 0, 0, 0, 0, -(eps/(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(eps/z), 0, 0, eps/z, eps/z, 
       (-2*eps)/z + (2*eps)/(x*y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(eps/(-1 + z)) + eps/z - eps/(-y + z), 
       0, 0, eps/(-1 + z) - (3*eps)/z + eps/(-y + z), 
       -(eps/(-1 + z)) + eps/z, -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), 
       eps/(-1 + z) - (3*eps)/z + eps/(-y + z) + (eps*x)/(1 + x*z), 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0}, {0, 0, 0, eps/(-1 + z) - 
        (2*eps)/(-1 - y - x*y + z) + (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, 
       (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, (eps*x)/(1 + x*z), 
       -(eps/(-1 + z)) + (4*eps)/(-1 - y - x*y + z) - (eps*x)/(1 + x*z), 0, 
       -(eps/(-1 + z)) - eps/(-y + z) + (4*eps)/(-1 - y - x*y + z) - 
        (eps*x)/(1 + x*z), eps/(-1 + z) + eps/(-y + z) - (eps*x)/(1 + x*z), 
       0, 0, 0, 0, 0, 0, 0}, {0, 0, -(eps/z) + eps/(x*y + z) + 
        (eps*x)/(1 + x*z), (2*eps)/(-1 + z) - eps/(-1 - y - x*y + z) - 
        (eps*x)/(1 + x*z), 0, 0, 0, 0, 0, 0, 0, eps/z - eps/(x*y + z), 0, 
       -(eps/z), 0, 0, 0, 0, (-2*eps)/(-1 + z) + (2*eps)/(-1 - y - x*y + z), 
       0, (-2*eps)/(-1 + z) + (2*eps)/z - (2*eps)/(-y + z) + 
        (2*eps)/(-1 - y - x*y + z), (2*eps)/(-1 + z) - (4*eps)/z + 
        (2*eps)/(-y + z), 0, 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(eps/z) + (eps*x)/(1 + x*z), (5*eps)/(2*(-1 + z)) + 
        eps/(2*(-y + z)) - (3*eps*x)/(1 + x*z), 0, 0, 0, 
       -(eps/(-1 + z)) - eps/(-y + z) + (2*eps*x)/(1 + x*z), 
       eps/(-1 + z) + eps/(-y + z) - (2*eps*x)/(1 + x*z), 0, 
       eps/(-1 + z) - (2*eps)/z + eps/(-y + z), eps/(-1 + z) + eps/(-y + z) - 
        (2*eps*x)/(1 + x*z), -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), 
       -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), eps/(-1 + z) - eps/z, 
       eps/(-1 + z) - (2*eps)/z + eps/(-y + z), (3*eps)/z - 
        (3*eps*x)/(1 + x*z), eps/(-1 + z) + eps/(-y + z) - 
        (2*eps*x)/(1 + x*z), (-2*eps)/(-1 + z) + (2*eps*x)/(1 + x*z), 
       eps/(-1 + z) - eps/(-y + z), (-2*eps)/(-1 + z) + (2*eps)/z - 
        (2*eps)/(-y + z) + (2*eps*x)/(1 + x*z), eps/(-1 + z) - (4*eps)/z + 
        eps/(-y + z) + (2*eps*x)/(1 + x*z), eps/(-1 + z) + eps/(-y + z) - 
        (2*eps*(1 + x + x*y))/(-(x*y) + (1 + x + x*y)*z), 0, 0, 0, 0, 0, 0}, 
      {0, 0, -(eps*x)/(4*(1 + x*z)), 0, (eps*x)/(2*(1 + x*z)) + 
        (2*eps*x)/(-1 - x - x*y + x*z), 0, 0, 0, 0, 0, 0, 0, 0, 
       -((eps*x)/(-1 - x - x*y + x*z)), -eps/(3*(-1 + z)) + 
        eps/(6*(-y + z)) + (2*eps*x)/(3*(-1 - x - x*y + x*z)), 
       -eps/(3*(-1 + z)) - eps/(3*(-y + z)) + eps/(2*(x*y + z)) + 
        (2*eps*x)/(3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/(x*y + z) + (4*eps*x)/(-1 - x - x*y + x*z), 
       eps/(-1 + z) + eps/(-y + z) - eps/(x*y + z), 0, 0, 0, 0}, 
      {0, 0, -eps/(2*z) + eps/(2*(x*y + z)) + (eps*x)/(2*(1 + x*z)), 0, 
       -((eps*x)/(1 + x*z)) - (eps*x)/(-1 - x - x*y + x*z), 0, 0, 0, 0, 
       eps/z - eps/(x*y + z), 0, 0, 0, (eps*x)/(2*(-1 - x - x*y + x*z)), 
       -eps/(3*(-1 + z)) + eps/(6*(-y + z)) - 
        (eps*x)/(3*(-1 - x - x*y + x*z)), -eps/(3*(-1 + z)) + eps/z - 
        eps/(3*(-y + z)) - eps/(2*(x*y + z)) - 
        (eps*x)/(3*(-1 - x - x*y + x*z)), 0, 0, 0, 0, 0, 0, 0, 
       (-2*eps)/z + (2*eps)/(x*y + z) - (2*eps*x)/(-1 - x - x*y + x*z), 
       eps/(-1 + z) - (4*eps)/z + eps/(-y + z) + eps/(x*y + z), 0, 0, 0, 0}, 
      {0, 0, 0, eps/z - eps/(-y + z), 0, -(eps/(-1 + z)) + eps/z - 
        eps/(-y + z), 0, 0, 0, 0, 0, 0, 0, -(eps/z), 0, 0, 0, 
       -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), -(eps/(-1 + z)) + eps/z, 
       0, 0, 0, 0, 0, 0, eps/(-1 + z) - (3*eps)/z + eps/(-y + z) + 
        eps/(x*y + z), 0, 0, 0}, {0, -(eps/(-1 + z)) - eps/(-y + z) + 
        (2*eps)/(x*y + z), -(eps/z) + eps/(x*y + z), -(eps/z) + eps/(-y + z), 
       eps/(-1 + z) - (2*eps)/z + eps/(-y + z), eps/(-1 + z) - (2*eps)/z + 
        eps/(-y + z), -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z), 0, 
       eps/(-1 + z) + eps/(-y + z) - (2*eps)/(x*y + z), 
       (2*eps)/z - (2*eps)/(x*y + z), 0, 0, 0, -eps/(2*(-1 + z)) + eps/z - 
        eps/(2*(-y + z)), -(eps/(-1 + z)) + eps/(-y + z), 
       (2*eps)/z - (2*eps)/(x*y + z), 0, eps/(-1 + z) - (2*eps)/z + 
        eps/(-y + z), eps/(-1 + z) - eps/z, eps/(-1 + z) - eps/(-y + z), 0, 
       0, 0, (-2*eps)/(-1 + z) - (4*eps)/z - (2*eps)/(-y + z) + 
        (8*eps)/(x*y + z), (2*eps)/(-1 + z) - (8*eps)/z + (2*eps)/(-y + z) + 
        (4*eps)/(x*y + z), (3*eps)/z - (3*eps)/(x*y + z), 
       eps/(-1 + z) + eps/(-y + z) - (2*eps*(1 + y + x*y))/
         (-y + (1 + y + x*y)*z), 0, 0}, {eps/(2*(-1 + z)) + eps/(2*z) + 
        eps/(2*(-y + z)) - eps/(x*y + z) - (eps*x)/(1 + x*z), 
       eps/(2*(-1 + z)) - eps/(2*z) + eps/(2*(-y + z)) + (eps*x)/(1 + x*z), 
       (-3*eps)/(2*(-1 + z)) + (3*eps)/(2*z) - (3*eps)/(2*(-y + z)) - 
        (eps*x)/(2*(1 + x*z)), (-11*eps)/(4*(-1 + z)) + eps/(4*z) - 
        (3*eps)/(4*(-y + z)) + (3*eps*x)/(2*(1 + x*z)), 
       -eps/(2*(-1 + z)) + eps/(2*z) - eps/(2*(-y + z)), 
       -eps/(2*(-1 + z)) + eps/(2*z) - eps/(2*(-y + z)), 
       eps/(2*(-1 + z)) - eps/(2*z) + eps/(2*(-y + z)), eps/(x*y + z), 
       -(eps/(-1 + z)) + eps/z - eps/(-y + z), eps/(2*z) - 
        (3*eps)/(2*(x*y + z)), (-9*eps)/(4*(-1 + z)) + (3*eps)/(2*z) - 
        (9*eps)/(4*(-y + z)) + eps/(4*(x*y + z)), 
       -(eps/z) + eps/(2*(x*y + z)) + (eps*x)/(1 + x*z), -(eps/(x*y + z)), 
       (7*eps)/(2*(-1 + z)) - (2*eps)/z + (7*eps)/(2*(-y + z)), 
       (-2*eps)/(-1 + z) + eps/z - eps/(-y + z), (-3*eps)/(-1 + z) + 
        (3*eps)/(2*z) - (3*eps)/(-y + z) + eps/(2*(x*y + z)), 
       (3*eps)/(-1 + z) - (3*eps)/z + (3*eps)/(-y + z) + 
        (3*eps*x)/(2*(1 + x*z)), -(eps/(-1 + z)) + eps/z - eps/(-y + z) + 
        (eps*x)/(1 + x*z), (2*eps)/(-1 + z) - (eps*x)/(1 + x*z), 
       -(eps/(-1 + z)) - eps/z + eps/(-y + z), (3*eps)/(-1 + z) - (2*eps)/z + 
        (3*eps)/(-y + z) - (eps*x)/(1 + x*z), (-3*eps)/(-1 + z) + (4*eps)/z - 
        (3*eps)/(-y + z) - (eps*x)/(1 + x*z), -(eps/z) + 
        (eps*(1 + x + x*y))/(-(x*y) + (1 + x + x*y)*z), 
       eps/(-1 + z) + eps/z + eps/(-y + z) - (2*eps)/(x*y + z), 
       -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z) - eps/(x*y + z), 0, 
       -(eps/(-1 + z)) - eps/(-y + z) + (eps*(1 + y + x*y))/
         (-y + (1 + y + x*y)*z), -(eps/(-1 + z)) - eps/z - eps/(-y + z), 
       eps/(-1 + z) - eps/z + eps/(-y + z)}, 
      {eps/(-1 + z) + eps/(-y + z) - eps/(x*y + z) - (eps*x)/(1 + x*z), 0, 
       (-3*eps)/(-1 + z) + eps/z - (3*eps)/(-y + z) + (2*eps)/(x*y + z) + 
        (eps*x)/(1 + x*z), (-5*eps)/(2*(-1 + z)) - eps/(2*(-y + z)) + 
        (3*eps*x)/(2*(1 + x*z)), 0, (-3*eps*x)/(2*(1 + x*z)), 0, 
       eps/(x*y + z) - (eps*x)/(1 + x*z), -(eps/(-1 + z)) + (2*eps)/z - 
        eps/(-y + z) - eps/(x*y + z) + (eps*x)/(1 + x*z), 
       -(eps/(x*y + z)) + (eps*x)/(1 + x*z), (-3*eps)/(2*(-1 + z)) + 
        (2*eps)/z - (3*eps)/(2*(-y + z)) - eps/(x*y + z) + 
        (eps*x)/(2*(1 + x*z)), -eps/(2*(x*y + z)) + (eps*x)/(1 + x*z), 
       (-2*eps)/z + eps/(x*y + z) + (eps*x)/(1 + x*z), 
       (7*eps)/(2*(-1 + z)) - (2*eps)/z + (7*eps)/(2*(-y + z)) - 
        (3*eps*x)/(2*(1 + x*z)), (-2*eps)/(-1 + z) + eps/z - eps/(-y + z) + 
        (eps*x)/(1 + x*z), (-3*eps)/(-1 + z) + (2*eps)/z - (3*eps)/(-y + z) + 
        (3*eps*x)/(1 + x*z), (3*eps)/(-1 + z) - (3*eps)/z + (3*eps)/(-y + z), 
       -(eps/(-1 + z)) + (2*eps)/z - eps/(-y + z) - eps/(x*y + z) - 
        (eps*x)/(1 + x*z), (2*eps)/(-1 + z) - (3*eps*x)/(1 + x*z), 
       -(eps/(-1 + z)) - (2*eps)/z + eps/(-y + z) + eps/(x*y + z) + 
        (eps*x)/(1 + x*z), (3*eps)/(-1 + z) - (2*eps)/z + (3*eps)/(-y + z) - 
        (3*eps*x)/(1 + x*z), (-3*eps)/(-1 + z) + (4*eps)/z - 
        (3*eps)/(-y + z), (-4*eps)/z + eps/(x*y + z) + (3*eps*(1 + x + x*y))/
         (-(x*y) + (1 + x + x*y)*z), (-2*eps*x)/(1 + x*z), 
       (-4*eps*x)/(1 + x*z), (3*eps*x)/(1 + x*z), -(eps/(-1 + z)) - 
        eps/(-y + z) + (eps*x)/(1 + x*z) + (eps*(1 + y + x*y))/
         (-y + (1 + y + x*y)*z), (-2*eps)/(-1 + z) - (2*eps)/(-y + z) + 
        (2*eps)/(x*y + z) + (2*eps*x)/(1 + x*z), (2*eps)/(-1 + z) - 
        (4*eps)/z + (2*eps)/(-y + z)}}}
 
TrafoT2 = {{eps^2/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, eps^2/(1 - 2*eps)^2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, (eps^3*x*z)/(2 - 13*eps + 27*eps^2 - 18*eps^3), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, eps^3/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (2*eps^2)/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, eps^2/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      (1 + x*z)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, eps^2/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, eps^2/(1 - 2*eps)^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*eps^3*x^2*y)/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      eps^2/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      eps^2/(1 - 5*eps + 6*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (x^2*y + x*z)^(-1), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (eps^3*(1 + x)*(1 + x*y))/
       ((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-2*eps^3*x*y*(1 + x^2*y^2 + y*(1 + x^2*(1 - 2*z) - 2*x*(-2 + z)) - 
         2*(1 + x)*z))/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)*(-1 + y)^2), 0, 0, 
      0, (eps^2*((-1 + y)^2*(1 + x*z) + eps*(-(-1 + y)^2 + 
           x^3*y^2*(1 + y - 2*z) + x*(1 - y + y^2)*(1 + y - 2*z) + 
           2*x^2*y*(1 + y^2 - z - y*z))))/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)*
        (-1 + y)^2), -((eps^2*(1 + x*y)*
         (-((1 + x*y)*(1 + x*z + y*(-3 + x*(-2 + z) + 2*z))) + 
          eps*(2 + (-1 + x)*z + y*(-5 - x + 5*z + 3*x*z + 2*x^2*z) + 
            y^2*(-1 + 2*x^2*(-2 + z) + x*(-7 + 4*z)))))/
        ((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)*(-1 + y)^3)), 
      -((eps^2*((-1 + y)^2*(1 + x*z) + eps*(-2 + z - x*z + 
            y^2*(-2 + x^2*(-2 + z) - x*(2 + z)) + y*(2 + z + x^2*z + 
              x*(-2 + 6*z)))))/((-1 + 2*eps)*(2 - 9*eps + 9*eps^2)*
         (-1 + y)^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^2/(1 - 5*eps + 6*eps^2), 
      (eps^2*(1 + x*y))/((-1 + 2*eps)*(-1 + 3*eps)*(-1 + y)), 
      -(eps^2/(1 - 5*eps + 6*eps^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      eps/((-1 + 2*eps)*(1 + x*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, (eps^2*(1 - x^2*y^2 + eps*(-2 - x*y + x^2*y*(-1 + 2*y))))/
       (2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, (eps^2*(-(x*(1 + y)) + eps*(1 + 2*x*(1 + y))))/
       (2*(-1 + 2*eps)*(2 - 9*eps + 9*eps^2)), 
      (eps^2*(1 + x)*(-1 + x + eps*(2 + x*(-2 + y))))/
       (2*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, -((eps^2*(1 + x*y))/((-1 + 2*eps)*
         (-1 + 3*eps)*x*(-1 + y))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(eps^2/(1 - 5*eps + 6*eps^2)), (eps^2*(1 + x))/
       ((-1 + 2*eps)*(-1 + 3*eps)*x*(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (x - x*y)^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (eps^2*z)/((-1 + 2*eps)*(-1 + 3*eps)*(1 + y + x*y - z)), 
      (x*(1 + x)*y^2*(-1 + z) - (1 + x)*(-1 + z)*z - 
        y*(2 - z + x^2*z*(-1 + 2*z) + x*(1 + z^2)) - 
        2*eps^2*(x*(1 + x)^2*y^3 + (1 + x)*y^2*(-3 + x*(5 - 7*z) + x^2*z) + 
          (-1 + z)*(-1 + (2 + x)*z) + y*(6 + z + 7*x^2*z^2 + 
            x*(5 + 3*z + 6*z^2))) + 
        eps*((1 + x)*y^2*(-2 - 7*x*(-1 + z) + 2*x^2*z) + 
          (-1 + z)*(-2 + (5 + 3*x)*z) + y*(-3*(-4 + z) + x^2*z*(-1 + 10*z) + 
            x*(9 + 2*z + 7*z^2))))/(2*(1 - 5*eps + 6*eps^2)*x*
        (1 + y + x*y - z)^3), 0, 0, 0, 0, 0, 0, 0, 
      (eps*(eps*x*(1 + x)*y^2 + z*(-1 - 2*eps*(-1 + z) + z) + 
         y*(2 + (-1 + x)*z + eps*(-4 + x + 2*z - 3*x*z))))/
       ((1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2), 0, 
      -((eps^2*(1 + x*z))/((-1 + 2*eps)*(-1 + 3*eps)*x*(1 + y + x*y - z))), 
      0, 0, 0, -((eps*(-((-1 + z)*z) + y*(-2 + z - x*z) + 
          eps*(1 + (1 + x)*y^2 - 4*z + 3*z^2 + y*(6 + x - 4*z + x*z))))/
        ((1 - 5*eps + 6*eps^2)*(1 + y + x*y - z)^2)), 
      -((x*(1 + x)*y^2*(-1 + z) - (1 + x)*(-1 + z)*z - 
         y*(2 - z + x^2*z*(-1 + 2*z) + x*(1 + z^2)) + 
         eps^2*(x^3*y^2 + 2*x^2*y*(1 + (-1 + 2*y)*z - 5*z^2) + 
           2*(-1 + y^2 + 5*z - 4*z^2 + y*(-8 + 3*z)) + 
           x*(1 - 2*z + 7*z^2 - 6*z^3 + y^2*(1 + 4*z) + 
             2*y*(-1 - 10*z + z^2))) + 
         eps*((-1 + z)*(-1 + 3*(2 + x)*z + 2*x*z^2) - (1 + x)*y^2*
            (1 + x*(-4 + 5*z)) + y*(12 - 5*z + x^2*z*(-3 + 10*z) + 
             x*(5 + 6*z + 3*z^2))))/((1 - 5*eps + 6*eps^2)*x*
         (1 + y + x*y - z)^3)), 0, 
      ((-1 + eps)*x*(1 + x)*y^2*(-1 + z + eps*(4 + (-3 + x)*z)) + 
        (-1 + 3*eps)*(-1 + z)*z*(-1 - x + eps*(2 + x + x*z)) + 
        y*(2 - z + x^2*z*(-1 + 2*z) + x*(1 + z^2) + 
          2*eps^2*(8 - 3*z + x^2*z*(-1 + 6*z) + x*(2 + 8*z)) - 
          eps*(12 - 5*z + x^2*z*(-3 + 10*z) + x*(5 + 6*z + 3*z^2))))/
       ((1 - 5*eps + 6*eps^2)*x*(1 + y + x*y - z)^3), 
      -((eps*z*(-2 - x^2*y - x*(1 + y + z) + eps*(4 + x^2*y + 
            x*(1 + y + 3*z))))/((1 - 5*eps + 6*eps^2)*x*
         (1 + y + x*y - z)^2)), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -1/(2*x*(1 + y + x*y - z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 1/(x*(1 + y + x*y - z)), 0, 1/(x*(1 + y + x*y - z)), 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 1/(x*(z + x*(y*(-1 + z) + z))), 0, 0, 0, 0, 0, 0}, 
     {0, 0, (eps^2*x*z)/((-1 + 2*eps)*(-1 + 3*eps)*(1 + x*(1 + y - z))), 0, 
      (x*(1 + x)*(1 + x*y)*(-z + x*(y*(-2 + z) - (-1 + z)*z)) + 
        eps*(-2 + x*(-4 - 4*y + 5*z) + x^4*y*(y*(8 - 5*z) + 5*(-1 + z)*z) + 
          x^2*(-2 - 2*y^2 + 2*z + 2*y*z + 3*z^2) + 
          x^3*(y^2*(4 - 3*z) + y*(4 + z + z^2) + z*(-3 + z + 2*z^2))))/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^3), 0, 0, 0, 0, 
      (2*eps^2*x^2*y)/((-1 + 2*eps)*(-1 + 3*eps)*(1 + x*(1 + y - z))), 0, 0, 
      0, (x*(1 + x)*(1 + x*y)*(z - 3*eps*z + 
          x*(z*(-1 + 5*eps + z - 5*eps*z) + y*(2 - 8*eps - z + 5*eps*z))) - 
        (2*eps*(1 + x*(1 + y - z))*(1 + x*(1 + y) + 
           x^2*(-(y*(-2 + z)) + (-1 + z)*z) + eps*(-1 + x^3*y*(1 + y - z) - 
             x*z + x^2*(1 + y^2 + y*(-1 + z) + z - 2*z^2))))/(-1 + 2*eps))/
       (2*(-1 + 3*eps)*(1 + x*(1 + y - z))^3), 
      -((1 + x*y)*(-(x*(1 + x)*(-1 + y)*(-z + x*(-2*y + z + y*z - z^2))) + 
          eps*(-3 - x*(6 - 10*z + y*(12 + z)) + x^2*(-3 + 12*z - 2*z^2 + 
              y^2*(-17 + 7*z) + y*(-16 + 17*z - 7*z^2)) + 
            x^3*(10*y^2*(-2 + z) + y*(-4 + 24*z - 13*z^2) + z*(2 - 5*z + 
                3*z^2)))))/(3*(-1 + 3*eps)*(-1 + y)*(1 + x*(1 + y - z))^3), 
      (x*(1 + x)*(1 + x*y)*(-z + x*(y*(-2 + z) - (-1 + z)*z)) + 
        eps*(-3 - 2*x*(3 + 3*y - 5*z) + x^4*y*(-(y*(-8 + z)) + (-1 + z)*z) - 
          x^2*(3 + 3*y^2 + y*(4 - 12*z) - 12*z + 2*z^2) + 
          x^3*(2*y^2*(1 + z) + y*(2 + 17*z - 5*z^2) + z*(2 - 5*z + 3*z^2))))/
       (3*(-1 + 3*eps)*(1 + x*(1 + y - z))^3), 0, 0, 0, 0, 0, 0, 0, 
      (-2*x*(1 + x)*(1 + x*y)*(z - 3*eps*z + 
         x*(z*(-1 + 5*eps + z - 5*eps*z) + y*(2 - 8*eps - z + 5*eps*z))))/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^3), (-4*eps*x*(1 + x)*(1 + x*y)*z)/
       ((-1 + 3*eps)*(1 + x*(1 + y - z))^2), 0, 0, 0, 0}, 
     {0, 0, 0, 0, (1 + x*(1 + y - z))^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
      -1/(2*(1 + x*(1 + y - z))), (3 + 3*x + 3*x*y - 3*x*z)^(-1), 
      (3 + 3*x + 3*x*y - 3*x*z)^(-1), 0, 0, 0, 0, 0, 0, 0, 
      2/(1 + x*(1 + y - z)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      eps/((-1 + 2*eps)*x*(x*y + z)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      1/(x^2*(z + y*(-1 + z + x*z))), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      1/(x^2*z*(x*y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 1/(x^2*z*(x*y + z)), 0, 
      -(1/(x^2*z*(x*y + z))), 0, 0, 
      -((2 + x + x*y)/(x^2*(x*y + z)*(z + x*(y*(-1 + z) + z)))), 0, 0, 0, 0, 
      -2/(x^2*z*(x*y + z)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      1/(x^2*(1 + x)*(1 + x*y)*z^2), 0, 0, 0, 0, 0, 0, 0, 0, 
      1/(x^2*(1 + x)*(1 + x*y)*z^2), 0, -(1/(x^2*(1 + x)*(1 + x*y)*z^2)), 0, 
      0, -2/(x^2*(1 + x)*(1 + x*y)*z^2), 0, 0, 0, 0, 0, 
      -2/(x^2*(1 + x)*(1 + x*y)*z^2)}}

